Visualization of cylindrical resonances

The analysis of cylindrical resonators is part of standard physics curricula but, unlike for their rectangular counterpart, their mode structure is hardly ever visualized. The aim of this work is to show a way of doing it, providing a set of interactive web applications and citing potential use cases in the form of both academic courses and published research. These cover several branches of physics and engineering, showing that these materials can be useful for a broad audience.

==> anc/Index.html <==
<html>
<head>
 <meta charset="utf-8" />
 <title>Supplements to "Visualization of cylindrical resonances"</title>
 <style type="text/css">
  html {font-family: Arial,Helvetica,sans-serif;font-size:15px}
 </style>
</head>
<body>
<table width="100%" height="100%"><tr width="100%" height="100%"><td height="100%" valign="center">
<p style="font-size:1.2rem; text-align:center; text-decoration:underline;">Supplements to <i>Visualization of cylindrical resonances</i>: Index</p>
<p style="font-size:0.6rem;">&nbsp;</p>
<center><table width=935 border=0 style="font-size:1rem; padding:5px;">
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-top:5px; margin-bottom:5px; margin-right:0.8em">Acknowledgments</p></td><td><p style="margin-left:1em">These supplements rely on other software. Please read the <a href="./Others/Acknowledgments.html">acknowledgments</a> page.</p></td></tr>
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-top:5px; margin-bottom:5px; margin-right:0.8em">Notational remarks</p></td><td><p style="margin-left:1em">The <a href="./Others/Notation.html">notational remarks</a> page clarifies the notation used in these supplements.</p></td></tr>
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-top:5px; margin-bottom:5px; margin-right:0.8em">Documentation</p></td><td><p style="margin-left:1em">The description of how these supplements work is contained in the <a href="./Others/Documentation.pdf">documentation</a>.</p></td></tr>
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Acoustics</p></td><td><ul style="padding:5px; margin-left:2em; margin-top:0; margin-bottom:0"><li><a href="./Supplements/SupplementA.html">Supplement A</a> shows the movement of the gas particles in the longitudinal acoustic modes.</li><li><a href="./Supplements/SupplementB.html">Supplement B</a> plots the mode structure of a cylindrical acoustic resonant cavity.</li><li><a href="./Supplements/SupplementC.html">Supplement C</a> counts the modes that might be excited in an acoustic cylindrical cavity.</li></ul></td></tr>
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Electromagnetism</p></td><td><ul style="padding:5px; margin-left:2em; margin-top:0; margin-bottom:0"><li><a href="./Supplements/SupplementD.html">Supplement D</a> plots the mode structure of a cylindrical electromagnetic resonant cavity.</li><li><a href="./Supplements/SupplementE.html">Supplement E</a> counts the modes that might be excited in an electromagnetic cylindrical cavity.</li></ul></td></tr>
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Quantum mechanics</p></td><td><ul style="padding:5px; margin-left:2em; margin-top:0; margin-bottom:0"><li><a href="./Supplements/SupplementF.html">Supplement F</a> plots the mode structure for the cylindrical particle-in-a-box problem.</li></ul></td></tr>
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Coupling model</p></td><td><ul style="padding:5px; margin-left:2em; margin-top:0; margin-bottom:0"><li>The Octave (or MATLAB) code for the <a href="./Others/JetCavity.html">mathematical model</a> code can be found <a href="./Others/JetCavity.html">here</a>.</li></ul></td></tr>
</table>
<p style="font-size:2.8rem;">&nbsp;</p>
<br />
</td></tr></table>
</body>
</html>


==> anc/JSXGraph/jsxgraph.css <==
/*
    Copyright 2008-2016
        Matthias Ehmann,
        Michael Gerhaeuser,
        Carsten Miller,
        Bianca Valentin,
        Alfred Wassermann,
        Peter Wilfahrt

    This file is part of JSXGraph.

    JSXGraph is free software dual licensed under the GNU LGPL or MIT License.

    You can redistribute it and/or modify it under the terms of the

      * GNU Lesser General Public License as published by
        the Free Software Foundation, either version 3 of the License, or
        (at your option) any later version
      OR
      * MIT License: https://github.com/jsxgraph/jsxgraph/blob/master/LICENSE.MIT

    JSXGraph is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU Lesser General Public License for more details.

    You should have received a copy of the GNU Lesser General Public License and
    the MIT License along with JSXGraph. If not, see <http://www.gnu.org/licenses/>
    and <http://opensource.org/licenses/MIT/>.
 */

.jxgbox {
    /* for IE 7 */
    position: relative;
    overflow: hidden;
    background-color: #ffffff;
    border-style: solid;
    border-width: 1px;
    border-color: #356AA0;
    border-radius: 10px;
    -webkit-border-radius: 10px;
    -ms-touch-action: none;
    /* touch-action: none; */ /* Set with JavaScript */
}

.jxgbox svg text {
    cursor: default;
    -webkit-user-select: none;
    -moz-user-select: none;
    -ms-user-select: none;
    user-select: none;
}

.JXGtext {
    font-family: Courier, monospace; 
    /** 
     * The default font family is now set in 
     * JXG.Options.text.cssdefaultstyle = 'font-family: Arial, Helvetica, Geneva, sans-serif;'
     */
    /* 
        font-family: Arial, Helvetica, Geneva, sans-serif; 
    */
    
    /* "background-color: transparent;" may produce artefacts in IE. Solution: setting a color explicitly. */
    background-color: transparent;
    padding: 0;
    margin: 0;
}

.JXGinfobox {
    border-style: none;
    border-width: 1px;
    border-color: black;
}

/* CSS attributes will (permantely) overwrite attributes set in JSXGraph */
.JXGimage {
    /* opacity: 1.0; */
}

.JXGimageHighlight {
    /* opacity: 0.6; */
}



==> anc/JSXGraph/jsxgraphcore.js <==
/*
    JSXGraph 0.99.7

    Copyright 2008-2018
        Matthias Ehmann,
        Michael Gerhaeuser,
        Carsten Miller,
        Bianca Valentin,
        Alfred Wassermann,
        Peter Wilfahrt

    This file is part of JSXGraph.

    JSXGraph is free software dual licensed under the GNU LGPL or MIT License.

    You can redistribute it and/or modify it under the terms of the

      * GNU Lesser General Public License as published by
        the Free Software Foundation, either version 3 of the License, or
        (at your option) any later version
      OR
      * MIT License: https://github.com/jsxgraph/jsxgraph/blob/master/LICENSE.MIT

    JSXGraph is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU Lesser General Public License for more details.

    You should have received a copy of the GNU Lesser General Public License and
    the MIT License along with JSXGraph. If not, see <http://www.gnu.org/licenses/>
    and <http://opensource.org/licenses/MIT/>.
*/

/**
 * almond 0.2.5 Copyright (c) 2011-2012, The Dojo Foundation All Rights Reserved.
 * Available via the MIT or new BSD license.
 * see: http://github.com/jrburke/almond for details
 */

/**
 * UTF-8 Decoder by Bjoern Hoehrmann
 *
 * Copyright (c) 2008-2009 Bjoern Hoehrmann <bjoern@hoehrmann.de>
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy of this
 * software and associated documentation files (the "Software"), to deal in the Software
 * without restriction, including without limitation the rights to use, copy, modify, merge,
 * publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons
 * to whom the Software is furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in all copies or
 * substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING
 * BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 * NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM,
 * DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
 */
!function(t,e){"function"==typeof define&&define.amd?define("jsxgraphcore",[],e):"object"==typeof module&&module.exports?module.exports=e():t.returnExports=e()}(this,function(){var requirejs,require,define;return function(t){function e(t,e){return v.call(t,e)}function i(t,e){var i,r,s,o,n,a,h,l,c,d,u,p,f=e&&e.split("/"),m=b.map,g=m&&m["*"]||{};if(t){for(t=t.split("/"),n=t.length-1,b.nodeIdCompat&&C.test(t[n])&&(t[n]=t[n].replace(C,"")),"."===t[0].charAt(0)&&f&&(p=f.slice(0,f.length-1),t=p.concat(t)),c=0;c<t.length;c++)if("."===(u=t[c]))t.splice(c,1),c-=1;else if(".."===u){if(0===c||1===c&&".."===t[2]||".."===t[c-1])continue;c>0&&(t.splice(c-1,2),c-=2)}t=t.join("/")}if((f||g)&&m){for(i=t.split("/"),c=i.length;c>0;c-=1){if(r=i.slice(0,c).join("/"),f)for(d=f.length;d>0;d-=1)if((s=m[f.slice(0,d).join("/")])&&(s=s[r])){o=s,a=c;break}if(o)break;!h&&g&&g[r]&&(h=g[r],l=c)}!o&&h&&(o=h,a=l),o&&(i.splice(0,a,o),t=i.join("/"))}return t}function r(e,i){return function(){var r=y.call(arguments,0);return"string"!=typeof r[0]&&1===r.length&&r.push(null),d.apply(t,r.concat([e,i]))}}function s(t){return function(e){return i(e,t)}}function o(t){return function(e){f[t]=e}}function n(i){if(e(m,i)){var r=m[i];delete m[i],g[i]=!0,c.apply(t,r)}if(!e(f,i)&&!e(g,i))throw new Error("No "+i);return f[i]}function a(t){var e,i=t?t.indexOf("!"):-1;return i>-1&&(e=t.substring(0,i),t=t.substring(i+1,t.length)),[e,t]}function h(t){return t?a(t):[]}function l(t){return function(){return b&&b.config&&b.config[t]||{}}}var c,d,u,p,f={},m={},b={},g={},v=Object.prototype.hasOwnProperty,y=[].slice,C=/\.js$/;u=function(t,e){var r,o=a(t),h=o[0],l=e[1];return t=o[1],h&&(h=i(h,l),r=n(h)),h?t=r&&r.normalize?r.normalize(t,s(l)):i(t,l):(t=i(t,l),o=a(t),h=o[0],t=o[1],h&&(r=n(h))),{f:h?h+"!"+t:t,n:t,pr:h,p:r}},p={require:function(t){return r(t)},exports:function(t){var e=f[t];return void 0!==e?e:f[t]={}},module:function(t){return{id:t,uri:"",exports:f[t],config:l(t)}}},c=function(i,s,a,l){var c,d,b,v,y,C,_,P=[],E=typeof a;if(l=l||i,C=h(l),"undefined"===E||"function"===E){for(s=!s.length&&a.length?["require","exports","module"]:s,y=0;y<s.length;y+=1)if(v=u(s[y],C),"require"===(d=v.f))P[y]=p.require(i);else if("exports"===d)P[y]=p.exports(i),_=!0;else if("module"===d)c=P[y]=p.module(i);else if(e(f,d)||e(m,d)||e(g,d))P[y]=n(d);else{if(!v.p)throw new Error(i+" missing "+d);v.p.load(v.n,r(l,!0),o(d),{}),P[y]=f[d]}b=a?a.apply(f[i],P):void 0,i&&(c&&c.exports!==t&&c.exports!==f[i]?f[i]=c.exports:b===t&&_||(f[i]=b))}else i&&(f[i]=a)},requirejs=require=d=function(e,i,r,s,o){if("string"==typeof e)return p[e]?p[e](i):n(u(e,h(i)).f);if(!e.splice){if(b=e,b.deps&&d(b.deps,b.callback),!i)return;i.splice?(e=i,i=r,r=null):e=t}return i=i||function(){},"function"==typeof r&&(r=s,s=o),s?c(t,e,i,r):setTimeout(function(){c(t,e,i,r)},4),d},d.config=function(t){return d(t)},requirejs._defined=f,define=function(t,i,r){if("string"!=typeof t)throw new Error("See almond README: incorrect module build, no module name");i.splice||(r=i,i=[]),e(f,t)||e(m,t)||(m[t]=[t,i,r])},define.amd={jQuery:!0}}(),define("../node_modules/almond/almond",function(){}),define("jxg",[],function(){"use strict";var t={};return"object"!=typeof JXG||JXG.extend||(t=JXG),t.extend=function(t,e,i,r){var s,o;i=i||!1,r=r||!1;for(s in e)(!i||i&&e.hasOwnProperty(s))&&(o=r?s.toLowerCase():s,t[o]=e[s])},t.extend(t,{boards:{},readers:{},elements:{},registerElement:function(t,e){t=t.toLowerCase(),this.elements[t]=e},registerReader:function(t,e){var i,r;for(i=0;i<e.length;i++)r=e[i].toLowerCase(),"function"!=typeof this.readers[r]&&(this.readers[r]=t)},shortcut:function(t,e){return function(){return t[e].apply(this,arguments)}},getRef:function(e,i){return t.deprecated("JXG.getRef()","Board.select()"),e.select(i)},getReference:function(e,i){return t.deprecated("JXG.getReference()","Board.select()"),e.select(i)},getBoardByContainerId:function(t){var e;for(e in JXG.boards)if(JXG.boards.hasOwnProperty(e)&&JXG.boards[e].container===t)return JXG.boards[e];return null},deprecated:function(e,i){var r=e+" is deprecated.";i&&(r+=" Please use "+i+" instead."),t.warn(r)},warn:function(t){"object"==typeof window&&window.console&&console.warn?console.warn("WARNING:",t):"object"==typeof document&&document.getElementById("warning")&&(document.getElementById("debug").innerHTML+="WARNING: "+t+"<br />")},debugInt:function(t){var e,i;for(e=0;e<arguments.length;e++)i=arguments[e],"object"==typeof window&&window.console&&console.log?console.log(i):"object"==typeof document&&document.getElementById("debug")&&(document.getElementById("debug").innerHTML+=i+"<br/>")},debugWST:function(e){var i=new Error;t.debugInt.apply(this,arguments),i&&i.stack&&(t.debugInt("stacktrace"),t.debugInt(i.stack.split("\n").slice(1).join("\n")))},debugLine:function(e){var i=new Error;t.debugInt.apply(this,arguments),i&&i.stack&&t.debugInt("Called from",i.stack.split("\n").slice(2,3).join("\n"))},debug:function(e){t.debugInt.apply(this,arguments)}}),t}),define("base/constants",["jxg"],function(t){"use strict";var e;return e={version:"0.99.7",licenseText:"JSXGraph v0.99.7 Copyright (C) see http://jsxgraph.org",COORDS_BY_USER:1,COORDS_BY_SCREEN:2,OBJECT_TYPE_ARC:1,OBJECT_TYPE_ARROW:2,OBJECT_TYPE_AXIS:3,OBJECT_TYPE_AXISPOINT:4,OBJECT_TYPE_TICKS:5,OBJECT_TYPE_CIRCLE:6,OBJECT_TYPE_CONIC:7,OBJECT_TYPE_CURVE:8,OBJECT_TYPE_GLIDER:9,OBJECT_TYPE_IMAGE:10,OBJECT_TYPE_LINE:11,OBJECT_TYPE_POINT:12,OBJECT_TYPE_SLIDER:13,OBJECT_TYPE_CAS:14,OBJECT_TYPE_GXTCAS:15,OBJECT_TYPE_POLYGON:16,OBJECT_TYPE_SECTOR:17,OBJECT_TYPE_TEXT:18,OBJECT_TYPE_ANGLE:19,OBJECT_TYPE_INTERSECTION:20,OBJECT_TYPE_TURTLE:21,OBJECT_TYPE_VECTOR:22,OBJECT_TYPE_OPROJECT:23,OBJECT_TYPE_GRID:24,OBJECT_TYPE_TANGENT:25,OBJECT_TYPE_HTMLSLIDER:26,OBJECT_TYPE_CHECKBOX:27,OBJECT_TYPE_INPUT:28,OBJECT_TYPE_BUTTON:29,OBJECT_TYPE_TRANSFORMATION:30,OBJECT_CLASS_POINT:1,OBJECT_CLASS_LINE:2,OBJECT_CLASS_CIRCLE:3,OBJECT_CLASS_CURVE:4,OBJECT_CLASS_AREA:5,OBJECT_CLASS_OTHER:6,OBJECT_CLASS_TEXT:7,GENTYPE_ABC:1,GENTYPE_AXIS:2,GENTYPE_MID:3,GENTYPE_REFLECTION:4,GENTYPE_MIRRORELEMENT:5,GENTYPE_TANGENT:6,GENTYPE_PARALLEL:7,GENTYPE_BISECTORLINES:8,GENTYPE_BOARDIMG:9,GENTYPE_BISECTOR:10,GENTYPE_NORMAL:11,GENTYPE_POINT:12,GENTYPE_GLIDER:13,GENTYPE_INTERSECTION:14,GENTYPE_CIRCLE:15,GENTYPE_CIRCLE2POINTS:16,GENTYPE_LINE:17,GENTYPE_TRIANGLE:18,GENTYPE_QUADRILATERAL:19,GENTYPE_TEXT:20,GENTYPE_POLYGON:21,GENTYPE_REGULARPOLYGON:22,GENTYPE_SECTOR:23,GENTYPE_ANGLE:24,GENTYPE_PLOT:25,GENTYPE_SLIDER:26,GENTYPE_TRUNCATE:27,GENTYPE_JCODE:28,GENTYPE_MOVEMENT:29,GENTYPE_COMBINED:30,GENTYPE_RULER:31,GENTYPE_SLOPETRIANGLE:32,GENTYPE_PERPSEGMENT:33,GENTYPE_LABELMOVEMENT:34,GENTYPE_VECTOR:35,GENTYPE_NONREFLEXANGLE:36,GENTYPE_REFLEXANGLE:37,GENTYPE_PATH:38,GENTYPE_DERIVATIVE:39,GENTYPE_DELETE:41,GENTYPE_COPY:42,GENTYPE_MIRROR:43,GENTYPE_ROTATE:44,GENTYPE_ABLATION:45,GENTYPE_MIGRATE:46,GENTYPE_VECTORCOPY:47,GENTYPE_CTX_TYPE_G:51,GENTYPE_CTX_TYPE_P:52,GENTYPE_CTX_TRACE:53,GENTYPE_CTX_VISIBILITY:54,GENTYPE_CTX_CCVISIBILITY:55,GENTYPE_CTX_MPVISIBILITY:56,GENTYPE_CTX_WITHLABEL:57,GENTYPE_CTX_LABEL:58,GENTYPE_CTX_FIXED:59,GENTYPE_CTX_STROKEWIDTH:60,GENTYPE_CTX_LABELSIZE:61,GENTYPE_CTX_SIZE:62,GENTYPE_CTX_FACE:63,GENTYPE_CTX_STRAIGHT:64,GENTYPE_CTX_ARROW:65,GENTYPE_CTX_COLOR:66,GENTYPE_CTX_RADIUS:67,GENTYPE_CTX_COORDS:68,GENTYPE_CTX_TEXT:69,GENTYPE_CTX_ANGLERADIUS:70,GENTYPE_CTX_DOTVISIBILITY:71,GENTYPE_CTX_FILLOPACITY:72,GENTYPE_CTX_PLOT:73,GENTYPE_CTX_SCALE:74,GENTYPE_CTX_INTVAL:75,GENTYPE_CTX_POINT1:76,GENTYPE_CTX_POINT2:77,GENTYPE_CTX_LABELSTICKY:78,GENTYPE_CTX_TYPE_I:79,GENTYPE_CTX_HASINNERPOINTS:80,GENTYPE_CTX_SNAPWIDTH:81,GENTYPE_CTX_SNAPTOGRID:82},t.extend(t,e),e}),define("utils/type",["jxg","base/constants"],function(t,e){"use strict";return t.extend(t,{isId:function(t,e){return"string"==typeof e&&!!t.objects[e]},isName:function(t,e){return"string"==typeof e&&!!t.elementsByName[e]},isGroup:function(t,e){return"string"==typeof e&&!!t.groups[e]},isString:function(t){return"string"==typeof t},isNumber:function(t){return"number"==typeof t||"[Object Number]"===Object.prototype.toString.call(t)},isFunction:function(t){return"function"==typeof t},isArray:function(t){return Array.isArray?Array.isArray(t):null!==t&&"object"==typeof t&&"function"==typeof t.splice&&"function"==typeof t.join},isObject:function(t){return"object"==typeof t&&!this.isArray(t)},isPoint:function(t){return null!==t&&"object"==typeof t&&t.elementClass===e.OBJECT_CLASS_POINT},isPointType:function(t,e){var i,r;return!!this.isArray(e)||(!!(this.isFunction(e)&&(i=e(),this.isArray(i)&&i.length>1))||(r=t.select(e),this.isPoint(r)))},isTransformationOrArray:function(t){if(null!==t){if(this.isArray(t)&&t.length>0)return this.isTransformationOrArray(t[0]);if("object"==typeof t)return t.type===e.OBJECT_TYPE_TRANSFORMATION}return!1},exists:function(t){return function(t){return!(void 0===t||null===t)}}(),def:function(t,e){return this.exists(t)?t:e},str2Bool:function(t){return!this.exists(t)||("boolean"==typeof t?t:!!this.isString(t)&&"true"===t.toLowerCase())},createEvalFunction:function(e,i,r){var s,o=[];for(s=0;s<r;s++)o[s]=t.createFunction(i[s],e,"",!0);return function(t){return o[t]()}},createFunction:function(t,e,i,r){var s=null;return this.exists(r)&&!r||!this.isString(t)?this.isFunction(t)?s=t:this.isNumber(t)?s=function(){return t}:this.isString(t)&&(s=function(){return t}):s=e.jc.snippet(t,!0,i,!0),null!==s&&(s.origin=t),s},providePoints:function(t,e,i,r,s){var o,n,a,h,l,c=0,d=[];for(this.isArray(e)||(e=[e]),a=e.length,this.exists(s)&&(c=s.length),0===c&&(h=this.copyAttributes(i,t.options,r)),o=0;o<a;++o)if(c>0&&(n=Math.min(o,c-1),h=this.copyAttributes(i,t.options,r,s[n])),this.isArray(e[o])&&e[o].length>1?d.push(t.create("point",e[o],h)):this.isFunction(e[o])?(l=e[o](),this.isArray(l)&&l.length>1&&d.push(t.create("point",[e[o]],h))):d.push(t.select(e[o])),!this.isPoint(d[o]))return!1;return d},bind:function(t,e){return function(){return t.apply(e,arguments)}},evaluate:function(t){return this.isFunction(t)?t():t},indexOf:function(t,e,i){var r,s=this.exists(i);if(Array.indexOf&&!s)return t.indexOf(e);for(r=0;r<t.length;r++)if(s&&t[r][i]===e||!s&&t[r]===e)return r;return-1},eliminateDuplicates:function(t){var e,i=t.length,r=[],s={};for(e=0;e<i;e++)s[t[e]]=0;for(e in s)s.hasOwnProperty(e)&&r.push(e);return r},swap:function(t,e,i){var r;return r=t[e],t[e]=t[i],t[i]=r,t},uniqueArray:function(e){var i,r,s,o=[];if(0===e.length)return[];for(i=0;i<e.length;i++)if(s=this.isArray(e[i]),this.exists(e[i]))for(r=i+1;r<e.length;r++)s&&t.cmpArrays(e[i],e[r])?e[i]=[]:s||e[i]!==e[r]||(e[i]="");else e[i]="";for(r=0,i=0;i<e.length;i++)s=this.isArray(e[i]),s||""===e[i]?s&&0!==e[i].length&&(o[r]=e[i].slice(0),r++):(o[r]=e[i],r++);return e=o,o},isInArray:function(e,i){return t.indexOf(e,i)>-1},coordsArrayToMatrix:function(t,e){var i,r=[],s=[];for(i=0;i<t.length;i++)e?(r.push(t[i].usrCoords[1]),s.push(t[i].usrCoords[2])):s.push([t[i].usrCoords[1],t[i].usrCoords[2]]);return e&&(s=[r,s]),s},cmpArrays:function(t,e){var i;if(t===e)return!0;if(t.length!==e.length)return!1;for(i=0;i<t.length;i++)if(this.isArray(t[i])&&this.isArray(e[i])){if(!this.cmpArrays(t[i],e[i]))return!1}else if(t[i]!==e[i])return!1;return!0},removeElementFromArray:function(t,e){var i;for(i=0;i<t.length;i++)if(t[i]===e)return t.splice(i,1),t;return t},trunc:function(e,i){return i=t.def(i,0),this.toFixed(e,i)},_decimalAdjust:function(t,e,i){return void 0===i||0==+i?Math[t](e):(e=+e,i=+i,isNaN(e)||"number"!=typeof i||i%1!=0?NaN:(e=e.toString().split("e"),e=Math[t](+(e[0]+"e"+(e[1]?+e[1]-i:-i))),e=e.toString().split("e"),+(e[0]+"e"+(e[1]?+e[1]+i:i))))},_round10:function(t,e){return this._decimalAdjust("round",t,e)},_floor10:function(t,e){return this._decimalAdjust("floor",t,e)},_ceil10:function(t,e){return this._decimalAdjust("ceil",t,e)},toFixed:function(t,e){return this._round10(t,-e).toFixed(e)},autoDigits:function(t){var e=Math.abs(t);return e>.1?this.toFixed(t,2):e>=.01?this.toFixed(t,4):e>=1e-4?this.toFixed(t,6):t},keys:function(t,e){var i,r=[];for(i in t)e?t.hasOwnProperty(i)&&r.push(i):r.push(i);return r},clone:function(t){var e={};return e.prototype=t,e},cloneAndCopy:function(t,e){var i,r=function(){};r.prototype=t;for(i in e)r[i]=e[i];return r},merge:function(t,e){var i,r;for(i in e)if(e.hasOwnProperty(i))if(this.isArray(e[i]))for(t[i]||(t[i]=[]),r=0;r<e[i].length;r++)"object"==typeof e[i][r]?t[i][r]=this.merge(t[i][r],e[i][r]):t[i][r]=e[i][r];else"object"==typeof e[i]?(t[i]||(t[i]={}),t[i]=this.merge(t[i],e[i])):t[i]=e[i];return t},deepCopy:function(t,e,i){var r,s,o,n;if(i=i||!1,"object"!=typeof t||null===t)return t;if(this.isArray(t))for(r=[],s=0;s<t.length;s++)o=t[s],"object"==typeof o?this.exists(o.board)?r[s]=o.id:r[s]=this.deepCopy(o):r[s]=o;else{r={};for(s in t)t.hasOwnProperty(s)&&(n=i?s.toLowerCase():s,o=t[s],null!==o&&"object"==typeof o?this.exists(o.board)?r[n]=o.id:r[n]=this.deepCopy(o):r[n]=o);for(s in e)e.hasOwnProperty(s)&&(n=i?s.toLowerCase():s,o=e[s],"object"==typeof o?this.isArray(o)||!this.exists(r[n])?r[n]=this.deepCopy(o):r[n]=this.deepCopy(r[n],o,i):r[n]=o)}return r},copyAttributes:function(e,i,r){var s,o,n,a,h,l={circle:1,curve:1,image:1,line:1,point:1,polygon:1,text:1,ticks:1,integral:1};for(n=arguments.length,s=n<3||l[r]?t.deepCopy(i.elements,null,!0):{},n<4&&this.exists(r)&&this.exists(i.layer[r])&&(s.layer=i.layer[r]),a=i,h=!0,o=2;o<n;o++){if(!this.exists(a[arguments[o]])){h=!1;break}a=a[arguments[o]]}for(h&&(s=t.deepCopy(s,a,!0)),a=e,h=!0,o=3;o<n;o++){if(!this.exists(a[arguments[o]])){h=!1;break}a=a[arguments[o]]}for(h&&this.extend(s,a,null,!0),a=i,h=!0,o=2;o<n;o++){if(!this.exists(a[arguments[o]])){h=!1;break}a=a[arguments[o]]}return h&&this.exists(a.label)&&(s.label=t.deepCopy(a.label,s.label)),s.label=t.deepCopy(i.label,s.label),s},copyPrototypeMethods:function(t,e,i){var r;t.prototype[i]=e.prototype.constructor;for(r in e.prototype)e.prototype.hasOwnProperty(r)&&(t.prototype[r]=e.prototype[r])},toJSON:function(e,i){var r,s,o,n;if(i=t.def(i,!1),JSON.stringify&&!i)try{return JSON.stringify(e)}catch(t){}switch(typeof e){case"object":if(e){if(r=[],this.isArray(e)){for(o=0;o<e.length;o++)r.push(t.toJSON(e[o],i));return"["+r.join(",")+"]"}for(s in e)if(e.hasOwnProperty(s)){try{n=t.toJSON(e[s],i)}catch(t){n=""}i?r.push(s+":"+n):r.push('"'+s+'":'+n)}return"{"+r.join(",")+"} "}return"null";case"string":return"'"+e.replace(/(["'])/g,"\\$1")+"'";case"number":case"boolean":return e.toString()}return"0"},clearVisPropOld:function(t){return t.visPropOld={cssclass:"",cssdefaultstyle:"",cssstyle:"",fillcolor:"",fillopacity:"",firstarrow:!1,fontsize:-1,lastarrow:!1,left:-1e5,linecap:"",shadow:!1,strokecolor:"",strokeopacity:"",strokewidth:"",transitionduration:0,top:-1e5,visible:null},t},isInObject:function(t,e){var i;for(i in t)if(t.hasOwnProperty(i)&&t[i]===e)return!0;return!1},escapeHTML:function(t){return t.replace(/&/g,"&amp;").replace(/</g,"&lt;").replace(/>/g,"&gt;")},unescapeHTML:function(t){return t.replace(/<\/?[^>]+>/gi,"").replace(/&amp;/g,"&").replace(/&lt;/g,"<").replace(/&gt;/g,">")},capitalize:function(t){return t.charAt(0).toUpperCase()+t.substring(1).toLowerCase()},trimNumber:function(t){return t=t.replace(/^0+/,""),t=t.replace(/0+$/,""),"."!==t[t.length-1]&&","!==t[t.length-1]||(t=t.slice(0,-1)),"."!==t[0]&&","!==t[0]||(t="0"+t),t},filterElements:function(t,e){var i,r,s,o,n,a,h,l=t.length,c=[];if("function"!=typeof e&&"object"!=typeof e)return c;for(i=0;i<l;i++){if(h=!0,s=t[i],"object"==typeof e){for(r in e)if(e.hasOwnProperty(r)&&(o=r.toLowerCase(),n="function"==typeof s[r]?s[r]():s[r],a=s.visProp&&"function"==typeof s.visProp[o]?s.visProp[o]():s.visProp&&s.visProp[o],!(h="function"==typeof e[r]?e[r](n)||e[r](a):n===e[r]||a===e[r])))break}else"function"==typeof e&&(h=e(s));h&&c.push(s)}return c},trim:function(t){return t.replace(/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g,"")},sanitizeHTML:function(t,e){return"function"==typeof html_sanitize&&e?html_sanitize(t,function(){},function(t){return t}):(t&&(t=t.replace(/</g,"&lt;").replace(/>/g,"&gt;")),t)},evalSlider:function(t){return t&&t.type===e.OBJECT_TYPE_GLIDER&&"function"==typeof t.Value?t.Value():t}}),t}),define("utils/env",["jxg","utils/type"],function(t,e){"use strict";return t.extend(t,{touchProperty:"touches",isBrowser:"object"==typeof window&&"object"==typeof document,supportsVML:function(){return this.isBrowser&&!!document.namespaces},supportsSVG:function(){return this.isBrowser&&document.implementation.hasFeature("http://www.w3.org/TR/SVG11/feature#BasicStructure","1.1")},supportsCanvas:function(){var t,e=!1;if(this.isNode())try{t="object"==typeof module?module.require("canvas"):require("canvas"),e=!!t}catch(t){}return e||this.isBrowser&&!!document.createElement("canvas").getContext},isNode:function(){return!this.isBrowser&&("object"==typeof module&&!!module.exports||"object"==typeof global&&global.requirejsVars&&!global.requirejsVars.isBrowser)},isWebWorker:function(){return!this.isBrowser&&"object"==typeof self&&"function"==typeof self.postMessage},supportsPointerEvents:function(){return!!(this.isBrowser&&window.navigator&&(window.PointerEvent||window.navigator.pointerEnabled||window.navigator.msPointerEnabled))},isTouchDevice:function(){return this.isBrowser&&void 0!==window.ontouchstart},isAndroid:function(){return e.exists(navigator)&&navigator.userAgent.toLowerCase().indexOf("android")>-1},isWebkitAndroid:function(){return this.isAndroid()&&navigator.userAgent.indexOf(" AppleWebKit/")>-1},isApple:function(){return e.exists(navigator)&&(navigator.userAgent.indexOf("iPad")>-1||navigator.userAgent.indexOf("iPhone")>-1)},isWebkitApple:function(){return this.isApple()&&navigator.userAgent.search(/Mobile\/[0-9A-Za-z\.]*Safari/)>-1},isMetroApp:function(){return"object"==typeof window&&window.clientInformation&&window.clientInformation.appVersion&&window.clientInformation.appVersion.indexOf("MSAppHost")>-1},isMozilla:function(){return e.exists(navigator)&&navigator.userAgent.toLowerCase().indexOf("mozilla")>-1&&-1===navigator.userAgent.toLowerCase().indexOf("apple")},isFirefoxOS:function(){return e.exists(navigator)&&-1===navigator.userAgent.toLowerCase().indexOf("android")&&-1===navigator.userAgent.toLowerCase().indexOf("apple")&&navigator.userAgent.toLowerCase().indexOf("mobile")>-1&&navigator.userAgent.toLowerCase().indexOf("mozilla")>-1},ieVersion:function(){var t,e,i=3;if("object"!=typeof document)return 0;t=document.createElement("div"),e=t.getElementsByTagName("i");do{t.innerHTML="\x3c!--[if gt IE "+ ++i+"]><i></i><![endif]--\x3e"}while(e[0]);return i>4?i:void 0}(),getDimensions:function(t,i){var r,s,o,n,a,h,l,c,d,u=/\d+(\.\d*)?px/;if(!this.isBrowser||null===t)return{width:500,height:500};if(i=i||document,r=i.getElementById(t),!e.exists(r))throw new Error("\nJSXGraph: HTML container element '"+t+"' not found.");return"none"!==(s=r.style.display)&&null!==s?r.clientWidth>0&&r.clientHeight>0?{width:r.clientWidth,height:r.clientHeight}:(d=window.getComputedStyle?window.getComputedStyle(r):r.style,{width:u.test(d.width)?parseFloat(d.width):0,height:u.test(d.height)?parseFloat(d.height):0}):(o=r.style,n=o.visibility,a=o.position,h=o.display,o.visibility="hidden",o.position="absolute",o.display="block",l=r.clientWidth,c=r.clientHeight,o.display=h,o.position=a,o.visibility=n,{width:l,height:c})},addEvent:function(t,i,r,s){var o=function(){return r.apply(s,arguments)};o.origin=r,s["x_internal"+i]=s["x_internal"+i]||[],s["x_internal"+i].push(o),e.exists(t)&&e.exists(t.addEventListener)&&t.addEventListener(i,o,!1),e.exists(t)&&e.exists(t.attachEvent)&&t.attachEvent("on"+i,o)},removeEvent:function(i,r,s,o){var n;if(!e.exists(o))return void t.debug("no such owner");if(!e.exists(o["x_internal"+r]))return void t.debug("no such type: "+r);if(!e.isArray(o["x_internal"+r]))return void t.debug("owner[x_internal + "+r+"] is not an array");if(-1===(n=e.indexOf(o["x_internal"+r],s,"origin")))return void t.debug("no such event function in internal list: "+s);try{e.exists(i)&&e.exists(i.removeEventListener)&&i.removeEventListener(r,o["x_internal"+r][n],!1),e.exists(i)&&e.exists(i.detachEvent)&&i.detachEvent("on"+r,o["x_internal"+r][n])}catch(e){t.debug("event not registered in browser: ("+r+" -- "+s+")")}o["x_internal"+r].splice(n,1)},removeAllEvents:function(e,i,r){var s,o;if(r["x_internal"+i]){for(o=r["x_internal"+i].length,s=o-1;s>=0;s--)t.removeEvent(e,i,r["x_internal"+i][s].origin,r);r["x_internal"+i].length>0&&t.debug("removeAllEvents: Not all events could be removed.")}},getPosition:function(i,r,s){var o,n,a,h=0,l=0;if(i||(i=window.event),s=s||document,a=i[t.touchProperty],e.exists(a)&&0===a.length&&(a=i.changedTouches),e.exists(r)&&e.exists(a))if(-1===r){for(n=a.length,o=0;o<n;o++)if(a[o]){i=a[o];break}}else i=a[r];return i.clientX&&(h=i.clientX,l=i.clientY),[h,l]},getOffset:function(t){var e,i=t,r=t,s=i.offsetLeft-i.scrollLeft,o=i.offsetTop-i.scrollTop;for(e=this.getCSSTransform([s,o],i),s=e[0],o=e[1],i=i.offsetParent;i;){for(s+=i.offsetLeft,o+=i.offsetTop,i.offsetParent&&(s+=i.clientLeft-i.scrollLeft,o+=i.clientTop-i.scrollTop),e=this.getCSSTransform([s,o],i),s=e[0],o=e[1],r=r.parentNode;r!==i;)s+=r.clientLeft-r.scrollLeft,o+=r.clientTop-r.scrollTop,e=this.getCSSTransform([s,o],r),s=e[0],o=e[1],r=r.parentNode;i=i.offsetParent}return[s,o]},getStyle:function(e,i){var r,s=e.ownerDocument;return s.defaultView&&s.defaultView.getComputedStyle?r=s.defaultView.getComputedStyle(e,null).getPropertyValue(i):e.currentStyle&&t.ieVersion>=9?r=e.currentStyle[i]:e.style&&(i=i.replace(/-([a-z]|[0-9])/gi,function(t,e){return e.toUpperCase()}),r=e.style[i]),r},getProp:function(t,e){var i=parseInt(this.getStyle(t,e),10);return isNaN(i)?0:i},getCSSTransform:function(t,i){var r,s,o,n,a,h,l,c,d=["transform","webkitTransform","MozTransform","msTransform","oTransform"];for(h=d.length,r=0,o="";r<h;r++)if(e.exists(i.style[d[r]])){o=i.style[d[r]];break}if(""!==o&&(a=o.indexOf("("))>0){for(h=o.length,n=o.substring(a+1,h-1),c=n.split(","),s=0,l=c.length;s<l;s++)c[s]=parseFloat(c[s]);0===o.indexOf("matrix")?(t[0]+=c[4],t[1]+=c[5]):0===o.indexOf("translateX")?t[0]+=c[0]:0===o.indexOf("translateY")?t[1]+=c[0]:0===o.indexOf("translate")&&(t[0]+=c[0],t[1]+=c[1])}return e.exists(i.style.zoom)&&""!==(o=i.style.zoom)&&(t[0]*=parseFloat(o),t[1]*=parseFloat(o)),t},getCSSTransformMatrix:function(t){var i,r,s,o,n,a,h,l,c,d=t.ownerDocument,u=["transform","webkitTransform","MozTransform","msTransform","oTransform"],p=[[1,0,0],[0,1,0],[0,0,1]];if(d.defaultView&&d.defaultView.getComputedStyle)c=d.defaultView.getComputedStyle(t,null),s=c.getPropertyValue("-webkit-transform")||c.getPropertyValue("-moz-transform")||c.getPropertyValue("-ms-transform")||c.getPropertyValue("-o-transform")||c.getPropertyValue("transform");else for(a=u.length,i=0,s="";i<a;i++)if(e.exists(t.style[u[i]])){s=t.style[u[i]];break}if(""!==s&&(n=s.indexOf("("))>0){for(a=s.length,o=s.substring(n+1,a-1),l=o.split(","),r=0,h=l.length;r<h;r++)l[r]=parseFloat(l[r]);0===s.indexOf("matrix")?p=[[1,0,0],[0,l[0],l[1]],[0,l[2],l[3]]]:0===s.indexOf("scaleX")?p[1][1]=l[0]:0===s.indexOf("scaleY")?p[2][2]=l[0]:0===s.indexOf("scale")&&(p[1][1]=l[0],p[2][2]=l[1])}return e.exists(t.style.zoom)&&""!==(s=t.style.zoom)&&(p[1][1]*=parseFloat(s),p[2][2]*=parseFloat(s)),p},timedChunk:function(t,e,i,r){var s=t.concat(),o=function(){var n=+new Date;do{e.call(i,s.shift())}while(s.length>0&&+new Date-n<300);s.length>0?window.setTimeout(o,1):r(t)};window.setTimeout(o,1)}}),t}),define("utils/xml",["jxg","utils/type"],function(t,e){"use strict";return t.XML={cleanWhitespace:function(t){for(var i=t.firstChild;e.exists(i);)3!==i.nodeType||/\S/.test(i.nodeValue)?1===i.nodeType&&this.cleanWhitespace(i):t.removeChild(i),i=i.nextSibling},parse:function(t){var e,i,r;return r="function"==typeof DOMParser||"object"==typeof DOMParser?DOMParser:function(){this.parseFromString=function(t){var e;return"function"==typeof ActiveXObject&&(e=new ActiveXObject("MSXML.DomDocument"),e.loadXML(t)),e}},e=new r,i=e.parseFromString(t,"text/xml"),this.cleanWhitespace(i),i}},t.XML}),define("utils/event",["jxg","utils/type"],function(t,e){"use strict";return t.EventEmitter={eventHandlers:{},suspended:{},trigger:function(t,e){var i,r,s,o,n,a;for(n=t.length,r=0;r<n;r++)if(o=this.eventHandlers[t[r]],!this.suspended[t[r]]){if(this.suspended[t[r]]=!0,o)for(a=o.length,i=0;i<a;i++)s=o[i],s.handler.apply(s.context,e);this.suspended[t[r]]=!1}return this},on:function(t,i,r){return e.isArray(this.eventHandlers[t])||(this.eventHandlers[t]=[]),r=e.def(r,this),this.eventHandlers[t].push({handler:i,context:r}),this},off:function(t,i){var r;return t&&e.isArray(this.eventHandlers[t])?(i?(r=e.indexOf(this.eventHandlers[t],i,"handler"),r>-1&&this.eventHandlers[t].splice(r,1),0===this.eventHandlers[t].length&&delete this.eventHandlers[t]):delete this.eventHandlers[t],this):this},eventify:function(t){t.eventHandlers={},t.on=this.on,t.off=this.off,t.triggerEventHandlers=this.trigger,t.trigger=this.trigger,t.suspended={}}},t.EventEmitter}),define("math/math",["jxg","utils/type"],function(t,e){"use strict";var i=function(t){var e,i;return t.memo?t.memo:(e={},i=Array.prototype.join,t.memo=function(){var r=i.call(arguments);return void 0!==e[r]?e[r]:e[r]=t.apply(this,arguments)},t.memo)};return t.Math={eps:1e-6,relDif:function(t,e){var i=Math.abs(t),r=Math.abs(e);return r=Math.max(i,r),0===r?0:Math.abs(t-e)/r},mod:function(t,e){return t-Math.floor(t/e)*e},vector:function(t,e){var i,r;for(e=e||0,i=[],r=0;r<t;r++)i[r]=e;return i},matrix:function(t,e,i){var r,s,o;for(i=i||0,e=e||t,r=[],s=0;s<t;s++)for(r[s]=[],o=0;o<e;o++)r[s][o]=i;return r},identity:function(t,e){var i,r;for(void 0===e&&"number"!=typeof e&&(e=t),i=this.matrix(t,e),r=0;r<Math.min(t,e);r++)i[r][r]=1;return i},frustum:function(t,e,i,r,s,o){var n=this.matrix(4,4);return n[0][0]=2*s/(e-t),n[0][1]=0,n[0][2]=(e+t)/(e-t),n[0][3]=0,n[1][0]=0,n[1][1]=2*s/(r-i),n[1][2]=(r+i)/(r-i),n[1][3]=0,n[2][0]=0,n[2][1]=0,n[2][2]=-(o+s)/(o-s),n[2][3]=-o*s*2/(o-s),n[3][0]=0,n[3][1]=0,n[3][2]=-1,n[3][3]=0,n},projection:function(t,e,i,r){var s=i*Math.tan(t/2),o=s*e;return this.frustum(-o,o,-s,s,i,r)},matVecMult:function(t,e){var i,r,s,o=t.length,n=e.length,a=[];if(3===n)for(i=0;i<o;i++)a[i]=t[i][0]*e[0]+t[i][1]*e[1]+t[i][2]*e[2];else for(i=0;i<o;i++){for(r=0,s=0;s<n;s++)r+=t[i][s]*e[s];a[i]=r}return a},matMatMult:function(t,e){var i,r,s,o,n=t.length,a=n>0?e[0].length:0,h=e.length,l=this.matrix(n,a);for(i=0;i<n;i++)for(r=0;r<a;r++){for(s=0,o=0;o<h;o++)s+=t[i][o]*e[o][r];l[i][r]=s}return l},transpose:function(t){var e,i,r,s,o;for(s=t.length,o=t.length>0?t[0].length:0,e=this.matrix(o,s),i=0;i<o;i++)for(r=0;r<s;r++)e[i][r]=t[r][i];return e},inverse:function(t){var e,i,r,s,o,n,a,h=t.length,l=[],c=[],d=[];for(e=0;e<h;e++){for(l[e]=[],i=0;i<h;i++)l[e][i]=t[e][i];c[e]=e}for(i=0;i<h;i++){for(o=Math.abs(l[i][i]),n=i,e=i+1;e<h;e++)Math.abs(l[e][i])>o&&(o=Math.abs(l[e][i]),n=e);if(o<=this.eps)return[];if(n>i){for(r=0;r<h;r++)a=l[i][r],l[i][r]=l[n][r],l[n][r]=a;a=c[i],c[i]=c[n],c[n]=a}for(s=1/l[i][i],e=0;e<h;e++)l[e][i]*=s;for(l[i][i]=s,r=0;r<h;r++)if(r!==i){for(e=0;e<h;e++)e!==i&&(l[e][r]-=l[e][i]*l[i][r]);l[i][r]=-s*l[i][r]}}for(e=0;e<h;e++){for(r=0;r<h;r++)d[c[r]]=l[e][r];for(r=0;r<h;r++)l[e][r]=d[r]}return l},innerProduct:function(t,i,r){var s,o=0;for(void 0!==r&&e.isNumber(r)||(r=t.length),s=0;s<r;s++)o+=t[s]*i[s];return o},crossProduct:function(t,e){return[t[1]*e[2]-t[2]*e[1],t[2]*e[0]-t[0]*e[2],t[0]*e[1]-t[1]*e[0]]},factorial:i(function(t){return t<0?NaN:(t=Math.floor(t),0===t||1===t?1:t*this.factorial(t-1))}),binomial:i(function(t,e){var i,r;if(e>t||e<0)return NaN;if(e=Math.round(e),t=Math.round(t),0===e||e===t)return 1;for(i=1,r=0;r<e;r++)i*=t-r,i/=r+1;return i}),cosh:function(t){return.5*(Math.exp(t)+Math.exp(-t))},sinh:function(t){return.5*(Math.exp(t)-Math.exp(-t))},pow:function(t,e){return 0===t?0===e?1:0:Math.floor(e)===e?Math.pow(t,e):t>0?Math.exp(e*Math.log(Math.abs(t))):NaN},log10:function(t){return Math.log(t)/Math.log(10)},log2:function(t){return Math.log(t)/Math.log(2)},log:function(t,i){return void 0!==i&&e.isNumber(i)?Math.log(t)/Math.log(i):Math.log(t)},sign:Math.sign||function(t){return t=+t,0===t||isNaN(t)?t:t>0?1:-1},squampow:function(t,e){var i;if(Math.floor(e)===e){for(i=1,e<0&&(t=1/t,e*=-1);0!==e;)1&e&&(i*=t),e>>=1,t*=t;return i}return this.pow(t,e)},gcd:function(t,i){if(t=Math.abs(t),i=Math.abs(i),!e.isNumber(t)||!e.isNumber(i))return NaN;if(i>t){var r=t;t=i,i=r}for(;;){if(0===(t%=i))return i;if(0===(i%=t))return t}},lcm:function(t,i){var r;return e.isNumber(t)&&e.isNumber(i)?(r=t*i,0!==r?r/this.gcd(t,i):0):NaN},normalize:function(t){var e,i,r=2*t[3],s=t[4]/r;return t[5]=s,t[6]=-t[1]/r,t[7]=-t[2]/r,isFinite(s)?Math.abs(s)>=1?(t[0]=(t[6]*t[6]+t[7]*t[7]-s*s)/(2*s),t[1]=-t[6]/s,t[2]=-t[7]/s,t[3]=1/(2*s),t[4]=1):(i=s<=0?-1:1,t[0]=i*(t[6]*t[6]+t[7]*t[7]-s*s)*.5,t[1]=-i*t[6],t[2]=-i*t[7],t[3]=i/2,t[4]=i*s):(e=Math.sqrt(t[1]*t[1]+t[2]*t[2]),t[0]/=e,t[1]/=e,t[2]/=e,t[3]=0,t[4]=1),t},toGL:function(t){var e,i,r;if(e="function"==typeof Float32Array?new Float32Array(16):new Array(16),4!==t.length&&4!==t[0].length)return e;for(i=0;i<4;i++)for(r=0;r<4;r++)e[i+4*r]=t[i][r];return e}},t.Math}),define("base/coords",["jxg","base/constants","utils/event","utils/type","math/math"],function(t,e,i,r,s){"use strict";return t.Coords=function(t,e,s,o){this.board=s,this.usrCoords=[],this.scrCoords=[],this.emitter=!r.exists(o)||o,this.emitter&&i.eventify(this),this.setCoordinates(t,e,!0,!0)},t.extend(t.Coords.prototype,{normalizeUsrCoords:function(){Math.abs(this.usrCoords[0])>s.eps&&(this.usrCoords[1]/=this.usrCoords[0],this.usrCoords[2]/=this.usrCoords[0],this.usrCoords[0]=1)},usr2screen:function(t){var e=Math.round,i=this.board,r=this.usrCoords,s=i.origin.scrCoords;!0===t?(this.scrCoords[0]=e(r[0]),this.scrCoords[1]=e(r[0]*s[1]+r[1]*i.unitX),this.scrCoords[2]=e(r[0]*s[2]-r[2]*i.unitY)):(this.scrCoords[0]=r[0],this.scrCoords[1]=r[0]*s[1]+r[1]*i.unitX,this.scrCoords[2]=r[0]*s[2]-r[2]*i.unitY)},screen2usr:function(){var t=this.board.origin.scrCoords,e=this.scrCoords,i=this.board;this.usrCoords[0]=1,this.usrCoords[1]=(e[1]-t[1])/i.unitX,this.usrCoords[2]=(t[2]-e[2])/i.unitY},distance:function(t,i){var r,o,n=0,a=this.usrCoords,h=this.scrCoords;if(t===e.COORDS_BY_USER){if(r=i.usrCoords,o=a[0]-r[0],(n=o*o)>s.eps*s.eps)return Number.POSITIVE_INFINITY;o=a[1]-r[1],n+=o*o,o=a[2]-r[2],n+=o*o}else r=i.scrCoords,o=h[1]-r[1],n+=o*o,o=h[2]-r[2],n+=o*o;return Math.sqrt(n)},setCoordinates:function(t,i,r,s){var o=this.usrCoords,n=this.scrCoords,a=[o[0],o[1],o[2]],h=[n[0],n[1],n[2]];return t===e.COORDS_BY_USER?(2===i.length?(o[0]=1,o[1]=i[0],o[2]=i[1]):(o[0]=i[0],o[1]=i[1],o[2]=i[2],this.normalizeUsrCoords()),this.usr2screen(r)):(2===i.length?(n[1]=i[0],n[2]=i[1]):(n[1]=i[1],n[2]=i[2]),this.screen2usr()),!this.emitter||s||h[1]===n[1]&&h[2]===n[2]||this.triggerEventHandlers(["update"],[a,h]),this},copy:function(t,e){return void 0===e&&(e=0),this[t].slice(e)},__evt__update:function(t,e){},__evt:function(){}}),t.Coords}),define("utils/expect",["jxg","utils/type","base/constants","base/coords"],function(t,e,i,r){"use strict";var s={each:function(t,i,r){var s,o,n=[];if(e.exists(t.length))for(o=t.length,s=0;s<o;s++)n.push(i.call(this,t[s],r));return n},coords:function(t,e){var s=t;return t&&t.elementClass===i.OBJECT_CLASS_POINT?s=t.coords:t.usrCoords&&t.scrCoords&&t.usr2screen&&(s=t),e&&(s=new r(i.COORDS_BY_USER,s.usrCoords,s.board)),s},coordsArray:function(t,i){var r;return r=e.isArray(t)?t:this.coords(t).usrCoords,r.length<3&&r.unshift(1),i&&(r=[r[0],r[1],r[2]]),r}};return t.Expect=s,s}),define("math/qdt",["math/math","utils/type"],function(t,e){"use strict";var i=function(t){this.capacity=10,this.points=[],this.xlb=t[0],this.xub=t[2],this.ylb=t[3],this.yub=t[1],this.northWest=null,this.northEast=null,this.southEast=null,this.southWest=null};return e.extend(i.prototype,{contains:function(t,e){return this.xlb<t&&t<=this.xub&&this.ylb<e&&e<=this.yub},insert:function(t){
return!!this.contains(t.usrCoords[1],t.usrCoords[2])&&(this.points.length<this.capacity?(this.points.push(t),!0):(null===this.northWest&&this.subdivide(),!!this.northWest.insert(t)||(!!this.northEast.insert(t)||(!!this.southEast.insert(t)||!!this.southWest.insert(t)))))},subdivide:function(){var t,e=this.points.length,r=this.xlb+(this.xub-this.xlb)/2,s=this.ylb+(this.yub-this.ylb)/2;for(this.northWest=new i([this.xlb,this.yub,r,s]),this.northEast=new i([r,this.yub,this.xub,s]),this.southEast=new i([this.xlb,s,r,this.ylb]),this.southWest=new i([r,s,this.xub,this.ylb]),t=0;t<e;t+=1)this.northWest.insert(this.points[t]),this.northEast.insert(this.points[t]),this.southEast.insert(this.points[t]),this.southWest.insert(this.points[t])},_query:function(t,e){var i;if(this.contains(t,e)){if(null===this.northWest)return this;if(i=this.northWest._query(t,e))return i;if(i=this.northEast._query(t,e))return i;if(i=this.southEast._query(t,e))return i;if(i=this.southWest._query(t,e))return i}return!1},query:function(t,i){var r,s;return e.exists(i)?(r=t,s=i):(r=t.usrCoords[1],s=t.usrCoords[2]),this._query(r,s)}}),t.Quadtree=i,i}),define("math/numerics",["jxg","utils/type","math/math"],function(t,e,i){"use strict";var r={rk4:{s:4,A:[[0,0,0,0],[.5,0,0,0],[0,.5,0,0],[0,0,1,0]],b:[1/6,1/3,1/3,1/6],c:[0,.5,.5,1]},heun:{s:2,A:[[0,0],[1,0]],b:[.5,.5],c:[0,1]},euler:{s:1,A:[[0]],b:[1],c:[0]}};return i.Numerics={Gauss:function(t,r){var s,o,n,a,h,l=i.eps,c=t.length>0?t[0].length:0;if(c!==r.length||c!==t.length)throw new Error("JXG.Math.Numerics.Gauss: Dimensions don't match. A must be a square matrix and b must be of the same length as A.");for(a=[],h=r.slice(0,c),s=0;s<c;s++)a[s]=t[s].slice(0,c);for(o=0;o<c;o++){for(s=c-1;s>o;s--)if(Math.abs(a[s][o])>l)if(Math.abs(a[o][o])<l)e.swap(a,s,o),e.swap(h,s,o);else for(a[s][o]/=a[o][o],h[s]-=a[s][o]*h[o],n=o+1;n<c;n++)a[s][n]-=a[s][o]*a[o][n];if(Math.abs(a[o][o])<l)throw new Error("JXG.Math.Numerics.Gauss(): The given matrix seems to be singular.")}return this.backwardSolve(a,h,!0),h},backwardSolve:function(t,e,i){var r,s,o,n,a;for(r=i?e:e.slice(0,e.length),s=t.length,o=t.length>0?t[0].length:0,n=s-1;n>=0;n--){for(a=o-1;a>n;a--)r[n]-=t[n][a]*r[a];r[n]/=t[n][n]}return r},gaussBareiss:function(t){var e,r,s,o,n,a,h,l,c,d=i.eps;if((h=t.length)<=0)return 0;for(t[0].length<h&&(h=t[0].length),l=[],o=0;o<h;o++)l[o]=t[o].slice(0,h);for(r=1,s=1,e=0;e<h-1;e++){if(a=l[e][e],Math.abs(a)<d){for(o=e+1;o<h&&!(Math.abs(l[o][e])>=d);o++);if(o===h)return 0;for(n=e;n<h;n++)c=l[o][n],l[o][n]=l[e][n],l[e][n]=c;s=-s,a=l[e][e]}for(o=e+1;o<h;o++)for(n=e+1;n<h;n++)c=a*l[o][n]-l[o][e]*l[e][n],l[o][n]=c/r;r=a}return s*l[h-1][h-1]},det:function(t){return 2===t.length&&2===t[0].length?t[0][0]*t[1][1]-t[1][0]*t[0][1]:this.gaussBareiss(t)},Jacobi:function(t){var e,r,s,o,n,a,h,l,c,d=i.eps,u=0,p=t.length,f=[[0,0,0],[0,0,0],[0,0,0]],m=[[0,0,0],[0,0,0],[0,0,0]],b=0;for(e=0;e<p;e++){for(r=0;r<p;r++)f[e][r]=0,m[e][r]=t[e][r],u+=Math.abs(m[e][r]);f[e][e]=1}if(1===p)return[m,f];if(u<=0)return[m,f];u/=p*p;do{for(l=0,c=0,r=1;r<p;r++)for(e=0;e<r;e++)if(o=Math.abs(m[e][r]),o>c&&(c=o),l+=o,o>=d){for(o=.5*Math.atan2(2*m[e][r],m[e][e]-m[r][r]),n=Math.sin(o),a=Math.cos(o),s=0;s<p;s++)h=m[s][e],m[s][e]=a*h+n*m[s][r],m[s][r]=-n*h+a*m[s][r],h=f[s][e],f[s][e]=a*h+n*f[s][r],f[s][r]=-n*h+a*f[s][r];for(m[e][e]=a*m[e][e]+n*m[r][e],m[r][r]=-n*m[e][r]+a*m[r][r],m[e][r]=0,s=0;s<p;s++)m[e][s]=m[s][e],m[r][s]=m[s][r]}b+=1}while(Math.abs(l)/u>d&&b<2e3);return[m,f]},NewtonCotes:function(t,i,r){var s,o,n,a=0,h=r&&e.isNumber(r.number_of_nodes)?r.number_of_nodes:28,l={trapez:!0,simpson:!0,milne:!0},c=r&&r.integration_type&&l.hasOwnProperty(r.integration_type)&&l[r.integration_type]?r.integration_type:"milne",d=(t[1]-t[0])/h;switch(c){case"trapez":for(a=.5*(i(t[0])+i(t[1])),s=t[0],o=0;o<h-1;o++)s+=d,a+=i(s);a*=d;break;case"simpson":if(h%2>0)throw new Error("JSXGraph:  INT_SIMPSON requires config.number_of_nodes dividable by 2.");for(n=h/2,a=i(t[0])+i(t[1]),s=t[0],o=0;o<n-1;o++)s+=2*d,a+=2*i(s);for(s=t[0]-d,o=0;o<n;o++)s+=2*d,a+=4*i(s);a*=d/3;break;default:if(h%4>0)throw new Error("JSXGraph: Error in INT_MILNE: config.number_of_nodes must be a multiple of 4");for(n=.25*h,a=7*(i(t[0])+i(t[1])),s=t[0],o=0;o<n-1;o++)s+=4*d,a+=14*i(s);for(s=t[0]-3*d,o=0;o<n;o++)s+=4*d,a+=32*(i(s)+i(s+2*d));for(s=t[0]-2*d,o=0;o<n;o++)s+=4*d,a+=12*i(s);a*=2*d/45}return a},Romberg:function(t,i,r){var s,o,n,a,h,l,c,d,u=[],p=0,f=1/0,m=r&&e.isNumber(r.max_iterations)?r.max_iterations:20,b=r&&e.isNumber(r.eps)?r.eps:r.eps||1e-7;for(s=t[0],o=t[1],n=o-s,h=1,u[0]=.5*n*(i(s)+i(o)),l=0;l<m;++l){for(a=0,n*=.5,h*=2,d=1,c=1;c<h;c+=2)a+=i(s+c*n);for(u[l+1]=.5*u[l]+a*n,p=u[l+1],c=l-1;c>=0;--c)d*=4,u[c]=u[c+1]+(u[c+1]-u[c])/(d-1),p=u[c];if(Math.abs(p-f)<b*Math.abs(p))break;f=p}return p},GaussLegendre:function(t,i,r){var s,o,n,a,h,l,c,d,u=0,p=[],f=[],m=r&&e.isNumber(r.n)?r.n:12;if(m>18&&(m=18),p[2]=[.5773502691896257],f[2]=[1],p[4]=[.33998104358485626,.8611363115940526],f[4]=[.6521451548625461,.34785484513745385],p[6]=[.2386191860831969,.6612093864662645,.932469514203152],f[6]=[.46791393457269104,.3607615730481386,.17132449237917036],p[8]=[.1834346424956498,.525532409916329,.7966664774136267,.9602898564975363],f[8]=[.362683783378362,.31370664587788727,.22238103445337448,.10122853629037626],p[10]=[.14887433898163122,.4333953941292472,.6794095682990244,.8650633666889845,.9739065285171717],f[10]=[.29552422471475287,.26926671930999635,.21908636251598204,.1494513491505806,.06667134430868814],p[12]=[.1252334085114689,.3678314989981802,.5873179542866175,.7699026741943047,.9041172563704749,.9815606342467192],f[12]=[.24914704581340277,.2334925365383548,.20316742672306592,.16007832854334622,.10693932599531843,.04717533638651183],p[14]=[.10805494870734367,.31911236892788974,.5152486363581541,.6872929048116855,.827201315069765,.9284348836635735,.9862838086968123],f[14]=[.2152638534631578,.2051984637212956,.18553839747793782,.15720316715819355,.12151857068790319,.08015808715976021,.03511946033175186],p[16]=[.09501250983763744,.2816035507792589,.45801677765722737,.6178762444026438,.755404408355003,.8656312023878318,.9445750230732326,.9894009349916499],f[16]=[.1894506104550685,.18260341504492358,.16915651939500254,.14959598881657674,.12462897125553388,.09515851168249279,.062253523938647894,.027152459411754096],p[18]=[.0847750130417353,.2518862256915055,.41175116146284263,.5597708310739475,.6916870430603532,.8037049589725231,.8926024664975557,.9558239495713977,.9915651684209309],f[18]=[.1691423829631436,.16427648374583273,.15468467512626524,.14064291467065065,.12255520671147846,.10094204410628717,.07642573025488905,.0497145488949698,.02161601352648331],p[3]=[0,.7745966692414834],f[3]=[.8888888888888888,.5555555555555556],p[5]=[0,.5384693101056831,.906179845938664],f[5]=[.5688888888888889,.47862867049936647,.23692688505618908],p[7]=[0,.4058451513773972,.7415311855993945,.9491079123427585],f[7]=[.4179591836734694,.3818300505051189,.27970539148927664,.1294849661688697],p[9]=[0,.3242534234038089,.6133714327005904,.8360311073266358,.9681602395076261],f[9]=[.3302393550012598,.31234707704000286,.26061069640293544,.1806481606948574,.08127438836157441],p[11]=[0,.26954315595234496,.5190961292068118,.7301520055740494,.8870625997680953,.978228658146057],f[11]=[.2729250867779006,.26280454451024665,.23319376459199048,.18629021092773426,.1255803694649046,.05566856711617366],p[13]=[0,.2304583159551348,.44849275103644687,.6423493394403402,.8015780907333099,.9175983992229779,.9841830547185881],f[13]=[.2325515532308739,.22628318026289723,.2078160475368885,.17814598076194574,.13887351021978725,.09212149983772845,.04048400476531588],p[15]=[0,.20119409399743451,.3941513470775634,.5709721726085388,.7244177313601701,.8482065834104272,.937273392400706,.9879925180204854],f[15]=[.2025782419255613,.19843148532711158,.1861610000155622,.16626920581699392,.13957067792615432,.10715922046717194,.07036604748810812,.03075324199611727],p[17]=[0,.17848418149584785,.3512317634538763,.5126905370864769,.6576711592166907,.7815140038968014,.8802391537269859,.9506755217687678,.9905754753144174],f[17]=[.17944647035620653,.17656270536699264,.16800410215645004,.15404576107681028,.13513636846852548,.11188384719340397,.08503614831717918,.0554595293739872,.02414830286854793],s=t[0],o=t[1],a=m+1>>1,c=p[m],d=f[m],l=.5*(o-s),h=.5*(o+s),!0&m)for(u=d[0]*i(h),n=1;n<a;++n)u+=d[n]*(i(h+l*c[n])+i(h-l*c[n]));else for(u=0,n=0;n<a;++n)u+=d[n]*(i(h+l*c[n])+i(h-l*c[n]));return l*u},_rescale_error:function(t,e,i){var r,s;return t=Math.abs(t),0!==i&&0!==t&&(r=Math.pow(200*t/i,1.5),t=r<1?i*r:i),e>2.0041683600089728e-294&&(s=1.1102230246251565e-14*e)>t&&(t=s),t},_gaussKronrod:function(t,e,i,r,s,o,n){var a,h,l,c,d,u,p,f,m,b=t[0],g=t[1],v=.5*(b+g),y=.5*(g-b),C=Math.abs(y),_=e(v),P=0,E=_*o[i-1],S=Math.abs(E),x=0,O=0,w=0,T=[],N=[];for(i%2==0&&(P=_*s[i/2-1]),a=Math.floor((i-1)/2),l=0;l<a;l++)c=2*l+1,d=y*r[c],u=e(v-d),p=e(v+d),f=u+p,T[c]=u,N[c]=p,P+=s[l]*f,E+=o[c]*f,S+=o[c]*(Math.abs(u)+Math.abs(p));for(a=Math.floor(i/2),l=0;l<a;l++)m=2*l,d=y*r[m],u=e(v-d),p=e(v+d),T[m]=u,N[m]=p,E+=o[m]*(u+p),S+=o[m]*(Math.abs(u)+Math.abs(p));for(O=.5*E,x=o[i-1]*Math.abs(_-O),l=0;l<i-1;l++)x+=o[l]*(Math.abs(T[l]-O)+Math.abs(N[l]-O));return w=(E-P)*y,E*=y,S*=C,x*=C,h=E,n.abserr=this._rescale_error(w,S,x),n.resabs=S,n.resasc=x,h},GaussKronrod15:function(t,e,i){var r=[.9914553711208126,.9491079123427585,.8648644233597691,.7415311855993945,.5860872354676911,.4058451513773972,.20778495500789848,0],s=[.1294849661688697,.27970539148927664,.3818300505051189,.4179591836734694],o=[.022935322010529224,.06309209262997856,.10479001032225019,.14065325971552592,.1690047266392679,.19035057806478542,.20443294007529889,.20948214108472782];return this._gaussKronrod(t,e,8,r,s,o,i)},GaussKronrod21:function(t,e,i){var r=[.9956571630258081,.9739065285171717,.9301574913557082,.8650633666889845,.7808177265864169,.6794095682990244,.5627571346686047,.4333953941292472,.2943928627014602,.14887433898163122,0],s=[.06667134430868814,.1494513491505806,.21908636251598204,.26926671930999635,.29552422471475287],o=[.011694638867371874,.032558162307964725,.054755896574351995,.07503967481091996,.0931254545836976,.10938715880229764,.12349197626206584,.13470921731147334,.14277593857706009,.14773910490133849,.1494455540029169];return this._gaussKronrod(t,e,11,r,s,o,i)},GaussKronrod31:function(t,e,i){var r=[.9980022986933971,.9879925180204854,.9677390756791391,.937273392400706,.8972645323440819,.8482065834104272,.790418501442466,.7244177313601701,.650996741297417,.5709721726085388,.4850818636402397,.3941513470775634,.29918000715316884,.20119409399743451,.1011420669187175,0],s=[.03075324199611727,.07036604748810812,.10715922046717194,.13957067792615432,.16626920581699392,.1861610000155622,.19843148532711158,.2025782419255613],o=[.005377479872923349,.015007947329316122,.02546084732671532,.03534636079137585,.04458975132476488,.05348152469092809,.06200956780067064,.06985412131872826,.07684968075772038,.08308050282313302,.08856444305621176,.09312659817082532,.09664272698362368,.09917359872179196,.10076984552387559,.10133000701479154];return this._gaussKronrod(t,e,16,r,s,o,i)},_workspace:function(t,e){return{limit:e,size:0,nrmax:0,i:0,alist:[t[0]],blist:[t[1]],rlist:[0],elist:[0],order:[0],level:[0],qpsrt:function(){var t,e,i,r,s,o=this.size-1,n=this.limit,a=this.nrmax,h=this.order[a];if(o<2)return this.order[0]=0,this.order[1]=1,void(this.i=h);for(t=this.elist[h];a>0&&t>this.elist[this.order[a-1]];)this.order[a]=this.order[a-1],a--;for(s=o<n/2+2?o:n-o+1,i=a+1;i<s&&t<this.elist[this.order[i]];)this.order[i-1]=this.order[i],i++;for(this.order[i-1]=h,e=this.elist[o],r=s-1;r>i-2&&e>=this.elist[this.order[r]];)this.order[r+1]=this.order[r],r--;this.order[r+1]=o,h=this.order[a],this.i=h,this.nrmax=a},set_initial_result:function(t,e){this.size=1,this.rlist[0]=t,this.elist[0]=e},update:function(t,e,i,r,s,o,n,a){var h=this.i,l=this.size,c=this.level[this.i]+1;a>r?(this.alist[h]=s,this.rlist[h]=n,this.elist[h]=a,this.level[h]=c,this.alist[l]=t,this.blist[l]=e,this.rlist[l]=i,this.elist[l]=r,this.level[l]=c):(this.blist[h]=e,this.rlist[h]=i,this.elist[h]=r,this.level[h]=c,this.alist[l]=s,this.blist[l]=o,this.rlist[l]=n,this.elist[l]=a,this.level[l]=c),this.size++,c>this.maximum_level&&(this.maximum_level=c),this.qpsrt()},retrieve:function(){var t=this.i;return{a:this.alist[t],b:this.blist[t],r:this.rlist[t],e:this.elist[t]}},sum_results:function(){var t,e=this.size,i=0;for(t=0;t<e;t++)i+=this.rlist[t];return i},subinterval_too_small:function(t,e,i){var r=1.0000000000000222*(Math.abs(e)+2.2250738585072014e-305);return Math.abs(t)<=r&&Math.abs(i)<=r}}},Qag:function(r,s,o){var n,a,h,l,c,d,u,p,f,m,b,g,v,y,C,_,P,E,S,x,O,w=this._workspace(r,1e3),T=o&&e.isNumber(o.limit)?o.limit:15,N=o&&e.isNumber(o.epsrel)?o.epsrel:1e-7,A=o&&e.isNumber(o.epsabs)?o.epsabs:1e-7,M=o&&e.isFunction(o.q)?o.q:this.GaussKronrod15,k={},R=0,L=0,B=0,Y=0,j=0,D=0,I=0,X=0,G=0,J=0;if(T>w.limit&&t.warn("iteration limit exceeds available workspace"),A<=0&&(N<50*i.eps||N<5e-29)&&t.warn("tolerance cannot be acheived with given epsabs and epsrel"),h=M.apply(this,[r,s,k]),l=k.abserr,c=k.resabs,d=k.resasc,w.set_initial_result(h,l),p=Math.max(A,N*Math.abs(h)),f=1.1102230246251565e-14*c,l<=f&&l>p)return u=h,l,t.warn("cannot reach tolerance because of roundoff error on first attempt"),-1/0;if(l<=p&&l!==d||0===l)return u=h,l,u;if(1===T)return u=h,l,t.warn("a maximum of one iteration was insufficient"),-1/0;n=h,a=l,R=1;do{j=0,D=0,I=0,X=0,G=0,J=0,x=w.retrieve(),y=x.a,C=x.b,_=x.r,P=x.e,m=y,b=.5*(y+C),g=b,v=C,j=M.apply(this,[[m,b],s,k]),X=k.abserr,k.resabs,E=k.resasc,D=M.apply(this,[[g,v],s,k]),G=k.abserr,k.resabs,S=k.resasc,I=j+D,J=X+G,a+=J-P,n+=I-_,E!==X&&S!==G&&(O=_-I,Math.abs(O)<=1e-5*Math.abs(I)&&J>=.99*P&&L++,R>=10&&J>P&&B++),p=Math.max(A,N*Math.abs(n)),a>p&&((L>=6||B>=20)&&(Y=2),w.subinterval_too_small(m,g,v)&&(Y=3)),w.update(m,b,j,X,g,v,D,G),x=w.retrieve(),y=x.a_i,C=x.b_i,_=x.r_i,P=x.e_i,R++}while(R<T&&!Y&&a>p);return u=w.sum_results(),a,u},I:function(t,e){return this.Qag(t,e,{q:this.GaussKronrod15,limit:15,epsrel:1e-7,epsabs:1e-7})},Newton:function(t,r,s){var o,n=0,a=i.eps,h=t.apply(s,[r]),l=1;for(e.isArray(r)&&(r=r[0]);n<50&&Math.abs(h)>a;)o=this.D(t,s)(r),l+=2,Math.abs(o)>a?r-=h/o:r+=.2*Math.random()-1,h=t.apply(s,[r]),l+=1,n+=1;return r},root:function(t,e,i){return this.fzero(t,e,i)},generalizedNewton:function(t,e,r,s){var o,n,a,h,l,c,d,u,p,f,m,b,g,v,y=0;for(this.generalizedNewton.t1memo?(o=this.generalizedNewton.t1memo,n=this.generalizedNewton.t2memo):(o=r,n=s),u=t.X(o)-e.X(n),p=t.Y(o)-e.Y(n),f=u*u+p*p,m=this.D(t.X,t),b=this.D(e.X,e),g=this.D(t.Y,t),v=this.D(e.Y,e);f>i.eps&&y<10;)a=m(o),h=-b(n),l=g(o),c=-v(n),d=a*c-h*l,o-=(c*u-h*p)/d,n-=(a*p-l*u)/d,u=t.X(o)-e.X(n),p=t.Y(o)-e.Y(n),f=u*u+p*p,y+=1;return this.generalizedNewton.t1memo=o,this.generalizedNewton.t2memo=n,Math.abs(o)<Math.abs(n)?[t.X(o),t.Y(o)]:[e.X(n),e.Y(n)]},Neville:function(t){var e=[],r=function(r){return function(s,o){var n,a,h,l=i.binomial,c=t.length,d=c-1,u=0,p=0;if(!o)for(h=1,n=0;n<c;n++)e[n]=l(d,n)*h,h*=-1;for(a=s,n=0;n<c;n++){if(0===a)return t[n][r]();h=e[n]/a,a-=1,u+=t[n][r]()*h,p+=h}return u/p}};return[r("X"),r("Y"),0,function(){return t.length-1}]},splineDef:function(t,e){var i,r,s,o=Math.min(t.length,e.length),n=[],a=[],h=[],l=[],c=[],d=[];if(2===o)return[0,0];for(r=0;r<o;r++)i={X:t[r],Y:e[r]},h.push(i);for(h.sort(function(t,e){return t.X-e.X}),r=0;r<o;r++)t[r]=h[r].X,e[r]=h[r].Y;for(r=0;r<o-1;r++)l.push(t[r+1]-t[r]);for(r=0;r<o-2;r++)c.push(6*(e[r+2]-e[r+1])/l[r+1]-6*(e[r+1]-e[r])/l[r]);for(n.push(2*(l[0]+l[1])),a.push(c[0]),r=0;r<o-3;r++)s=l[r+1]/n[r],n.push(2*(l[r+1]+l[r+2])-s*l[r+1]),a.push(c[r+1]-s*a[r]);for(d[o-3]=a[o-3]/n[o-3],r=o-4;r>=0;r--)d[r]=(a[r]-l[r+1]*d[r+1])/n[r];for(r=o-3;r>=0;r--)d[r+1]=d[r];return d[0]=0,d[o-1]=0,d},splineEval:function(t,i,r,s){var o,n,a,h,l,c,d,u=Math.min(i.length,r.length),p=1,f=!1,m=[];for(e.isArray(t)?(p=t.length,f=!0):t=[t],o=0;o<p;o++){if(t[o]<i[0]||i[o]>i[u-1])return NaN;for(n=1;n<u&&!(t[o]<=i[n]);n++);n-=1,a=r[n],h=(r[n+1]-r[n])/(i[n+1]-i[n])-(i[n+1]-i[n])/6*(s[n+1]+2*s[n]),l=s[n]/2,c=(s[n+1]-s[n])/(6*(i[n+1]-i[n])),d=t[o]-i[n],m.push(a+(h+(l+c*d)*d)*d)}return f?m:m[0]},generatePolynomialTerm:function(t,e,i,r){var s,o=[];for(s=e;s>=0;s--)o=o.concat(["(",t[s].toPrecision(r),")"]),s>1?o=o.concat(["*",i,"<sup>",s,"<","/sup> + "]):1===s&&(o=o.concat(["*",i," + "]));return o.join("")},lagrangePolynomial:function(t){var e=[],i=function(i,r){var s,o,n,a,h=t.length,l=0,c=0;if(!r)for(s=0;s<h;s++){for(e[s]=1,n=t[s].X(),o=0;o<h;o++)o!==s&&(e[s]*=n-t[o].X());e[s]=1/e[s]}for(s=0;s<h;s++){if(n=t[s].X(),i===n)return t[s].Y();a=e[s]/(i-n),c+=a,l+=a*t[s].Y()}return l/c};return i.getTerm=function(){return""},i},_initCubicPoly:function(t,e,i,r){return[t,i,-3*t+3*e-2*i-r,2*t-2*e+i+r]},CardinalSpline:function(t,r,s){var o,n,a,h,l=[],c=this;return h=e.isFunction(r)?r:function(){return r},void 0===s&&(s="uniform"),n=function(e){return function(r,n){var d,u,p,f,m,b,g,v,y,C;if(t.length<2)return NaN;if(!n)for(a=h(),p={X:function(){return 2*t[0].X()-t[1].X()},Y:function(){return 2*t[0].Y()-t[1].Y()},Dist:function(t){var e=this.X()-t.X(),i=this.Y()-t.Y();return Math.sqrt(e*e+i*i)}},f={X:function(){return 2*t[t.length-1].X()-t[t.length-2].X()},Y:function(){return 2*t[t.length-1].Y()-t[t.length-2].Y()},Dist:function(t){var e=this.X()-t.X(),i=this.Y()-t.Y();return Math.sqrt(e*e+i*i)}},o=[p].concat(t,[f]),C=o.length,l[e]=[],d=0;d<C-3;d++)"centripetal"===s?(g=o[d].Dist(o[d+1]),v=o[d+2].Dist(o[d+1]),y=o[d+3].Dist(o[d+2]),g=Math.sqrt(g),v=Math.sqrt(v),y=Math.sqrt(y),v<i.eps&&(v=1),g<i.eps&&(g=v),y<i.eps&&(y=v),m=(o[d+1][e]()-o[d][e]())/g-(o[d+2][e]()-o[d][e]())/(v+g)+(o[d+2][e]()-o[d+1][e]())/v,b=(o[d+2][e]()-o[d+1][e]())/v-(o[d+3][e]()-o[d+1][e]())/(y+v)+(o[d+3][e]()-o[d+2][e]())/y,m*=v,b*=v,l[e][d]=c._initCubicPoly(o[d+1][e](),o[d+2][e](),a*m,a*b)):l[e][d]=c._initCubicPoly(o[d+1][e](),o[d+2][e](),a*(o[d+2][e]()-o[d][e]()),a*(o[d+3][e]()-o[d+1][e]()));return isNaN(r)?NaN:(C=t.length,r<=0?t[0][e]():r>=C?t[C-1][e]():(d=Math.floor(r))===r?t[d][e]():(r-=d,u=l[e][d],void 0===u?NaN:((u[3]*r+u[2])*r+u[1])*r+u[0]))}},[n("X"),n("Y"),0,function(){return t.length-1}]},CatmullRomSpline:function(t,e){return this.CardinalSpline(t,.5,e)},regressionPolynomial:function(t,r,s){var o,n,a,h,l,c,d="";if(e.isPoint(t)&&e.isFunction(t.Value))n=function(){return t.Value()};else if(e.isFunction(t))n=t;else{if(!e.isNumber(t))throw new Error("JSXGraph: Can't create regressionPolynomial from degree of type'"+typeof t+"'.");n=function(){return t}}if(3===arguments.length&&e.isArray(r)&&e.isArray(s))l=0;else if(2===arguments.length&&e.isArray(r)&&r.length>0&&e.isPoint(r[0]))l=1;else{if(!(2===arguments.length&&e.isArray(r)&&r.length>0&&r[0].usrCoords&&r[0].scrCoords))throw new Error("JSXGraph: Can't create regressionPolynomial. Wrong parameters.");l=2}return c=function(t,c){var u,p,f,m,b,g,v,y,C,_=r.length;if(C=Math.floor(n()),!c){if(1===l)for(a=[],h=[],u=0;u<_;u++)a[u]=r[u].X(),h[u]=r[u].Y();if(2===l)for(a=[],h=[],u=0;u<_;u++)a[u]=r[u].usrCoords[1],h[u]=r[u].usrCoords[2];if(0===l)for(a=[],h=[],u=0;u<_;u++)e.isFunction(r[u])?a.push(r[u]()):a.push(r[u]),e.isFunction(s[u])?h.push(s[u]()):h.push(s[u]);for(f=[],p=0;p<_;p++)f.push([1]);for(u=1;u<=C;u++)for(p=0;p<_;p++)f[p][u]=f[p][u-1]*a[p];b=h,m=i.transpose(f),g=i.matMatMult(m,f),v=i.matVecMult(m,b),o=i.Numerics.Gauss(g,v),d=i.Numerics.generatePolynomialTerm(o,C,"x",3)}for(y=o[C],u=C-1;u>=0;u--)y=y*t+o[u];return y},c.getTerm=function(){return d},c},bezier:function(t){var e,i,r=function(r){return function(s,o){var n=3*Math.floor(s),a=s%1,h=1-a;return o||(i=3*Math.floor((t.length-1)/3),e=Math.floor(i/3)),s<0?t[0][r]():s>=e?t[i][r]():isNaN(s)?NaN:h*h*(h*t[n][r]()+3*a*t[n+1][r]())+(3*h*t[n+2][r]()+a*t[n+3][r]())*a*a}};return[r("X"),r("Y"),0,function(){return Math.floor(t.length/3)}]},bspline:function(t,e){var i,r=[],s=function(t,e){var i,r=[];for(i=0;i<t+e+1;i++)r[i]=i<e?0:i<=t?i-e+1:t-e+2;return r},o=function(t,e,i,r,s){var o,n,a,h,l,c=[];for(e[s]<=t&&t<e[s+1]?c[s]=1:c[s]=0,o=2;o<=r;o++)for(n=s-o+1;n<=s;n++)a=n<=s-o+1||n<0?0:c[n],h=n>=s?0:c[n+1],l=e[n+o-1]-e[n],c[n]=0===l?0:(t-e[n])/l*a,0!==(l=e[n+o]-e[n+1])&&(c[n]+=(e[n+o]-t)/l*h);return c},n=function(n){return function(a,h){var l,c,d,u=t.length,p=u-1,f=e;if(p<=0)return NaN;if(p+2<=f&&(f=p+1),a<=0)return t[0][n]();if(a>=p-f+2)return t[p][n]();for(d=Math.floor(a)+f-1,i=s(p,f),r=o(a,i,0,f,d),l=0,c=d-f+1;c<=d;c++)c<u&&c>=0&&(l+=t[c][n]()*r[c]);return l}};return[n("X"),n("Y"),0,function(){return t.length-1}]},D:function(t,i){return e.exists(i)?function(e,r){var s=1e-5;return(t.apply(i,[e+s,r])-t.apply(i,[e-s,r]))/2e-5}:function(e,i){var r=1e-5;return(t(e+r,i)-t(e-r,i))/2e-5}},_riemannValue:function(t,e,i,r){var s,o,n,a;if(r<0&&("trapezoidal"!==i&&(t+=r),r*=-1,"lower"===i?i="upper":"upper"===i&&(i="lower")),a=.01*r,"right"===i)s=e(t+r);else if("middle"===i)s=e(t+.5*r);else if("left"===i||"trapezoidal"===i)s=e(t);else if("lower"===i){for(s=e(t),n=t+a;n<=t+r;n+=a)(o=e(n))<s&&(s=o);o=e(t+r),o<s&&(s=o)}else if("upper"===i){for(s=e(t),n=t+a;n<=t+r;n+=a)(o=e(n))>s&&(s=o);o=e(t+r),o>s&&(s=o)}else s="random"===i?e(t+r*Math.random()):"simpson"===i?(e(t)+4*e(t+.5*r)+e(t+r))/6:e(t);return s},riemann:function(t,i,r,s,o){var n,a,h,l,c,d,u,p=[],f=[],m=0,b=s,g=0;if(e.isArray(t)?(c=t[0],l=t[1]):l=t,(i=Math.floor(i))<=0)return[p,f,g];for(a=(o-s)/i,n=0;n<i;n++)h=this._riemannValue(b,l,r,a),p[m]=b,f[m]=h,m+=1,b+=a,"trapezoidal"===r&&(h=l(b)),p[m]=b,f[m]=h,m+=1;for(n=0;n<i;n++)h=c?this._riemannValue(b,c,r,-a):0,p[m]=b,f[m]=h,m+=1,b-=a,"trapezoidal"===r&&c&&(h=c(b)),p[m]=b,f[m]=h,"trapezoidal"!==r?(d=h,u=f[2*(i-1)-2*n]):(u=.5*(l(b+a)+l(b)),d=c?.5*(c(b+a)+c(b)):0),g+=(u-d)*a,m+=1,p[m]=b,f[m]=f[2*(i-1)-2*n],m+=1;return[p,f,g]},riemannsum:function(e,i,r,s,o){return t.deprecated("Numerics.riemannsum()","Numerics.riemann()"),this.riemann(e,i,r,s,o)[2]},rungeKutta:function(t,i,s,o,n){var a,h,l,c,d,u,p=[],f=[],m=(s[1]-s[0])/o,b=s[0],g=i.length,v=[],y=0;for(e.isString(t)&&(t=r[t]||r.euler),u=t.s,a=0;a<g;a++)p[a]=i[a];for(h=0;h<o;h++){for(v[y]=[],a=0;a<g;a++)v[y][a]=p[a];for(y+=1,c=[],l=0;l<u;l++){for(a=0;a<g;a++)f[a]=0;for(d=0;d<l;d++)for(a=0;a<g;a++)f[a]+=t.A[l][d]*m*c[d][a];for(a=0;a<g;a++)f[a]+=p[a];c.push(n(b+t.c[l]*m,f))}for(a=0;a<g;a++)f[a]=0;for(d=0;d<u;d++)for(a=0;a<g;a++)f[a]+=t.b[d]*c[d][a];for(a=0;a<g;a++)p[a]=p[a]+m*f[a];b+=m}return v},maxIterationsRoot:80,maxIterationsMinimize:500,fzero:function(t,r,s){var o,n,a,h,l,c,d,u,p,f,m,b,g,v,y,C,_,P,E,S,x=i.eps,O=this.maxIterationsRoot,w=0,T=0;if(e.isArray(r)){if(r.length<2)throw new Error("JXG.Math.Numerics.fzero: length of array x0 has to be at least two.");o=r[0],h=t.call(s,o),T+=1,n=r[1],l=t.call(s,n),T+=1}else{for(o=r,h=t.call(s,o),T+=1,d=0===o?1:o,u=[.9*d,1.1*d,d-1,d+1,.5*d,1.5*d,-d,2*d,-10*d,10*d],f=u.length,p=0;p<f&&(n=u[p],l=t.call(s,n),T+=1,!(h*l<=0));p++);n<o&&(m=o,o=n,n=m,b=h,h=l,l=b)}if(h*l>0)return e.isArray(r)?this.fminbr(t,[o,n],s):this.Newton(t,o,s);for(a=o,c=h;w<O;){if(g=n-o,Math.abs(c)<Math.abs(l)&&(o=n,n=a,a=o,h=l,l=c,c=h),_=2*x*Math.abs(n)+.5*x,S=.5*(a-n),Math.abs(S)<=_&&Math.abs(l)<=x)return n;Math.abs(g)>=_&&Math.abs(h)>Math.abs(l)&&(y=a-n,o===a?(v=l/h,P=y*v,E=1-v):(E=h/c,v=l/c,C=l/h,P=C*(y*E*(E-v)-(n-o)*(v-1)),E=(E-1)*(v-1)*(C-1)),P>0?E=-E:P=-P,P<.75*y*E-.5*Math.abs(_*E)&&P<Math.abs(g*E*.5)&&(S=P/E)),Math.abs(S)<_&&(S=S>0?_:-_),o=n,h=l,n+=S,l=t.call(s,n),T+=1,(l>0&&c>0||l<0&&c<0)&&(a=o,c=h),w++}return n},fminbr:function(t,r,s){var o,n,a,h,l,c,d,u,p,f,m,b,g,v,y,C,_=.5*(3-Math.sqrt(5)),P=i.eps,E=i.eps,S=this.maxIterationsMinimize,x=0,O=0;if(!e.isArray(r)||r.length<2)throw new Error("JXG.Math.Numerics.fminbr: length of array x0 has to be at least two.");for(o=r[0],n=r[1],h=o+_*(n-o),d=t.call(s,h),O+=1,a=h,l=h,c=d,u=d;x<S;){if(p=n-o,f=.5*(o+n),m=E*Math.abs(a)+P/3,Math.abs(a-f)+.5*p<=2*m)return a;b=_*(a<f?n-a:o-a),Math.abs(a-l)>=m&&(y=(a-l)*(c-d),v=(a-h)*(c-u),g=(a-h)*v-(a-l)*y,v=2*(v-y),v>0?g=-g:v=-v,Math.abs(g)<Math.abs(b*v)&&g>v*(o-a+2*m)&&g<v*(n-a-2*m)&&(b=g/v)),Math.abs(b)<m&&(b=b>0?m:-m),y=a+b,C=t.call(s,y),O+=1,C<=c?(y<a?n=a:o=a,h=l,l=a,a=y,d=u,u=c,c=C):(y<a?o=y:n=y,C<=u||l===a?(h=l,l=y,d=u,u=C):(C<=d||h===a||h===l)&&(h=y,d=C)),x+=1}return a},RamerDouglasPeucker:function(t,e){var r,s,o,n=[],a=function(t,e,r){var s,o,n,a,h,l,c,d,u,p,f,m=0,b=e;if(r-e<2)return[-1,0];if(n=t[e].scrCoords,a=t[r].scrCoords,isNaN(n[1]+n[2]))return[NaN,e];if(isNaN(a[1]+a[2]))return[NaN,r];for(o=e+1;o<r;o++){if(h=t[o].scrCoords,isNaN(h[1]+h[2]))return[NaN,o];l=h[1]-n[1],c=h[2]-n[2],d=a[1]-n[1],u=a[2]-n[2],p=d*d+u*u,p>=i.eps?(f=(l*d+c*u)/p,f<0?f=0:f>1&&(f=1),l-=f*d,c-=f*u,s=l*l+c*c):(f=0,s=l*l+c*c),s>m&&(m=s,b=o)}return[Math.sqrt(m),b]},h=function(t,e,i,r,s){var o=a(t,e,i),n=o[1];if(isNaN(o[0])){h(t,e,n-1,r,s),s.push(t[n]);do{++n}while(n<=i&&isNaN(t[n].scrCoords[1]+t[n].scrCoords[2]));n<=i&&s.push(t[n]),h(t,n+1,i,r,s)}else o[0]>r?(h(t,e,n,r,s),h(t,n,i,r,s)):s.push(t[i])};for(o=t.length,r=0;r<o&&isNaN(t[r].scrCoords[1]+t[r].scrCoords[2]);)r+=1;for(s=o-1;s>r&&isNaN(t[s].scrCoords[1]+t[s].scrCoords[2]);)s-=1;return r>s||r===o||(n[0]=t[r],h(t,r,s,e,n)),n},RamerDouglasPeuker:function(e,i){return t.deprecated("Numerics.RamerDouglasPeuker()","Numerics.RamerDouglasPeucker()"),this.RamerDouglasPeucker(e,i)},Visvalingam:function(e,i){var r,s,o,n,a,h,l,c,d,u=[],p=[],f=[];if((s=e.length)<=2)return e;for(u[0]={used:!0,lft:null,node:null},a=0,r=1;r<s-1;r++)o=Math.abs(t.Math.Numerics.det([e[r-1].usrCoords,e[r].usrCoords,e[r+1].usrCoords])),isNaN(o)||(d={v:o,idx:r},p.push(d),u[r]={used:!0,lft:a,node:d},u[a].rt=r,a=r);for(u[s-1]={used:!0,rt:null,lft:a,node:null},u[a].rt=s-1,n=-1/0;p.length>i;)p.sort(function(t,e){return e.v-t.v}),r=p.pop().idx,u[r].used=!1,n=u[r].node.v,a=u[r].lft,h=u[r].rt,u[a].rt=h,u[h].lft=a,l=u[a].lft,null!==l&&(o=Math.abs(t.Math.Numerics.det([e[l].usrCoords,e[a].usrCoords,e[h].usrCoords])),u[a].node.v=o>=n?o:n),null!==(c=u[h].rt)&&(o=Math.abs(t.Math.Numerics.det([e[a].usrCoords,e[h].usrCoords,e[c].usrCoords])),u[h].node.v=o>=n?o:n);r=0,f=[e[r]];do{r=u[r].rt,f.push(e[r])}while(null!==u[r].rt);return f}},i.Numerics}),define("math/statistics",["jxg","math/math","utils/type"],function(t,e,i){"use strict";return e.Statistics={sum:function(t){var e,i=t.length,r=0;for(e=0;e<i;e++)r+=t[e];return r},prod:function(t){var e,i=t.length,r=1;for(e=0;e<i;e++)r*=t[e];return r},mean:function(t){return t.length>0?this.sum(t)/t.length:0},median:function(t){var e,i;return t.length>0?(e=t.slice(0),e.sort(function(t,e){return t-e}),i=e.length,i%2==1?e[parseInt(.5*i,10)]:.5*(e[.5*i-1]+e[.5*i])):0},variance:function(t){var e,i,r,s=t.length;if(s>1){for(e=this.mean(t),i=0,r=0;r<s;r++)i+=(t[r]-e)*(t[r]-e);return i/(t.length-1)}return 0},sd:function(t){return Math.sqrt(this.variance(t))},weightedMean:function(t,e){if(t.length!==e.length)throw new Error("JSXGraph error (Math.Statistics.weightedMean): Array dimension mismatch.");return t.length>0?this.mean(this.multiply(t,e)):0},max:function(t){return Math.max.apply(this,t)},min:function(t){return Math.min.apply(this,t)},range:function(t){return[this.min(t),this.max(t)]},abs:function(t){var e,r,s;if(i.isArray(t))for(r=t.length,s=[],e=0;e<r;e++)s[e]=Math.abs(t[e]);else s=Math.abs(t);return s},add:function(t,e){var r,s,o=[];if(t=i.evalSlider(t),e=i.evalSlider(e),i.isArray(t)&&i.isNumber(e))for(s=t.length,r=0;r<s;r++)o[r]=t[r]+e;else if(i.isNumber(t)&&i.isArray(e))for(s=e.length,r=0;r<s;r++)o[r]=t+e[r];else if(i.isArray(t)&&i.isArray(e))for(s=Math.min(t.length,e.length),r=0;r<s;r++)o[r]=t[r]+e[r];else o=t+e;return o},div:function(t,e){var r,s,o=[];if(t=i.evalSlider(t),e=i.evalSlider(e),i.isArray(t)&&i.isNumber(e))for(s=t.length,r=0;r<s;r++)o[r]=t[r]/e;else if(i.isNumber(t)&&i.isArray(e))for(s=e.length,r=0;r<s;r++)o[r]=t/e[r];else if(i.isArray(t)&&i.isArray(e))for(s=Math.min(t.length,e.length),r=0;r<s;r++)o[r]=t[r]/e[r];else o=t/e;return o},divide:function(){t.deprecated("Statistics.divide()","Statistics.div()"),e.Statistics.div.apply(e.Statistics,arguments)},mod:function(t,r,s){var o,n,a=[],h=function(t,e){return t%e};if(s=i.def(s,!1),s&&(h=e.mod),t=i.evalSlider(t),r=i.evalSlider(r),i.isArray(t)&&i.isNumber(r))for(n=t.length,o=0;o<n;o++)a[o]=h(t[o],r);else if(i.isNumber(t)&&i.isArray(r))for(n=r.length,o=0;o<n;o++)a[o]=h(t,r[o]);else if(i.isArray(t)&&i.isArray(r))for(n=Math.min(t.length,r.length),o=0;o<n;o++)a[o]=h(t[o],r[o]);else a=h(t,r);return a},multiply:function(t,e){var r,s,o=[];if(t=i.evalSlider(t),e=i.evalSlider(e),i.isArray(t)&&i.isNumber(e))for(s=t.length,r=0;r<s;r++)o[r]=t[r]*e;else if(i.isNumber(t)&&i.isArray(e))for(s=e.length,r=0;r<s;r++)o[r]=t*e[r];else if(i.isArray(t)&&i.isArray(e))for(s=Math.min(t.length,e.length),r=0;r<s;r++)o[r]=t[r]*e[r];else o=t*e;return o},subtract:function(t,e){var r,s,o=[];if(t=i.evalSlider(t),e=i.evalSlider(e),i.isArray(t)&&i.isNumber(e))for(s=t.length,r=0;r<s;r++)o[r]=t[r]-e;else if(i.isNumber(t)&&i.isArray(e))for(s=e.length,r=0;r<s;r++)o[r]=t-e[r];else if(i.isArray(t)&&i.isArray(e))for(s=Math.min(t.length,e.length),r=0;r<s;r++)o[r]=t[r]-e[r];else o=t-e;return o},TheilSenRegression:function(t){var i,r,s=[],o=[],n=[];for(i=0;i<t.length;i++){for(o.length=0,r=0;r<t.length;r++)Math.abs(t[r].usrCoords[1]-t[i].usrCoords[1])>e.eps&&(o[r]=(t[r].usrCoords[2]-t[i].usrCoords[2])/(t[r].usrCoords[1]-t[i].usrCoords[1]));s[i]=this.median(o),n.push(t[i].usrCoords[2]-s[i]*t[i].usrCoords[1])}return[this.median(n),this.median(s),-1]}},e.Statistics}),define("math/geometry",["jxg","base/constants","base/coords","math/math","math/numerics","utils/type","utils/expect"],function(t,e,i,r,s,o,n){"use strict";return r.Geometry={},t.extend(r.Geometry,{angle:function(e,i,r){var s,o,n,a,h=[],l=[],c=[];return t.deprecated("Geometry.angle()","Geometry.rad()"),e.coords?(h[0]=e.coords.usrCoords[1],h[1]=e.coords.usrCoords[2]):(h[0]=e[0],h[1]=e[1]),i.coords?(l[0]=i.coords.usrCoords[1],l[1]=i.coords.usrCoords[2]):(l[0]=i[0],l[1]=i[1]),r.coords?(c[0]=r.coords.usrCoords[1],c[1]=r.coords.usrCoords[2]):(c[0]=r[0],c[1]=r[1]),s=h[0]-l[0],o=h[1]-l[1],n=c[0]-l[0],a=c[1]-l[1],Math.atan2(s*a-o*n,s*n+o*a)},trueAngle:function(t,e,i){return 57.29577951308232*this.rad(t,e,i)},rad:function(t,e,i){var r,s,o,n,a,h,l;return t.coords?(r=t.coords.usrCoords[1],s=t.coords.usrCoords[2]):(r=t[0],s=t[1]),e.coords?(o=e.coords.usrCoords[1],n=e.coords.usrCoords[2]):(o=e[0],n=e[1]),i.coords?(a=i.coords.usrCoords[1],h=i.coords.usrCoords[2]):(a=i[0],h=i[1]),l=Math.atan2(h-n,a-o)-Math.atan2(s-n,r-o),l<0&&(l+=6.283185307179586),l},angleBisector:function(t,r,s,n){var a,h,l,c,d,u=t.coords.usrCoords,p=r.coords.usrCoords,f=s.coords.usrCoords;return o.exists(n)||(n=t.board),0===p[0]?new i(e.COORDS_BY_USER,[1,.5*(u[1]+f[1]),.5*(u[2]+f[2])],n):(c=u[1]-p[1],d=u[2]-p[2],a=Math.atan2(d,c),c=f[1]-p[1],d=f[2]-p[2],h=Math.atan2(d,c),l=.5*(a+h),a>h&&(l+=Math.PI),c=Math.cos(l)+p[1],d=Math.sin(l)+p[2],new i(e.COORDS_BY_USER,[1,c,d],n))},reflection:function(t,r,s){var n,a,h,l,c,d,u,p=r.coords.usrCoords,f=t.point1.coords.usrCoords,m=t.point2.coords.usrCoords;return o.exists(s)||(s=r.board),c=m[1]-f[1],d=m[2]-f[2],n=p[1]-f[1],a=p[2]-f[2],u=(c*a-d*n)/(c*c+d*d),h=p[1]+2*u*d,l=p[2]-2*u*c,new i(e.COORDS_BY_USER,[h,l],s)},rotation:function(t,r,s,n){var a,h,l,c,d,u,p=r.coords.usrCoords,f=t.coords.usrCoords;return o.exists(n)||(n=r.board),a=p[1]-f[1],h=p[2]-f[2],l=Math.cos(s),c=Math.sin(s),d=a*l-h*c+f[1],u=a*c+h*l+f[2],new i(e.COORDS_BY_USER,[d,u],n)},perpendicular:function(t,s,n){var a,h,l,c,d,u=t.point1.coords.usrCoords,p=t.point2.coords.usrCoords,f=s.coords.usrCoords;return o.exists(n)||(n=s.board),s===t.point1?(a=u[1]+p[2]-u[2],h=u[2]-p[1]+u[1],d=u[0]*p[0],Math.abs(d)<r.eps&&(a=p[2],h=-p[1]),c=[d,a,h],l=!0):s===t.point2?(a=p[1]+u[2]-p[2],h=p[2]-u[1]+p[1],d=u[0]*p[0],Math.abs(d)<r.eps&&(a=u[2],h=-u[1]),c=[d,a,h],l=!1):Math.abs(r.innerProduct(f,t.stdform,3))<r.eps?(a=f[1]+p[2]-f[2],h=f[2]-p[1]+f[1],d=p[0],Math.abs(d)<r.eps&&(a=p[2],h=-p[1]),l=!0,Math.abs(d)>r.eps&&Math.abs(a-f[1])<r.eps&&Math.abs(h-f[2])<r.eps&&(a=f[1]+u[2]-f[2],
h=f[2]-u[1]+f[1],l=!1),c=[d,a,h]):(c=[0,t.stdform[1],t.stdform[2]],c=r.crossProduct(c,f),c=r.crossProduct(c,t.stdform),l=!0),[new i(e.COORDS_BY_USER,c,n),l]},circumcenterMidpoint:function(){t.deprecated("Geometry.circumcenterMidpoint()","Geometry.circumcenter()"),this.circumcenter.apply(this,arguments)},circumcenter:function(t,s,n,a){var h,l,c,d,u=t.coords.usrCoords,p=s.coords.usrCoords,f=n.coords.usrCoords;return o.exists(a)||(a=t.board),h=[p[0]-u[0],-p[2]+u[2],p[1]-u[1]],l=[.5*(u[0]+p[0]),.5*(u[1]+p[1]),.5*(u[2]+p[2])],c=r.crossProduct(h,l),h=[f[0]-p[0],-f[2]+p[2],f[1]-p[1]],l=[.5*(p[0]+f[0]),.5*(p[1]+f[1]),.5*(p[2]+f[2])],d=r.crossProduct(h,l),new i(e.COORDS_BY_USER,r.crossProduct(c,d),a)},distance:function(t,e,i){var r,s=0;for(i||(i=Math.min(t.length,e.length)),r=0;r<i;r++)s+=(t[r]-e[r])*(t[r]-e[r]);return Math.sqrt(s)},affineDistance:function(t,e,i){var s;return s=this.distance(t,e,i),s>r.eps&&(Math.abs(t[0])<r.eps||Math.abs(e[0])<r.eps)?1/0:s},sortVertices:function(t){var e,i,s=n.each(t,n.coordsArray),a=s.length;for(e=1;e<a;e++)(s[e][2]<s[0][2]||Math.abs(s[e][2]-s[0][2])<r.eps&&s[e][1]<s[0][1])&&(s=o.swap(s,e,0));return i=s.shift(),s.sort(function(t,e){return Math.atan2(t[2]-i[2],t[1]-i[1])-Math.atan2(e[2]-i[2],e[1]-i[1])}),s.unshift(i),s.unshift(s[s.length-1]),s},signedTriangle:function(t,e,i){var r=n.coordsArray(t),s=n.coordsArray(e),o=n.coordsArray(i);return.5*((s[1]-r[1])*(o[2]-r[2])-(s[2]-r[2])*(o[1]-r[1]))},signedPolygon:function(t,e){var i,r,s=0,o=n.each(t,n.coordsArray);for(void 0===e&&(e=!0),e?o.unshift(o[o.length-1]):o=this.sortVertices(o),r=o.length,i=1;i<r;i++)s+=o[i-1][1]*o[i][2]-o[i][1]*o[i-1][2];return.5*s},GrahamScan:function(t){var e,i=1,r=n.each(t,n.coordsArray),s=r.length;for(r=this.sortVertices(r),s=r.length,e=2;e<s;e++){for(;this.signedTriangle(r[i-1],r[i],r[e])<=0;)if(i>1)i-=1;else{if(e===s-1)break;e+=1}i+=1,r=o.swap(r,i,e)}return r.slice(0,i)},calcStraight:function(t,i,s,n){var a,h,l,c,d,u,p,f,m,b;if(o.exists(n)||(n=10),u=o.evaluate(t.visProp.straightfirst),p=o.evaluate(t.visProp.straightlast),Math.abs(i.scrCoords[0])<r.eps&&(u=!0),Math.abs(s.scrCoords[0])<r.eps&&(p=!0),(u||p)&&(f=[],f[0]=t.stdform[0]-t.stdform[1]*t.board.origin.scrCoords[1]/t.board.unitX+t.stdform[2]*t.board.origin.scrCoords[2]/t.board.unitY,f[1]=t.stdform[1]/t.board.unitX,f[2]=-t.stdform[2]/t.board.unitY,!isNaN(f[0]+f[1]+f[2]))){if(a=!1,h=!1,a=!u&&Math.abs(i.usrCoords[0])>=r.eps&&i.scrCoords[1]>=0&&i.scrCoords[1]<=t.board.canvasWidth&&i.scrCoords[2]>=0&&i.scrCoords[2]<=t.board.canvasHeight,h=!p&&Math.abs(s.usrCoords[0])>=r.eps&&s.scrCoords[1]>=0&&s.scrCoords[1]<=t.board.canvasWidth&&s.scrCoords[2]>=0&&s.scrCoords[2]<=t.board.canvasHeight,l=this.meetLineBoard(f,t.board,n),c=l[0],d=l[1],!a&&!h){if(!u&&p&&!this.isSameDirection(i,s,c)&&!this.isSameDirection(i,s,d))return;if(u&&!p&&!this.isSameDirection(s,i,c)&&!this.isSameDirection(s,i,d))return}a?h||(b=this.isSameDir(i,s,c,d)?d:c):h?m=this.isSameDir(i,s,c,d)?c:d:this.isSameDir(i,s,c,d)?(m=c,b=d):(b=c,m=d),m&&i.setCoordinates(e.COORDS_BY_USER,m.usrCoords),b&&s.setCoordinates(e.COORDS_BY_USER,b.usrCoords)}},calcLineDelimitingPoints:function(t,i,s){var n,a,h,l,c,d,u,p,f,m,b=!1,g=!1;if(d=o.evaluate(t.visProp.straightfirst),u=o.evaluate(t.visProp.straightlast),Math.abs(i.scrCoords[0])<r.eps&&(d=!0),Math.abs(s.scrCoords[0])<r.eps&&(u=!0),p=[],p[0]=t.stdform[0]-t.stdform[1]*t.board.origin.scrCoords[1]/t.board.unitX+t.stdform[2]*t.board.origin.scrCoords[2]/t.board.unitY,p[1]=t.stdform[1]/t.board.unitX,p[2]=-t.stdform[2]/t.board.unitY,!isNaN(p[0]+p[1]+p[2])){if(b=!d,g=!u,a=t.board.getBoundingBox(),h=t.getSlope(),h>=0?(l=this.projectPointToLine({coords:{usrCoords:[1,a[2],a[1]]}},t,t.board),c=this.projectPointToLine({coords:{usrCoords:[1,a[0],a[3]]}},t,t.board)):(l=this.projectPointToLine({coords:{usrCoords:[1,a[0],a[1]]}},t,t.board),c=this.projectPointToLine({coords:{usrCoords:[1,a[2],a[3]]}},t,t.board)),!b&&!g){if(!d&&!u){if(n=i.distance(e.COORDS_BY_USER,s),Math.abs(i.distance(e.COORDS_BY_USER,l)+l.distance(e.COORDS_BY_USER,s)-n)>r.eps)return;if(Math.abs(i.distance(e.COORDS_BY_USER,c)+c.distance(e.COORDS_BY_USER,s)-n)>r.eps)return}if(!d&&u&&!this.isSameDirection(i,s,l)&&!this.isSameDirection(i,s,c))return;if(d&&!u&&!this.isSameDirection(s,i,l)&&!this.isSameDirection(s,i,c))return}b?g||(m=this.isSameDir(i,s,l,c)?c:l):g?f=this.isSameDir(i,s,l,c)?l:c:this.isSameDir(i,s,l,c)?(f=l,m=c):(m=l,f=c),f&&i.setCoordinates(e.COORDS_BY_USER,f.usrCoords),m&&s.setCoordinates(e.COORDS_BY_USER,m.usrCoords)}},calcLabelQuadrant:function(t){var e;return t<0&&(t+=2*Math.PI),e=Math.floor((t+Math.PI/8)/(Math.PI/4))%8,["rt","urt","top","ulft","lft","llft","lrt"][e]},isSameDir:function(t,e,i,s){var o=e.usrCoords[1]-t.usrCoords[1],n=e.usrCoords[2]-t.usrCoords[2],a=s.usrCoords[1]-i.usrCoords[1],h=s.usrCoords[2]-i.usrCoords[2];return Math.abs(e.usrCoords[0])<r.eps&&(o=e.usrCoords[1],n=e.usrCoords[2]),Math.abs(t.usrCoords[0])<r.eps&&(o=-t.usrCoords[1],n=-t.usrCoords[2]),o*a+n*h>=0},isSameDirection:function(t,e,i){var s,o,n,a,h=!1;return s=e.usrCoords[1]-t.usrCoords[1],o=e.usrCoords[2]-t.usrCoords[2],n=i.usrCoords[1]-t.usrCoords[1],a=i.usrCoords[2]-t.usrCoords[2],Math.abs(s)<r.eps&&(s=0),Math.abs(o)<r.eps&&(o=0),Math.abs(n)<r.eps&&(n=0),Math.abs(a)<r.eps&&(a=0),s>=0&&n>=0?h=o>=0&&a>=0||o<=0&&a<=0:s<=0&&n<=0&&(h=o>=0&&a>=0||o<=0&&a<=0),h},intersectionFunction:function(t,r,s,n,a,h){var l=this;return r.elementClass===e.OBJECT_CLASS_CURVE&&s.elementClass===e.OBJECT_CLASS_CURVE?function(){return l.meetCurveCurve(r,s,n,a,r.board)}:r.elementClass===e.OBJECT_CLASS_CURVE&&s.elementClass===e.OBJECT_CLASS_LINE||s.elementClass===e.OBJECT_CLASS_CURVE&&r.elementClass===e.OBJECT_CLASS_LINE?function(){return l.meetCurveLine(r,s,n,r.board,h)}:r.elementClass===e.OBJECT_CLASS_LINE&&s.elementClass===e.OBJECT_CLASS_LINE?function(){var t,a,c,d,u,p;return c=d=o.evaluate(r.visProp.straightfirst),u=p=o.evaluate(r.visProp.straightlast),o.evaluate(h)||c&&u&&d&&p?l.meet(r.stdform,s.stdform,n,r.board):(t=l.meetSegmentSegment(r.point1.coords.usrCoords,r.point2.coords.usrCoords,s.point1.coords.usrCoords,s.point2.coords.usrCoords,r.board),a=!c&&t[1]<0||!u&&t[1]>1||!d&&t[2]<0||!p&&t[2]>1?[0,NaN,NaN]:t[0],new i(e.COORDS_BY_USER,a,r.board))}:function(){return l.meet(r.stdform,s.stdform,n,r.board)}},meet:function(t,e,i,s){var o=r.eps;return Math.abs(t[3])<o&&Math.abs(e[3])<o?this.meetLineLine(t,e,i,s):Math.abs(t[3])>=o&&Math.abs(e[3])<o?this.meetLineCircle(e,t,i,s):Math.abs(t[3])<o&&Math.abs(e[3])>=o?this.meetLineCircle(t,e,i,s):this.meetCircleCircle(t,e,i,s)},meetLineBoard:function(t,s,n){var a,h,l,c,d=[];for(o.exists(n)||(n=0),d[0]=r.crossProduct(t,[n,0,1]),d[1]=r.crossProduct(t,[n,1,0]),d[2]=r.crossProduct(t,[-n-s.canvasHeight,0,1]),d[3]=r.crossProduct(t,[-n-s.canvasWidth,1,0]),l=0;l<4;l++)if(Math.abs(d[l][0])>r.eps){for(c=2;c>0;c--)d[l][c]/=d[l][0];d[l][0]=1}return Math.abs(d[1][0])<r.eps?(a=d[0],h=d[2]):Math.abs(d[0][0])<r.eps?(a=d[1],h=d[3]):d[1][2]<0?(a=d[0],h=d[3][2]>s.canvasHeight?d[2]:d[3]):d[1][2]>s.canvasHeight?(a=d[2],h=d[3][2]<0?d[0]:d[3]):(a=d[1],h=d[3][2]<0?d[0]:d[3][2]>s.canvasHeight?d[2]:d[3]),a=new i(e.COORDS_BY_SCREEN,a.slice(1),s),h=new i(e.COORDS_BY_SCREEN,h.slice(1),s),[a,h]},meetLineLine:function(t,s,o,n){var a=isNaN(t[5]+s[5])?[0,0,0]:r.crossProduct(t,s);return new i(e.COORDS_BY_USER,a,n)},meetLineCircle:function(t,s,o,n){var a,h,l,c,d,u,p,f,m,b;return s[4]<r.eps?Math.abs(r.innerProduct([1,s[6],s[7]],t,3))<r.eps?new i(e.COORDS_BY_USER,s.slice(6,8),n):new i(e.COORDS_BY_USER,[NaN,NaN],n):(l=s[0],h=s.slice(1,3),a=s[3],c=t[0],d=t.slice(1,3),u=a,p=h[0]*d[1]-h[1]*d[0],f=a*c*c-(h[0]*d[0]+h[1]*d[1])*c+l,m=p*p-4*u*f,m>-r.eps*r.eps?(m=Math.sqrt(Math.abs(m)),b=[(-p+m)/(2*u),(-p-m)/(2*u)],0===o?new i(e.COORDS_BY_USER,[-b[0]*-d[1]-c*d[0],-b[0]*d[0]-c*d[1]],n):new i(e.COORDS_BY_USER,[-b[1]*-d[1]-c*d[0],-b[1]*d[0]-c*d[1]],n)):new i(e.COORDS_BY_USER,[0,0,0],n))},meetCircleCircle:function(t,s,o,n){var a;return t[4]<r.eps?Math.abs(this.distance(t.slice(6,2),s.slice(6,8))-s[4])<r.eps?new i(e.COORDS_BY_USER,t.slice(6,8),n):new i(e.COORDS_BY_USER,[0,0,0],n):s[4]<r.eps?Math.abs(this.distance(s.slice(6,2),t.slice(6,8))-t[4])<r.eps?new i(e.COORDS_BY_USER,s.slice(6,8),n):new i(e.COORDS_BY_USER,[0,0,0],n):(a=[s[3]*t[0]-t[3]*s[0],s[3]*t[1]-t[3]*s[1],s[3]*t[2]-t[3]*s[2],0,1,1/0,1/0,1/0],a=r.normalize(a),this.meetLineCircle(a,t,o,n))},meetCurveCurve:function(t,r,n,a,h,l){var c;return c=o.exists(l)&&"newton"===l?s.generalizedNewton(t,r,n,a):3===t.bezierDegree&&3===r.bezierDegree?this.meetBezierCurveRedBlueSegments(t,r,n):this.meetCurveRedBlueSegments(t,r,n),new i(e.COORDS_BY_USER,c,h)},meetCurveLine:function(t,i,r,s,n){var a,h;return o.exists(s)||(s=t.board),t.elementClass===e.OBJECT_CLASS_CURVE?(a=t,h=i):(a=i,h=t),this.meetCurveLineDiscrete(a,h,r,s,!n)},meetCurveLineContinuous:function(t,o,n,a,h){var l,c,d,u,p,f,m,b,g,v,y,C,_,P,E=r.eps,S=r.eps;for(u=this.meetCurveLineDiscrete(t,o,n,a,h),p=u.usrCoords[1],f=u.usrCoords[2],c=function(e){var i,r;return e>t.maxX()||e<t.minX()?1/0:(i=p-t.X(e),r=f-t.Y(e),i*i+r*r)},d=function(e){var i=o.stdform[0]+o.stdform[1]*t.X(e)+o.stdform[2]*t.Y(e);return i*i},b=50,g=(t.maxX()-t.minX())/b,v=t.minX(),_=1e-4,C=NaN,y=0;y<b&&(l=s.root(c,[Math.max(v,t.minX()),Math.min(v+g,t.maxX())]),!((P=Math.abs(c(l)))<=_&&(_=P,C=l,_<E)));y++)v+=g;return l=C,l=s.root(d,[Math.max(l-g,t.minX()),Math.min(l+g,t.maxX())]),P=d(l),m=isNaN(P)||Math.abs(P)>S?0:1,new i(e.COORDS_BY_USER,[m,t.X(l),t.Y(l)],a)},meetCurveLineContinuousOld:function(o,n,a,h){var l,c,d,u,p,f,m,b,g,v,y,C,_=10*r.eps;if(t.deprecated("Geometry.meetCurveLineContinuousOld()","Geometry.meetCurveLineContinuous()"),u=function(t){var e=n.stdform[0]+n.stdform[1]*o.X(t)+n.stdform[2]*o.Y(t);return e*e},this.meetCurveLineContinuous.t1memo?(g=this.meetCurveLineContinuous.t1memo,l=s.root(u,g)):(g=o.minX(),v=o.maxX(),l=s.root(u,[g,v])),this.meetCurveLineContinuous.t1memo=l,y=o.X(l),C=o.Y(l),1===a){if(this.meetCurveLineContinuous.t2memo&&(g=this.meetCurveLineContinuous.t2memo),c=s.root(u,g),!(Math.abs(c-l)>.1&&Math.abs(y-o.X(c))>.1&&Math.abs(C-o.Y(c))>.1))for(m=20,b=(o.maxX()-o.minX())/m,f=o.minX(),d=0;d<m&&(c=s.root(u,[f,f+b]),!(Math.abs(u(c))<=_&&Math.abs(c-l)>.1&&Math.abs(y-o.X(c))>.1&&Math.abs(C-o.Y(c))>.1));d++)f+=b;l=c,this.meetCurveLineContinuous.t2memo=l}return p=Math.abs(u(l))>_?NaN:1,new i(e.COORDS_BY_USER,[p,o.X(l),o.Y(l)],h)},meetCurveLineDiscrete:function(t,s,n,a,h){var l,c,d,u,p,f,m,b=s.point1.coords.usrCoords,g=s.point2.coords.usrCoords,v=0,y=t.numberPoints,C=o.evaluate(s.visProp.straightfirst),_=o.evaluate(s.visProp.straightlast);for(f=new i(e.COORDS_BY_USER,[0,NaN,NaN],a),0===b[0]?b=[1,g[1]+s.stdform[2],g[2]-s.stdform[1]]:0===g[0]&&(g=[1,b[1]+s.stdform[2],b[2]-s.stdform[1]]),u=t.points[0].usrCoords,l=1;l<y;l++)if(d=u.slice(0),u=t.points[l].usrCoords,this.distance(d,u)>r.eps)for(3===t.bezierDegree?(m=this.meetBeziersegmentBeziersegment([t.points[l-1].usrCoords.slice(1),t.points[l].usrCoords.slice(1),t.points[l+1].usrCoords.slice(1),t.points[l+2].usrCoords.slice(1)],[b.slice(1),g.slice(1)],h),l+=2):m=[this.meetSegmentSegment(d,u,b,g)],c=0;c<m.length;c++)if(p=m[c],0<=p[1]&&p[1]<=1){if(v===n)return h&&(!C&&p[2]<0||!_&&p[2]>1)?f:f=new i(e.COORDS_BY_USER,p[0],a);v+=1}return f},meetCurveRedBlueSegments:function(t,e,i){var r,s,o,n,a,h,l,c,d,u=0,p=e.numberPoints,f=t.numberPoints;if(p<=1||f<=1)return[0,NaN,NaN];for(r=1;r<f;r++)for(o=t.points[r-1].usrCoords,n=t.points[r].usrCoords,c=Math.min(o[1],n[1]),d=Math.max(o[1],n[1]),h=e.points[0].usrCoords,s=1;s<p;s++)if(a=h,h=e.points[s].usrCoords,Math.min(a[1],h[1])<d&&Math.max(a[1],h[1])>c&&(l=this.meetSegmentSegment(o,n,a,h),l[1]>=0&&l[2]>=0&&(l[1]<1&&l[2]<1||r===f-1&&1===l[1]||s===p-1&&1===l[2]))){if(u===i)return l[0];u++}return[0,NaN,NaN]},meetSegmentSegment:function(t,e,i,s){var o,n,a,h=r.crossProduct(t,e),l=r.crossProduct(i,s),c=r.crossProduct(h,l),d=c[0];return Math.abs(d)<r.eps?[c,1/0,1/0]:(a=[i[1]-t[1],i[2]-t[2]],o=(a[0]*(s[2]-i[2])-a[1]*(s[1]-i[1]))/d,n=(a[0]*(e[2]-t[2])-a[1]*(e[1]-t[1]))/d,[c,o,n])},_bezierSplit:function(t){var e,i,r,s,o,n;return e=[.5*(t[0][0]+t[1][0]),.5*(t[0][1]+t[1][1])],i=[.5*(t[1][0]+t[2][0]),.5*(t[1][1]+t[2][1])],r=[.5*(t[2][0]+t[3][0]),.5*(t[2][1]+t[3][1])],s=[.5*(e[0]+i[0]),.5*(e[1]+i[1])],o=[.5*(i[0]+r[0]),.5*(i[1]+r[1])],n=[.5*(s[0]+o[0]),.5*(s[1]+o[1])],[[t[0],e,s,n],[n,o,r,t[3]]]},_bezierBbox:function(t){var e=[];return 4===t.length?(e[0]=Math.min(t[0][0],t[1][0],t[2][0],t[3][0]),e[1]=Math.max(t[0][1],t[1][1],t[2][1],t[3][1]),e[2]=Math.max(t[0][0],t[1][0],t[2][0],t[3][0]),e[3]=Math.min(t[0][1],t[1][1],t[2][1],t[3][1])):(e[0]=Math.min(t[0][0],t[1][0]),e[1]=Math.max(t[0][1],t[1][1]),e[2]=Math.max(t[0][0],t[1][0]),e[3]=Math.min(t[0][1],t[1][1])),e},_bezierOverlap:function(t,e){return t[2]>=e[0]&&t[0]<=e[2]&&t[1]>=e[3]&&t[3]<=e[1]},_bezierListConcat:function(t,e,i,r){var s,n=o.exists(r),a=0,h=e.length,l=t.length;for(l>0&&h>0&&(1===t[l-1][1]&&0===e[0][1]||n&&1===t[l-1][2]&&0===e[0][2])&&(a=1),s=a;s<h;s++)n&&(e[s][2]*=.5,e[s][2]+=r),e[s][1]*=.5,e[s][1]+=i,t.push(e[s])},_bezierMeetSubdivision:function(t,e,i){var r,s,o,n,a,h,l,c,d,u,p,f,m=[];return s=this._bezierBbox(e),r=this._bezierBbox(t),this._bezierOverlap(s,r)?i<5?(o=this._bezierSplit(t),h=o[0],l=o[1],o=this._bezierSplit(e),n=o[0],a=o[1],this._bezierListConcat(m,this._bezierMeetSubdivision(h,n,i+1),0,0),this._bezierListConcat(m,this._bezierMeetSubdivision(h,a,i+1),0,.5),this._bezierListConcat(m,this._bezierMeetSubdivision(l,n,i+1),.5,0),this._bezierListConcat(m,this._bezierMeetSubdivision(l,a,i+1),.5,.5),m):(p=[1].concat(t[0]),f=[1].concat(t[3]),d=[1].concat(e[0]),u=[1].concat(e[3]),c=this.meetSegmentSegment(p,f,d,u),c[1]>=0&&c[2]>=0&&c[1]<=1&&c[2]<=1?[c]:[]):[]},_bezierLineMeetSubdivision:function(t,e,i,r){var s,o,n,a,h,l,c,d,u,p,f=[];return s=this._bezierBbox(e),o=this._bezierBbox(t),r&&!this._bezierOverlap(o,s)?[]:i<5?(n=this._bezierSplit(t),a=n[0],h=n[1],this._bezierListConcat(f,this._bezierLineMeetSubdivision(a,e,i+1),0),this._bezierListConcat(f,this._bezierLineMeetSubdivision(h,e,i+1),.5),f):(u=[1].concat(t[0]),p=[1].concat(t[3]),c=[1].concat(e[0]),d=[1].concat(e[1]),l=this.meetSegmentSegment(u,p,c,d),l[1]>=0&&l[1]<=1&&(!r||l[2]>=0&&l[2]<=1)?[l]:[])},meetBeziersegmentBeziersegment:function(t,e,i){var r,s,o;for(r=4===t.length&&4===e.length?this._bezierMeetSubdivision(t,e,0):this._bezierLineMeetSubdivision(t,e,0,i),r.sort(function(t,e){return 1e7*(t[1]-e[1])+(t[2]-e[2])}),s=[],o=0;o<r.length;o++)0!==o&&r[o][1]===r[o-1][1]&&r[o][2]===r[o-1][2]||s.push(r[o]);return s},meetBezierCurveRedBlueSegments:function(t,e,i){var r,s,o,n,a,h,l,c=e.numberPoints,d=t.numberPoints,u=[];if(c<4||d<4)return[0,NaN,NaN];for(s=0;s<d-3;s+=3)for(r=t.points,n=[[r[s].usrCoords[1],r[s].usrCoords[2]],[r[s+1].usrCoords[1],r[s+1].usrCoords[2]],[r[s+2].usrCoords[1],r[s+2].usrCoords[2]],[r[s+3].usrCoords[1],r[s+3].usrCoords[2]]],h=this._bezierBbox(n),o=0;o<c-3;o+=3)if(r=e.points,a=[[r[o].usrCoords[1],r[o].usrCoords[2]],[r[o+1].usrCoords[1],r[o+1].usrCoords[2]],[r[o+2].usrCoords[1],r[o+2].usrCoords[2]],[r[o+3].usrCoords[1],r[o+3].usrCoords[2]]],l=this._bezierBbox(a),this._bezierOverlap(h,l)&&(u=u.concat(this.meetBeziersegmentBeziersegment(n,a)),u.length>i))return u[i][0];return u.length>i?u[i][0]:[0,NaN,NaN]},bezierSegmentEval:function(t,e){var i,r,s,o=1-t;return r=0,s=0,i=o*o*o,r+=i*e[0][0],s+=i*e[0][1],i=3*t*o*o,r+=i*e[1][0],s+=i*e[1][1],i=3*t*t*o,r+=i*e[2][0],s+=i*e[2][1],i=t*t*t,r+=i*e[3][0],s+=i*e[3][1],[1,r,s]},bezierArc:function(t,e,i,s,o){var n,a,h,l,c,d,u,p,f,m,b,g,v,y,C,_,P,E=.5*Math.PI,S=e[1],x=e[2],O=e[0],w=[],T=[];for(c=this.distance(e,t),S/=O,x/=O,d=this.rad(t.slice(1),e.slice(1),i.slice(1)),-1===o&&(d=2*Math.PI-d),n=t,n[1]/=n[0],n[2]/=n[0],n[0]/=n[0],l=n.slice(0),s?(w=[S,S+.333*(n[1]-S),S+.666*(n[1]-S),n[1]],T=[x,x+.333*(n[2]-x),x+.666*(n[2]-x),n[2]]):(w=[n[1]],T=[n[2]]);d>r.eps;)d>E?(u=E,d-=E):(u=d,d=0),p=Math.cos(o*u),f=Math.sin(o*u),P=[[1,0,0],[S*(1-p)+x*f,p,-f],[x*(1-p)-S*f,f,p]],C=r.matVecMult(P,n),l=[C[0]/C[0],C[1]/C[0],C[2]/C[0]],m=n[1]-S,b=n[2]-x,g=l[1]-S,v=l[2]-x,_=Math.sqrt((m+g)*(m+g)+(b+v)*(b+v)),y=Math.abs(v-b)>r.eps?(m+g)*(c/_-.5)/(v-b)*8/3:(b+v)*(c/_-.5)/(m-g)*8/3,a=[1,n[1]-y*b,n[2]+y*m],h=[1,l[1]+y*v,l[2]-y*g],w=w.concat([a[1],h[1],l[1]]),T=T.concat([a[2],h[2],l[2]]),n=l.slice(0);return s&&(w=w.concat([l[1]+.333*(S-l[1]),l[1]+.666*(S-l[1]),S]),T=T.concat([l[2]+.333*(x-l[2]),l[2]+.666*(x-l[2]),x])),[w,T]},projectPointToCircle:function(t,s,n){var a,h,l,c,d,u=s.center.coords.usrCoords;return o.exists(n)||(n=t.board),o.isPoint(t)?(a=t.coords.distance(e.COORDS_BY_USER,s.center.coords),h=t.coords.usrCoords):(a=t.distance(e.COORDS_BY_USER,s.center.coords),h=t.usrCoords),Math.abs(a)<r.eps&&(a=r.eps),d=s.Radius()/a,l=u[1]+d*(h[1]-u[1]),c=u[2]+d*(h[2]-u[2]),new i(e.COORDS_BY_USER,[l,c],n)},projectPointToLine:function(t,s,n){var a=[0,s.stdform[1],s.stdform[2]];return o.exists(n)||(n=t.board),a=r.crossProduct(a,t.coords.usrCoords),new i(e.COORDS_BY_USER,r.crossProduct(a,s.stdform),n)},projectCoordsToSegment:function(t,e,i){var s,o,n=[i[1]-e[1],i[2]-e[2]],a=[t[1]-e[1],t[2]-e[2]];return Math.abs(n[0])<r.eps&&Math.abs(n[1])<r.eps?[e,0]:(s=r.innerProduct(a,n),o=r.innerProduct(n,n),s/=o,[[1,s*n[0]+e[1],s*n[1]+e[2]],s])},projectCoordsToBeziersegment:function(e,i,r){var s,o=function(t){var s=[1,i.X(r+t),i.Y(r+t)];return s[1]-=e[1],s[2]-=e[2],s[1]*s[1]+s[2]*s[2]};return s=t.Math.Numerics.fminbr(o,[0,1]),[[1,i.X(s+r),i.Y(s+r)],s]},projectPointToCurve:function(t,e,i){o.exists(i)||(i=t.board);var r=t.X(),s=t.Y(),n=t.position||0,a=this.projectCoordsToCurve(r,s,n,e,i);return t.position=a[1],a[0]},projectCoordsToCurve:function(t,r,n,a,h){var l,c,d,u,p,f,m,b,g,v,y,C,_,P,E,S,x,O,w,T,N,A=Number.POSITIVE_INFINITY;if(o.exists(h)||(h=a.board),"plot"===o.evaluate(a.visProp.curvetype)){if(n=0,p=A,l=0===a.numberPoints?[0,1,1]:[a.Z(0),a.X(0),a.Y(0)],a.numberPoints>1)for(b=[1,t,r],3===a.bezierDegree?u=0:y=[a.Z(0),a.X(0),a.Y(0)],d=0;d<a.numberPoints-1;d++)3===a.bezierDegree?_=this.projectCoordsToBeziersegment(b,a,u):(C=[a.Z(d+1),a.X(d+1),a.Y(d+1)],_=this.projectCoordsToSegment(b,y,C)),m=_[1],g=_[0],0<=m&&m<=1?(f=this.distance(g,b),v=d+m):m<0?(g=y,f=this.distance(y,b),v=d):m>1&&d===a.numberPoints-2&&(g=C,f=this.distance(g,b),v=a.numberPoints-1),f<p&&(p=f,n=v,l=g),3===a.bezierDegree?(u++,d+=2):y=C;c=new i(e.COORDS_BY_USER,l,h)}else{for(P=function(e){var i,s;return e<a.minX()||e>a.maxX()?NaN:(i=t-a.X(e),s=r-a.Y(e),i*i+s*s)},x=P(n),w=50,O=(a.maxX()-a.minX())/w,E=a.minX(),d=0;d<w;d++)S=P(E),(S<x||isNaN(x))&&(n=E,x=S),E+=O;n=s.fminbr(P,[n-O,n+O]),T=a.minX(),N=a.maxX(),n=n<T?T:n,n=n>N?N:n,c=new i(e.COORDS_BY_USER,[a.X(n),a.Y(n)],h)}return[a.updateTransform(c),n]},projectCoordsToPolygon:function(e,i){var r,s,o,n,a=i.vertices.length,h=1/0;for(r=0;r<a;r++)o=t.Math.Geometry.projectCoordsToSegment(e,i.vertices[r].coords.usrCoords,i.vertices[(r+1)%a].coords.usrCoords),s=t.Math.Geometry.distance(o[0],e,3),0<=o[1]&&o[1]<=1&&s<h&&(n=o[0].slice(0),h=s);return n},projectPointToTurtle:function(t,r,s){var n,a,h,l,c,d,u,p,f=0,m=0,b=Number.POSITIVE_INFINITY,g=r.objects.length;for(o.exists(s)||(s=t.board),c=0;c<g;c++)u=r.objects[c],u.elementClass===e.OBJECT_CLASS_CURVE&&(n=this.projectPointToCurve(t,u),d=this.distance(n.usrCoords,t.coords.usrCoords),d<b&&(h=n.usrCoords[1],l=n.usrCoords[2],a=t.position,b=d,p=u,m=f),f+=u.numberPoints);return n=new i(e.COORDS_BY_USER,[h,l],s),t.position=a+m,p.updateTransform(n)},projectPointToPoint:function(t,e){return e.coords},projectPointToBoard:function(t,e){var i,s,o,n=e||t.board,a=[[1,1,0,0,3,0,1],[-1,2,1,0,1,2,1],[-1,1,2,2,1,2,3],[1,2,3,0,3,2,3]],h=t.coords||t,l=n.getBoundingBox();for(i=0;i<4;i++)o=a[i],o[0]*h.usrCoords[o[1]]<o[0]*l[o[2]]&&(s=r.crossProduct([1,l[o[3]],l[o[4]]],[1,l[o[5]],l[o[6]]]),s[3]=0,s=r.normalize(s),h=this.projectPointToLine({coords:h},{stdform:s},n));return h},distPointLine:function(t,e){var i,s=e[1],o=e[2],n=e[0];return Math.abs(s)+Math.abs(o)<r.eps?Number.POSITIVE_INFINITY:(i=s*t[1]+o*t[2]+n,s*=s,o*=o,Math.abs(i)/Math.sqrt(s+o))},reuleauxPolygon:function(t,e){var i,s=2*Math.PI,o=s/e,n=(e-1)/2,a=0,h=function(h,l){return function(c,d){var u=(c%s+s)%s,p=Math.floor(u/o)%e;return d||(a=t[0].Dist(t[n]),i=r.Geometry.rad([t[0].X()+1,t[0].Y()],t[0],t[n%e])),isNaN(p)?p:(u=.5*u+p*o*.5+i,t[p][h]()+a*Math[l](u))}};return[h("X","cos"),h("Y","sin"),0,s]}}),r.Geometry}),define("utils/zip",["jxg"],function(t){"use strict";var e=[0,128,64,192,32,160,96,224,16,144,80,208,48,176,112,240,8,136,72,200,40,168,104,232,24,152,88,216,56,184,120,248,4,132,68,196,36,164,100,228,20,148,84,212,52,180,116,244,12,140,76,204,44,172,108,236,28,156,92,220,60,188,124,252,2,130,66,194,34,162,98,226,18,146,82,210,50,178,114,242,10,138,74,202,42,170,106,234,26,154,90,218,58,186,122,250,6,134,70,198,38,166,102,230,22,150,86,214,54,182,118,246,14,142,78,206,46,174,110,238,30,158,94,222,62,190,126,254,1,129,65,193,33,161,97,225,17,145,81,209,49,177,113,241,9,137,73,201,41,169,105,233,25,153,89,217,57,185,121,249,5,133,69,197,37,165,101,229,21,149,85,213,53,181,117,245,13,141,77,205,45,173,109,237,29,157,93,221,61,189,125,253,3,131,67,195,35,163,99,227,19,147,83,211,51,179,115,243,11,139,75,203,43,171,107,235,27,155,91,219,59,187,123,251,7,135,71,199,39,167,103,231,23,151,87,215,55,183,119,247,15,143,79,207,47,175,111,239,31,159,95,223,63,191,127,255],i=[3,4,5,6,7,8,9,10,11,13,15,17,19,23,27,31,35,43,51,59,67,83,99,115,131,163,195,227,258,0,0],r=[0,0,0,0,0,0,0,0,1,1,1,1,2,2,2,2,3,3,3,3,4,4,4,4,5,5,5,5,0,99,99],s=[1,2,3,4,5,7,9,13,17,25,33,49,65,97,129,193,257,385,513,769,1025,1537,2049,3073,4097,6145,8193,12289,16385,24577],o=[0,0,0,0,1,1,2,2,3,3,4,4,5,5,6,6,7,7,8,8,9,9,10,10,11,11,12,12,13,13],n=[16,17,18,0,8,7,9,6,10,5,11,4,12,3,13,2,14,1,15],a=256;return t.Util=t.Util||{},t.Util.Unzip=function(h){function l(){return j+=8,B<L?h[B++]:-1}function c(){Y=1}function d(){var t;try{return j++,t=1&Y,Y>>=1,0===Y&&(Y=l(),t=1&Y,Y=Y>>1|128),t}catch(t){throw t}}function u(t){var i=0,r=t;try{for(;r--;)i=i<<1|d();t&&(i=e[i]>>8-t)}catch(t){throw t}return i}function p(){k=0}function f(t){E++,M[k++]=t,T.push(String.fromCharCode(t)),32768===k&&(k=0)}function m(){this.b0=0,this.b1=0,this.jump=null,this.jumppos=-1}function b(){for(;;){if(F[J]>=O)return-1;if(x[F[J]]===J)return F[J]++;F[J]++}}function g(){var t,e=G[X];if(17===J)return-1;if(X++,J++,(t=b())>=0)e.b0=t;else if(e.b0=32768,g())return-1;if((t=b())>=0)e.b1=t,e.jump=null;else if(e.b1=32768,e.jump=G[X],e.jumppos=X,g())return-1;return J--,0}function v(t,e,i,r){var s;for(G=t,X=0,x=i,O=e,s=0;s<17;s++)F[s]=0;return J=0,g()?-1:0}function y(t){for(var e,i,r=0,s=t[r];;)if(d()){if(!(32768&s.b1))return s.b1;for(s=s.jump,e=t.length,i=0;i<e;i++)if(t[i]===s){r=i;break}}else{if(!(32768&s.b0))return s.b0;r++,s=t[r]}}function C(){var a,h,b,g,C,_,P,E,S,x,O,w,T,N,A,R,L;do{if(a=d(),0===(b=u(2)))for(c(),x=l(),x|=l()<<8,w=l(),w|=l()<<8,65535&(x^~w)&&t.debug("BlockLen checksum mismatch\n");x--;)h=l(),f(h);else if(1===b)for(;;)if(C=e[u(7)]>>1,C>23?(C=C<<1|d(),C>199?(C-=128,C=C<<1|d()):(C-=48)>143&&(C+=136)):C+=256,C<256)f(C);else{if(256===C)break;for(C-=257,S=u(r[C])+i[C],C=e[u(5)]>>3,o[C]>8?(O=u(8),O|=u(o[C]-8)<<8):O=u(o[C]),O+=s[C],C=0;C<S;C++)h=M[k-O&32767],f(h)}else if(2===b){for(P=new Array(320),N=257+u(5),A=1+u(5),R=4+u(4),C=0;C<19;C++)P[C]=0;for(C=0;C<R;C++)P[n[C]]=u(3);for(S=I.length,g=0;g<S;g++)I[g]=new m;if(v(I,19,P,0))return p(),1;for(T=N+A,g=0,L=-1;g<T;)if(L++,(C=y(I))<16)P[g++]=C;else if(16===C){if(C=3+u(2),g+C>T)return p(),1;for(_=g?P[g-1]:0;C--;)P[g++]=_}else{if(C=17===C?3+u(3):11+u(7),g+C>T)return p(),1;for(;C--;)P[g++]=0}for(S=D.length,g=0;g<S;g++)D[g]=new m;if(v(D,N,P,0))return p(),1;for(S=D.length,g=0;g<S;g++)I[g]=new m;for(E=[],g=N;g<P.length;g++)E[g-N]=P[g];if(v(I,A,E,0))return p(),1;for(;;)if((C=y(D))>=256){if(0===(C-=256))break;for(C-=1,S=u(r[C])+i[C],C=y(I),o[C]>8?(O=u(8),O|=u(o[C]-8)<<8):O=u(o[C]),O+=s[C];S--;)h=M[k-O&32767],f(h)}else f(C)}}while(!a);return p(),c(),0}function _(){var t,e,i,r,s,o,n,h,c=[];try{if(T=[],R=!1,c[0]=l(),c[1]=l(),120===c[0]&&218===c[1]&&(C(),A[N]=[T.join(""),"geonext.gxt"],N++),31===c[0]&&139===c[1]&&(w(),A[N]=[T.join(""),"file"],N++),80===c[0]&&75===c[1]&&(R=!0,c[2]=l(),c[3]=l(),3===c[2]&&4===c[3])){for(c[0]=l(),c[1]=l(),P=l(),P|=l()<<8,h=l(),h|=l()<<8,l(),l(),l(),l(),n=l(),n|=l()<<8,n|=l()<<16,n|=l()<<24,o=l(),o|=l()<<8,o|=l()<<16,o|=l()<<24,s=l(),s|=l()<<8,s|=l()<<16,s|=l()<<24,r=l(),r|=l()<<8,i=l(),i|=l()<<8,t=0,U=[];r--;)e=l(),"/"===e|":"===e?t=0:t<a-1&&(U[t++]=String.fromCharCode(e));for(S||(S=U),t=0;t<i;)e=l(),t++;E=0,8===h&&(C(),A[N]=new Array(2),A[N][0]=T.join(""),A[N][1]=U.join(""),N++),w()}}catch(t){throw t}}var P,E,S,x,O,w,T=[],N=0,A=[],M=new Array(32768),k=0,R=!1,L=h.length,B=0,Y=1,j=0,D=new Array(288),I=new Array(32),X=0,G=null,J=(new Array(64),new Array(64),0),F=new Array(17),U=[];F[0]=0,w=function(){var t,e,i,r,s,o=[];if(8&P&&(o[0]=l(),o[1]=l(),o[2]=l(),o[3]=l(),80===o[0]&&75===o[1]&&7===o[2]&&8===o[3]?(t=l(),t|=l()<<8,t|=l()<<16,t|=l()<<24):t=o[0]|o[1]<<8|o[2]<<16|o[3]<<24,e=l(),e|=l()<<8,e|=l()<<16,e|=l()<<24,i=l(),i|=l()<<8,i|=l()<<16,i|=l()<<24),R&&_(),o[0]=l(),8===o[0]){if(P=l(),l(),l(),l(),l(),l(),l(),4&P)for(o[0]=l(),o[2]=l(),J=o[0]+256*o[1],r=0;r<J;r++)l();if(8&P)for(r=0,U=[],s=l();s;)"7"!==s&&":"!==s||(r=0),r<a-1&&(U[r++]=s),s=l();if(16&P)for(s=l();s;)s=l();2&P&&(l(),l()),C(),t=l(),t|=l()<<8,t|=l()<<16,t|=l()<<24,i=l(),i|=l()<<8,i|=l()<<16,i|=l()<<24,R&&_()}},t.Util.Unzip.prototype.unzipFile=function(t){var e;for(this.unzip(),e=0;e<A.length;e++)if(A[e][1]===t)return A[e][0];return""},t.Util.Unzip.prototype.unzip=function(){return _(),A}},t.Util}),define("utils/encoding",["jxg"],function(t){"use strict";var e=[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,8,8,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,10,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,11,6,6,6,5,8,8,8,8,8,8,8,8,8,8,8,0,12,24,36,60,96,84,12,12,12,48,72,12,12,12,12,12,12,12,12,12,12,12,12,12,0,12,12,12,12,12,0,12,0,12,12,12,24,12,12,12,12,12,24,12,24,12,12,12,12,12,12,12,12,12,24,12,12,12,12,12,24,12,12,12,12,12,12,12,24,12,12,12,12,12,12,12,12,12,36,12,36,12,12,12,36,12,12,12,12,12,36,12,36,12,12,12,36,12,12,12,12,12,12,12,12,12,12];return t.Util=t.Util||{},t.Util.UTF8={encode:function(t){var e,i,r="",s=t.length;if(t=t.replace(/\r\n/g,"\n"),"function"==typeof unescape&&"function"==typeof encodeURIComponent)return unescape(encodeURIComponent(t));for(e=0;e<s;e++)i=t.charCodeAt(e),i<128?r+=String.fromCharCode(i):i>127&&i<2048?(r+=String.fromCharCode(i>>6|192),r+=String.fromCharCode(63&i|128)):(r+=String.fromCharCode(i>>12|224),r+=String.fromCharCode(i>>6&63|128),r+=String.fromCharCode(63&i|128));return r},decode:function(t){var i,r,s,o=0,n=0,a=0,h=[],l=t.length,c=[];for(i=0;i<l;i++)r=t.charCodeAt(i),s=e[r],n=0!==a?63&r|n<<6:255>>s&r,0===(a=e[256+a+s])&&(n>65535?h.push(55232+(n>>10),56320+(1023&n)):h.push(n),++o%1e4==0&&(c.push(String.fromCharCode.apply(null,h)),h=[]));return c.push(String.fromCharCode.apply(null,h)),c.join("")},asciiCharCodeAt:function(t,e){var i=t.charCodeAt(e);if(i>255)switch(i){case 8364:i=128;break;case 8218:i=130;break;case 402:i=131;break;case 8222:i=132;break;case 8230:i=133;break;case 8224:i=134;break;case 8225:i=135;break;case 710:i=136;break;case 8240:i=137;break;case 352:i=138;break;case 8249:i=139;break;case 338:i=140;break;case 381:i=142;break;case 8216:i=145;break;case 8217:i=146;break;case 8220:i=147;break;case 8221:i=148;break;case 8226:i=149;break;case 8211:i=150;break;case 8212:i=151;break;case 732:i=152;break;case 8482:i=153;break;case 353:i=154;break;case 8250:i=155;break;case 339:i=156;break;case 382:i=158;break;case 376:i=159}return i}},t.Util.UTF8}),define("utils/base64",["jxg","utils/encoding"],function(t,e){"use strict";function i(t,e){return 255&t.charCodeAt(e)}function r(t,e){return s.indexOf(t.charAt(e))}var s="ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789+/";return t.Util=t.Util||{},t.Util.Base64={encode:function(t){var r,o,n,a,h,l=[];for(h=e.encode(t),n=h.length,a=n%3,r=0;r<n-a;r+=3)o=i(h,r)<<16|i(h,r+1)<<8|i(h,r+2),l.push(s.charAt(o>>18),s.charAt(o>>12&63),s.charAt(o>>6&63),s.charAt(63&o));switch(a){case 1:o=i(h,n-1),l.push(s.charAt(o>>2),s.charAt(o<<4&63),"=","=");break;case 2:o=i(h,n-2)<<8|i(h,n-1),l.push(s.charAt(o>>10),s.charAt(o>>4&63),s.charAt(o<<2&63),"=")}return l.join("")},decode:function(t,i){var s,o,n,a,h,l,c=[],d=[];if(s=t.replace(/[^A-Za-z0-9\+\/=]/g,""),(n=s.length)%4!=0)throw new Error("JSXGraph/utils/base64: Can't decode string (invalid input length).");for("="===s.charAt(n-1)&&(a=1,"="===s.charAt(n-2)&&(a=2),n-=4),o=0;o<n;o+=4)h=r(s,o)<<18|r(s,o+1)<<12|r(s,o+2)<<6|r(s,o+3),d.push(h>>16,h>>8&255,255&h),o%1e4==0&&(c.push(String.fromCharCode.apply(null,d)),d=[]);switch(a){case 1:h=r(s,n)<<12|r(s,n+1)<<6|r(s,n+2),d.push(h>>10,h>>2&255);break;case 2:h=r(s,o)<<6|r(s,o+1),d.push(h>>4)}return c.push(String.fromCharCode.apply(null,d)),l=c.join(""),i&&(l=e.decode(l)),l},decodeAsArray:function(t){var e,i=this.decode(t),r=[],s=i.length;for(e=0;e<s;e++)r[e]=i.charCodeAt(e);return r}},t.Util.Base64}),define("server/server",["jxg","utils/zip","utils/base64","utils/type"],function(t,e,i,r){"use strict";return t.Server={modules:{},runningCalls:{},handleError:function(e){t.debug("error occured, server says: "+e.message)},callServer:function(s,o,n,a){var h,l,c,d,u,p,f;a=a||!1,d="";for(f in n)n.hasOwnProperty(f)&&(d+="&"+escape(f)+"="+escape(n[f]));p=r.toJSON(n);do{u=s+Math.floor(4096*Math.random())}while(r.exists(this.runningCalls[u]));return this.runningCalls[u]={action:s},r.exists(n.module)&&(this.runningCalls[u].module=n.module),h=t.serverBase+"JXGServer.py",l="action="+escape(s)+"&id="+u+"&dataJSON="+escape(i.encode(p)),this.cbp=function(t){var s,n,a,h,l,c,d,u;if(s=new e.Unzip(i.decodeAsArray(t)).unzip(),r.isArray(s)&&s.length>0&&(s=s[0][0]),r.exists(s))if(n=window.JSON&&window.JSON.parse?window.JSON.parse(s):new Function("return "+s)(),"error"===n.type)this.handleError(n);else if("response"===n.type){for(c=n.id,d=0;d<n.fields.length;d++)a=n.fields[d],h=a.namespace+("object"==typeof new Function("return "+a.namespace)()?".":".prototype.")+a.name+" = "+a.value,new Function(h)();for(d=0;d<n.handler.length;d++){for(a=n.handler[d],l=[],u=0;u<a.parameters.length;u++)l[u]='"'+a.parameters[u]+'": '+a.parameters[u];h="if(typeof JXG.Server.modules."+this.runningCalls[c].module+' == "undefined")JXG.Server.modules.'+this.runningCalls[c].module+" = {};",h+="JXG.Server.modules."+this.runningCalls[c].module+"."+a.name+"_cb = "+a.callback+";",h+="JXG.Server.modules."+this.runningCalls[c].module+"."+a.name+" = function ("+a.parameters.join(",")+', __JXGSERVER_CB__, __JXGSERVER_SYNC) {if(typeof __JXGSERVER_CB__ == "undefined") __JXGSERVER_CB__ = JXG.Server.modules.'+this.runningCalls[c].module+"."+a.name+"_cb;var __JXGSERVER_PAR__ = {"+l.join(",")+', "module": "'+this.runningCalls[c].module+'", "handler": "'+a.name+'" };JXG.Server.callServer("exec", __JXGSERVER_CB__, __JXGSERVER_PAR__, __JXGSERVER_SYNC);};',new Function(h)()}delete this.runningCalls[c],o(n.data)}},this.cb=t.bind(this.cbp,this),window.XMLHttpRequest?(c=new XMLHttpRequest,c.overrideMimeType("text/plain; charset=iso-8859-1")):c=new ActiveXObject("Microsoft.XMLHTTP"),!(!c||(c.open("POST",h,!a),c.setRequestHeader("Content-type","application/x-www-form-urlencoded"),a||(c.onreadystatechange=function(t){return function(){return 4===c.readyState&&200===c.status&&(t(c.responseText),!0)}}(this.cb)),c.send(l),!a))&&(this.cb(c.responseText),!0)},loadModule_cb:function(e){var i;for(i=0;i<e.length;i++)t.debug(e[i].name+": "+e[i].value)},loadModule:function(e){return t.Server.callServer("load",t.Server.loadModule_cb,{module:e},!0)}},t.Server.load=t.Server.loadModule,t.Server
}),define("math/symbolic",["base/constants","base/coords","math/math","math/geometry","server/server","utils/type"],function(t,e,i,r,s,o){"use strict";return i.Symbolic={generateSymbolicCoordinatesPartial:function(t,e,i,r){var s,n,a,h=e.ancestors,l=0,c=function(t){return"underscore"===r?i+"_{"+t+"}":"brace"===r?i+"["+t+"]":i+t};t.listOfFreePoints=[],t.listOfDependantPoints=[];for(n in h)if(h.hasOwnProperty(n)&&(s=0,o.isPoint(h[n]))){for(a in h[n].ancestors)h[n].ancestors.hasOwnProperty(a)&&s++;0===s?(h[n].symbolic.x=h[n].coords.usrCoords[1],h[n].symbolic.y=h[n].coords.usrCoords[2],t.listOfFreePoints.push(h[n])):(l+=1,h[n].symbolic.x=c(l),l+=1,h[n].symbolic.y=c(l),t.listOfDependantPoints.push(h[n]))}return o.isPoint(e)&&(e.symbolic.x="x",e.symbolic.y="y"),l},clearSymbolicCoordinates:function(t){var e=function(t){var e,i=t&&t.length||0;for(e=0;e<i;e++)o.isPoint(t[e])&&(t[e].symbolic.x="",t[e].symbolic.y="")};e(t.listOfFreePoints),e(t.listOfDependantPoints),delete t.listOfFreePoints,delete t.listOfDependantPoints},generatePolynomials:function(t,e,i){var r,s,n,a,h=e.ancestors,l=[],c=[];i&&this.generateSymbolicCoordinatesPartial(t,e,"u","brace"),h[e.id]=e;for(r in h)if(h.hasOwnProperty(r)&&(a=0,l=[],o.isPoint(h[r]))){for(s in h[r].ancestors)h[r].ancestors.hasOwnProperty(s)&&a++;if(a>0)for(l=h[r].generatePolynomial(),n=0;n<l.length;n++)c.push(l[n])}return i&&this.clearSymbolicCoordinates(t),c},geometricLocusByGroebnerBase:function(n,a){var h,l,c,d,u,p,f,m,b,g,v,y,C,_=n.options.locus,P={},E=this.generateSymbolicCoordinatesPartial(n,a,"u","brace"),S=new e(t.COORDS_BY_USR,[0,0],n),x=new e(t.COORDS_BY_USR,[n.canvasWidth,n.canvasHeight],n),O=1,w=0,T=0,N=0;if(void 0===s.modules.geoloci&&s.loadModule("geoloci"),void 0===s.modules.geoloci)throw new Error("JSXGraph: Unable to load JXG.Server module 'geoloci.py'.");if(f=S.usrCoords[1],m=x.usrCoords[1],b=x.usrCoords[2],g=S.usrCoords[2],_.translateToOrigin&&n.listOfFreePoints.length>0){for(d=void 0!==_.toOrigin&&null!==_.toOrigin&&o.isInArray(n.listOfFreePoints,_.toOrigin.id)?_.toOrigin:n.listOfFreePoints[0],w=d.symbolic.x,T=d.symbolic.y,p=0;p<n.listOfFreePoints.length;p++)n.listOfFreePoints[p].symbolic.x-=w,n.listOfFreePoints[p].symbolic.y-=T;if(f-=w,m-=w,b-=T,g-=T,_.translateTo10&&n.listOfFreePoints.length>1){for(u=void 0!==_.to10&&null!==_.to10&&_.to10.id!==_.toOrigin.id&&o.isInArray(n.listOfFreePoints,_.to10.id)?_.to10:n.listOfFreePoints[0].id===d.id?n.listOfFreePoints[1]:n.listOfFreePoints[0],N=r.rad([1,0],[0,0],[u.symbolic.x,u.symbolic.y]),v=Math.cos(-N),y=Math.sin(-N),p=0;p<n.listOfFreePoints.length;p++)C=n.listOfFreePoints[p].symbolic.x,n.listOfFreePoints[p].symbolic.x=v*n.listOfFreePoints[p].symbolic.x-y*n.listOfFreePoints[p].symbolic.y,n.listOfFreePoints[p].symbolic.y=y*C+v*n.listOfFreePoints[p].symbolic.y;if(u.symbolic.y=0,C=f,f=v*f-y*b,b=y*C+v*b,C=m,m=v*m-y*g,g=y*C+v*g,_.stretch&&Math.abs(u.symbolic.x)>i.eps){for(O=u.symbolic.x,p=0;p<n.listOfFreePoints.length;p++)n.listOfFreePoints[p].symbolic.x/=O,n.listOfFreePoints[p].symbolic.y/=O;for(p=0;p<n.objectsList.length;p++)n.objectsList[p].elementClass===t.OBJECT_CLASS_CIRCLE&&"pointRadius"===n.objectsList[p].method&&(P[p]=n.objectsList[p].radius,n.objectsList[p].radius/=O);f/=O,m/=O,b/=O,g/=O,u.symbolic.x=1}}for(p=0;p<n.listOfFreePoints.length;p++)C=n.listOfFreePoints[p].symbolic.x,Math.abs(C)<i.eps&&(n.listOfFreePoints[p].symbolic.x=0),Math.abs(C-Math.round(C))<i.eps&&(n.listOfFreePoints[p].symbolic.x=Math.round(C)),C=n.listOfFreePoints[p].symbolic.y,Math.abs(C)<i.eps&&(n.listOfFreePoints[p].symbolic.y=0),Math.abs(C-Math.round(C))<i.eps&&(n.listOfFreePoints[p].symbolic.y=Math.round(C))}h=this.generatePolynomials(n,a),l=h.join(","),this.cbp=function(t){c=t},this.cb=o.bind(this.cbp,this),s.modules.geoloci.lociCoCoA(f,m,b,g,E,l,O,N,w,T,this.cb,!0),this.clearSymbolicCoordinates(n);for(p in P)P.hasOwnProperty(p)&&(n.objects[p].radius=P[p]);return c}},i.Symbolic}),define("math/poly",["jxg","math/math","utils/type"],function(t,e,i){"use strict";return e.Poly={},e.Poly.Ring=function(t){this.vars=t},t.extend(e.Poly.Ring.prototype,{}),e.Poly.Monomial=function(t,e,r){var s;if(!i.exists(t))throw new Error("JSXGraph error: In JXG.Math.Poly.monomial missing parameter 'ring'.");for(i.isArray(r)||(r=[]),r=r.slice(0,t.vars.length),s=r.length;s<t.vars.length;s++)r.push(0);this.ring=t,this.coefficient=e||0,this.exponents=i.deepCopy(r)},t.extend(e.Poly.Monomial.prototype,{copy:function(){return new e.Poly.Monomial(this.ring,this.coefficient,this.exponents)},print:function(){var t,e=[];for(t=0;t<this.ring.vars.length;t++)e.push(this.ring.vars[t]+"^"+this.exponents[t]);return this.coefficient+"*"+e.join("*")}}),e.Poly.Polynomial=function(t,e){var r;if(!i.exists(t))throw new Error("JSXGraph error: In JXG.Math.Poly.polynomial missing parameter 'ring'.");r=i.exists(e)&&i.isString(e)?void 0:[],this.ring=t,this.monomials=r},t.extend(e.Poly.Polynomial.prototype,{findSignature:function(t){var e;for(e=0;e<this.monomials.length;e++)if(i.cmpArrays(this.monomials[e].exponents,t))return e;return-1},addSubMonomial:function(t,e){var i;i=this.findSignature(t.exponents),i>-1?this.monomials[i].coefficient+=e*t.coefficient:(t.coefficient*=e,this.monomials.push(t))},add:function(t){var e;if(!i.exists(t)||t.ring!==this.ring)throw new Error("JSXGraph error: In JXG.Math.Poly.polynomial.add either summand is undefined or rings don't match.");if(i.isArray(t.exponents))this.addSubMonomial(t,1);else for(e=0;e<t.monomials.length;e++)this.addSubMonomial(t.monomials[e],1)},sub:function(t){var e;if(!i.exists(t)||t.ring!==this.ring)throw new Error("JSXGraph error: In JXG.Math.Poly.polynomial.sub either summand is undefined or rings don't match.");if(i.isArray(t.exponents))this.addSubMonomial(t,-1);else for(e=0;e<t.monomials.length;e++)this.addSubMonomial(t.monomials[e],-1)},copy:function(){var t,i;for(i=new e.Poly.Polynomial(this.ring),t=0;t<this.monomials.length;t++)i.monomials.push(this.monomials[t].copy());return i},print:function(){var t,e=[];for(t=0;t<this.monomials.length;t++)e.push("("+this.monomials[t].print()+")");return e.join("+")}}),e.Poly}),define("math/complex",["jxg","utils/type"],function(t,e){"use strict";return t.Complex=function(t,e){this.isComplex=!0,t&&t.isComplex&&(e=t.imaginary,t=t.real),this.real=t||0,this.imaginary=e||0,this.absval=0,this.angle=0},t.extend(t.Complex.prototype,{toString:function(){return this.real+" + "+this.imaginary+"i"},add:function(t){return e.isNumber(t)?this.real+=t:(this.real+=t.real,this.imaginary+=t.imaginary),this},sub:function(t){return e.isNumber(t)?this.real-=t:(this.real-=t.real,this.imaginary-=t.imaginary),this},mult:function(t){var i,r;return e.isNumber(t)?(this.real*=t,this.imaginary*=t):(i=this.real,r=this.imaginary,this.real=i*t.real-r*t.imaginary,this.imaginary=i*t.imaginary+r*t.real),this},div:function(t){var i,r,s;if(e.isNumber(t)){if(Math.abs(t)<Math.eps)return this.real=1/0,this.imaginary=1/0,this;this.real/=t,this.imaginary/=t}else{if(Math.abs(t.real)<Math.eps&&Math.abs(t.imaginary)<Math.eps)return this.real=1/0,this.imaginary=1/0,this;i=t.real*t.real+t.imaginary*t.imaginary,s=this.real,r=this.imaginary,this.real=(s*t.real+r*t.imaginary)/i,this.imaginary=(r*t.real-s*t.imaginary)/i}return this},conj:function(){return this.imaginary*=-1,this}}),t.C={},t.C.add=function(e,i){var r=new t.Complex(e);return r.add(i),r},t.C.sub=function(e,i){var r=new t.Complex(e);return r.sub(i),r},t.C.mult=function(e,i){var r=new t.Complex(e);return r.mult(i),r},t.C.div=function(e,i){var r=new t.Complex(e);return r.div(i),r},t.C.conj=function(e){var i=new t.Complex(e);return i.conj(),i},t.C.abs=function(e){var i=new t.Complex(e);return i.conj(),i.mult(e),Math.sqrt(i.real)},t.Complex.C=t.C,t.Complex}),define("utils/color",["jxg","utils/type","math/math"],function(t,e,i){"use strict";var r={aliceblue:"f0f8ff",antiquewhite:"faebd7",aqua:"00ffff",aquamarine:"7fffd4",azure:"f0ffff",beige:"f5f5dc",bisque:"ffe4c4",black:"000000",blanchedalmond:"ffebcd",blue:"0000ff",blueviolet:"8a2be2",brown:"a52a2a",burlywood:"deb887",cadetblue:"5f9ea0",chartreuse:"7fff00",chocolate:"d2691e",coral:"ff7f50",cornflowerblue:"6495ed",cornsilk:"fff8dc",crimson:"dc143c",cyan:"00ffff",darkblue:"00008b",darkcyan:"008b8b",darkgoldenrod:"b8860b",darkgray:"a9a9a9",darkgreen:"006400",darkkhaki:"bdb76b",darkmagenta:"8b008b",darkolivegreen:"556b2f",darkorange:"ff8c00",darkorchid:"9932cc",darkred:"8b0000",darksalmon:"e9967a",darkseagreen:"8fbc8f",darkslateblue:"483d8b",darkslategray:"2f4f4f",darkturquoise:"00ced1",darkviolet:"9400d3",deeppink:"ff1493",deepskyblue:"00bfff",dimgray:"696969",dodgerblue:"1e90ff",feldspar:"d19275",firebrick:"b22222",floralwhite:"fffaf0",forestgreen:"228b22",fuchsia:"ff00ff",gainsboro:"dcdcdc",ghostwhite:"f8f8ff",gold:"ffd700",goldenrod:"daa520",gray:"808080",green:"008000",greenyellow:"adff2f",honeydew:"f0fff0",hotpink:"ff69b4",indianred:"cd5c5c",indigo:"4b0082",ivory:"fffff0",khaki:"f0e68c",lavender:"e6e6fa",lavenderblush:"fff0f5",lawngreen:"7cfc00",lemonchiffon:"fffacd",lightblue:"add8e6",lightcoral:"f08080",lightcyan:"e0ffff",lightgoldenrodyellow:"fafad2",lightgrey:"d3d3d3",lightgreen:"90ee90",lightpink:"ffb6c1",lightsalmon:"ffa07a",lightseagreen:"20b2aa",lightskyblue:"87cefa",lightslateblue:"8470ff",lightslategray:"778899",lightsteelblue:"b0c4de",lightyellow:"ffffe0",lime:"00ff00",limegreen:"32cd32",linen:"faf0e6",magenta:"ff00ff",maroon:"800000",mediumaquamarine:"66cdaa",mediumblue:"0000cd",mediumorchid:"ba55d3",mediumpurple:"9370d8",mediumseagreen:"3cb371",mediumslateblue:"7b68ee",mediumspringgreen:"00fa9a",mediumturquoise:"48d1cc",mediumvioletred:"c71585",midnightblue:"191970",mintcream:"f5fffa",mistyrose:"ffe4e1",moccasin:"ffe4b5",navajowhite:"ffdead",navy:"000080",oldlace:"fdf5e6",olive:"808000",olivedrab:"6b8e23",orange:"ffa500",orangered:"ff4500",orchid:"da70d6",palegoldenrod:"eee8aa",palegreen:"98fb98",paleturquoise:"afeeee",palevioletred:"d87093",papayawhip:"ffefd5",peachpuff:"ffdab9",peru:"cd853f",pink:"ffc0cb",plum:"dda0dd",powderblue:"b0e0e6",purple:"800080",red:"ff0000",rosybrown:"bc8f8f",royalblue:"4169e1",saddlebrown:"8b4513",salmon:"fa8072",sandybrown:"f4a460",seagreen:"2e8b57",seashell:"fff5ee",sienna:"a0522d",silver:"c0c0c0",skyblue:"87ceeb",slateblue:"6a5acd",slategray:"708090",snow:"fffafa",springgreen:"00ff7f",steelblue:"4682b4",tan:"d2b48c",teal:"008080",thistle:"d8bfd8",tomato:"ff6347",turquoise:"40e0d0",violet:"ee82ee",violetred:"d02090",wheat:"f5deb3",white:"ffffff",whitesmoke:"f5f5f5",yellow:"ffff00",yellowgreen:"9acd32"},s=[{re:/^\s*rgba\(\s*(\d{1,3})\s*,\s*(\d{1,3})\s*,\s*(\d{1,3})\s*,\s*([\d\.]{1,3})\s*\)\s*$/,example:["rgba(123, 234, 45, 0.5)","rgba(255,234,245,1.0)"],process:function(t){return[parseInt(t[1],10),parseInt(t[2],10),parseInt(t[3],10)]}},{re:/^\s*rgb\(\s*(\d{1,3})\s*,\s*(\d{1,3})\s*,\s*(\d{1,3})\s*\)\s*$/,example:["rgb(123, 234, 45)","rgb(255,234,245)"],process:function(t){return[parseInt(t[1],10),parseInt(t[2],10),parseInt(t[3],10)]}},{re:/^(\w{2})(\w{2})(\w{2})$/,example:["#00ff00","336699"],process:function(t){return[parseInt(t[1],16),parseInt(t[2],16),parseInt(t[3],16)]}},{re:/^(\w{1})(\w{1})(\w{1})$/,example:["#fb0","f0f"],process:function(t){return[parseInt(t[1]+t[1],16),parseInt(t[2]+t[2],16),parseInt(t[3]+t[3],16)]}}];return t.rgbParser=function(t,i,o){var n,a,h,l,c,d,u,p,f,m,b=t;if(!e.exists(t))return[];if(e.exists(i)&&e.exists(o)&&(b=[t,i,o]),n=b,m=!1,e.isArray(n)){for(d=0;d<3;d++)m=m||/\./.test(b[d].toString());for(d=0;d<3;d++)m=m&&b[d]>=0&&b[d]<=1;return m?[Math.ceil(255*b[0]),Math.ceil(255*b[1]),Math.ceil(255*b[2])]:b}for("string"==typeof b&&(n=b),"#"===n.charAt(0)&&(n=n.substr(1,6)),n=n.replace(/ /g,"").toLowerCase(),n=r[n]||n,d=0;d<s.length;d++)h=s[d].re,l=s[d].process,(c=h.exec(n))&&(a=l(c),u=a[0],p=a[1],f=a[2]);return isNaN(u)||isNaN(p)||isNaN(f)?[]:(u=u<0||isNaN(u)?0:u>255?255:u,p=p<0||isNaN(p)?0:p>255?255:p,f=f<0||isNaN(f)?0:f>255?255:f,[u,p,f])},t.rgb2css=function(e,i,r){var s;return s=t.rgbParser(e,i,r),"rgb("+s[0]+", "+s[1]+", "+s[2]+")"},t.rgb2hex=function(e,i,r){var s,o,n;return s=t.rgbParser(e,i,r),o=s[1],n=s[2],s=s[0],s=s.toString(16),o=o.toString(16),n=n.toString(16),1===s.length&&(s="0"+s),1===o.length&&(o="0"+o),1===n.length&&(n="0"+n),"#"+s+o+n},t.hex2rgb=function(e){return t.deprecated("JXG.hex2rgb()","JXG.rgb2css()"),t.rgb2css(e)},t.hsv2rgb=function(t,e,r){var s,o,n,a,h,l,c,d,u;if(t=(t%360+360)%360,0===e){if(!(isNaN(t)||t<i.eps))return"#ffffff";s=r,o=r,n=r}else switch(l=t>=360?0:t,l/=60,h=Math.floor(l),a=l-h,c=r*(1-e),d=r*(1-e*a),u=r*(1-e*(1-a)),h){case 0:s=r,o=u,n=c;break;case 1:s=d,o=r,n=c;break;case 2:s=c,o=r,n=u;break;case 3:s=c,o=d,n=r;break;case 4:s=u,o=c,n=r;break;case 5:s=r,o=c,n=d}return s=Math.round(255*s).toString(16),s=2===s.length?s:1===s.length?"0"+s:"00",o=Math.round(255*o).toString(16),o=2===o.length?o:1===o.length?"0"+o:"00",n=Math.round(255*n).toString(16),n=2===n.length?n:1===n.length?"0"+n:"00",["#",s,o,n].join("")},t.rgb2hsv=function(e,i,r){var s,o,n,a,h,l,c,d,u,p,f,m,b;return s=t.rgbParser(e,i,r),o=s[1],n=s[2],s=s[0],a=s/255,h=o/255,l=n/255,m=Math.max(s,o,n),b=Math.min(s,o,n),c=m/255,d=b/255,f=c,p=0,f>0&&(p=(f-d)/f),u=1/(c-d),p>0&&(m===s?u*=h-l:u=m===o?2+(l-a)*u:4+(a-h)*u),u*=60,u<0&&(u+=360),m===b&&(u=0),[u,p,f]},t.rgb2LMS=function(e,i,r){var s,o,n,a,h,l,c,d=[[.05059983,.08585369,.0095242],[.01893033,.08925308,.01370054],[.00292202,.00975732,.07145979]];return s=t.rgbParser(e,i,r),o=s[1],n=s[2],s=s[0],s=Math.pow(s,.476190476),o=Math.pow(o,.476190476),n=Math.pow(n,.476190476),a=s*d[0][0]+o*d[0][1]+n*d[0][2],h=s*d[1][0]+o*d[1][1]+n*d[1][2],l=s*d[2][0]+o*d[2][1]+n*d[2][2],c=[a,h,l],c.l=a,c.m=h,c.s=l,c},t.LMS2rgb=function(t,e,i){var r,s,o,n,a=[[30.830854,-29.832659,1.610474],[-6.481468,17.715578,-2.532642],[-.37569,-1.199062,14.273846]],h=function(t){for(var e=127,i=64;i>0;){if(Math.pow(e,.476190476)>t)e-=i;else{if(Math.pow(e+1,.476190476)>t)return e;e+=i}i/=2}return 254===e&&13.994955247<t?255:e};return r=t*a[0][0]+e*a[0][1]+i*a[0][2],s=t*a[1][0]+e*a[1][1]+i*a[1][2],o=t*a[2][0]+e*a[2][1]+i*a[2][2],r=h(r),s=h(s),o=h(o),n=[r,s,o],n.r=r,n.g=s,n.b=o,n},t.rgba2rgbo=function(t){var e;return 9===t.length&&"#"===t.charAt(0)?(e=parseInt(t.substr(7,2).toUpperCase(),16)/255,t=t.substr(0,7)):e=1,[t,e]},t.rgbo2rgba=function(t,e){var i;return"none"===t?t:(i=Math.round(255*e).toString(16),1===i.length&&(i="0"+i),t+i)},t.rgb2bw=function(e){var i,r,s,o="0123456789ABCDEF";return"none"===e?e:(s=t.rgbParser(e),i=Math.floor(.3*s[0]+.59*s[1]+.11*s[2]),r=o.charAt(i>>4&15)+o.charAt(15&i),e="#"+r+r+r)},t.rgb2cb=function(e,i){var r,s,o,n,a,h,l,c,d,u,p,f,m,b="0123456789ABCDEF";if("none"===e)return e;switch(a=t.rgb2LMS(e),s=a[0],o=a[1],n=a[2],i=i.toLowerCase()){case"protanopia":l=-.06150039994295001,c=.08277001656812001,d=-.013200141220000003,u=.05858939668799999,p=-.07934519995360001,f=.013289415272000003,m=.6903216543277437,h=n/o,s=h<m?-(c*o+d*n)/l:-(p*o+f*n)/u;break;case"tritanopia":l=-.00058973116217,c=.007690316482,d=-.01011703519052,u=.025495080838999994,p=-.0422740347,f=.017005316784,m=.8349489908460004,h=o/s,n=h<m?-(l*s+c*o)/d:-(u*s+p*o)/f;break;default:l=-.06150039994295001,c=.08277001656812001,d=-.013200141220000003,u=.05858939668799999,p=-.07934519995360001,f=.013289415272000003,m=.5763833686400911,h=n/s,o=h<m?-(l*s+d*n)/c:-(u*s+f*n)/p}return r=t.LMS2rgb(s,o,n),h=b.charAt(r[0]>>4&15)+b.charAt(15&r[0]),e="#"+h,h=b.charAt(r[1]>>4&15)+b.charAt(15&r[1]),e+=h,h=b.charAt(r[2]>>4&15)+b.charAt(15&r[2]),e+=h},t.autoHighlight=function(e){var i=t.rgba2rgbo(e),r=i[0],s=i[1];return"#"===e.charAt(0)?(s*=s<.3?1.8:.4,t.rgbo2rgba(r,s)):e},t}),define("options",["jxg","base/constants","math/math","utils/color","utils/type"],function(t,e,i,r,s){"use strict";return t.Options={jc:{enabled:!0,compile:!0},board:{boundingBox:[-5,5,5,-5],zoomFactor:1,zoomX:1,zoomY:1,showCopyright:!1,axis:!1,defaultAxes:{x:{name:"x",ticks:{label:{visible:"inherit",anchorX:"middle",anchorY:"top",fontSize:12,offset:[0,-3]},drawZero:!1,visible:"inherit"}},y:{name:"y",ticks:{label:{visible:"inherit",anchorX:"right",anchorY:"middle",fontSize:12,offset:[-6,0]},tickEndings:[1,0],drawZero:!1,visible:"inherit"}}},showNavigation:!0,showZoom:!0,showReload:!1,showScreenshot:!1,screenshot:{scale:1,type:"png",symbol:"⌘",css:"background-color:#eeeeee; opacity:1.0; border:2px solid black; border-radius:10px; text-align:center",cssButton:"padding: 4px 10px; border: solid #356AA0 1px; border-radius: 5px; position: absolute; right: 2ex; top: 2ex; background-color: rgba(255, 255, 255, 0.3);"},showClearTraces:!1,keepAspectRatio:!1,ignoreLabels:!0,maxNameLength:1,document:!1,takeFirst:!1,takeSizeFromFile:!1,renderer:"auto",animationDelay:35,registerEvents:!0,minimizeReflow:"svg",offsetX:0,offsetY:0,zoom:{enabled:!0,factorX:1.25,factorY:1.25,wheel:!0,needShift:!0,min:1e-4,max:1e4,pinchHorizontal:!0,pinchVertical:!0,pinchSensitivity:7},pan:{needShift:!0,needTwoFingers:!1,enabled:!0},selection:{enabled:!1,name:"selectionPolygon",needShift:!1,needCtrl:!0,withLines:!1,vertices:{visible:!1},fillColor:"#ffff00",visible:!1}},navbar:{strokeColor:"#333333",fillColor:"transparent",highlightFillColor:"#aaaaaa",padding:"2px",position:"absolute",fontSize:"14px",cursor:"pointer",zIndex:"100",right:"5px",bottom:"5px"},elements:{strokeColor:"#0000ff",highlightStrokeColor:"#C3D9FF",fillColor:"red",highlightFillColor:"none",strokeOpacity:1,highlightStrokeOpacity:1,fillOpacity:1,highlightFillOpacity:1,transitionDuration:100,strokeWidth:2,highlightStrokeWidth:2,fixed:!1,frozen:!1,withLabel:!1,visible:!0,priv:!1,layer:0,dash:0,shadow:!1,trace:!1,traceAttributes:{},highlight:!0,needsRegularUpdate:!0,snapToGrid:!1,scalable:!0,dragToTopOfLayer:!1,draft:{draft:!1,strokeColor:"#565656",fillColor:"#565656",strokeOpacity:.8,fillOpacity:.8,strokeWidth:1},isLabel:!1},ticks:{generateLabelText:null,generateLabelValue:null,drawLabels:!1,label:{},useUnicodeMinus:!0,anchor:"left",drawZero:!1,insertTicks:!1,minTicksDistance:10,minorHeight:4,majorHeight:10,tickEndings:[1,1],minorTicks:4,scale:1,scaleSymbol:"",labels:[],maxLabelLength:5,precision:3,ticksDistance:1,strokeOpacity:1,strokeWidth:1,strokeColor:"black",highlightStrokeColor:"#888888",visible:"inherit",includeBoundaries:!1},hatch:{drawLabels:!1,drawZero:!0,majorHeight:20,anchor:"middle",strokeWidth:2,strokeColor:"blue",ticksDistance:.2},precision:{touch:15,touchMax:100,mouse:4,epsilon:1e-4,hasPoint:4},layer:{numlayers:20,text:9,point:9,glider:9,arc:8,line:7,circle:6,curve:5,turtle:5,polygon:3,sector:3,angle:3,integral:3,axis:2,ticks:2,grid:1,image:0,trace:0},angle:{withLabel:!0,radius:.5,type:"sector",orthoType:"square",orthoSensitivity:1,fillColor:"#FF7F00",highlightFillColor:"#FF7F00",strokeColor:"#FF7F00",fillOpacity:.3,highlightFillOpacity:.3,radiuspoint:{withLabel:!1,visible:!1,name:""},pointsquare:{withLabel:!1,visible:!1,name:""},dot:{visible:!1,strokeColor:"none",fillColor:"black",size:2,face:"o",withLabel:!1,name:""},label:{position:"top",offset:[0,0],strokeColor:"#0000FF"},arc:{visible:!1}},arc:{selection:"auto",hasInnerPoints:!1,label:{anchorX:"auto",anchorY:"auto"},firstArrow:!1,lastArrow:!1,fillColor:"none",highlightFillColor:"none",strokeColor:"#0000ff",highlightStrokeColor:"#C3D9FF",useDirection:!1,center:{},radiuspoint:{},anglepoint:{}},axis:{name:"",needsRegularUpdate:!1,strokeWidth:1,lastArrow:{type:1,size:8},strokeColor:"#666666",highlightStrokeWidth:1,highlightStrokeColor:"#888888",withTicks:!0,straightFirst:!0,straightLast:!0,margin:-4,withLabel:!1,scalable:!1,ticks:{label:{offset:[4,-9],parse:!1,needsRegularUpdate:!1,display:"internal",visible:"inherit",layer:9},visible:"inherit",needsRegularUpdate:!1,strokeWidth:1,strokeColor:"#666666",highlightStrokeColor:"#888888",drawLabels:!0,drawZero:!1,insertTicks:!0,minTicksDistance:5,minorHeight:10,majorHeight:-1,tickEndings:[0,1],minorTicks:4,ticksDistance:1,strokeOpacity:.25},point1:{needsRegularUpdate:!1,visible:!1},point2:{needsRegularUpdate:!1,visible:!1},label:{position:"lft",offset:[10,10]}},bisector:{strokeColor:"#000000",point:{visible:!1,fixed:!1,withLabel:!1,name:""}},bisectorlines:{line1:{strokeColor:"black"},line2:{strokeColor:"black"}},button:{disabled:!1},cardinalspline:{createPoints:!0,isArrayOfCoordinates:!1,points:{strokeOpacity:.05,fillOpacity:.05,highlightStrokeOpacity:1,highlightFillOpacity:1,withLabel:!1,name:"",fixed:!1}},chart:{chartStyle:"line",colors:["#B02B2C","#3F4C6B","#C79810","#D15600","#FFFF88","#C3D9FF","#4096EE","#008C00"],highlightcolors:null,fillcolor:null,highlightonsector:!1,highlightbysize:!1,fillOpacity:.6,withLines:!1,label:{}},checkbox:{disabled:!1,checked:!1},circle:{hasInnerPoints:!1,fillColor:"none",highlightFillColor:"none",strokeColor:"#0000ff",highlightStrokeColor:"#C3D9FF",center:{visible:!1,withLabel:!1,fixed:!1,name:""},label:{position:"urt"}},circumcircle:{fillColor:"none",highlightFillColor:"none",strokeColor:"#0000ff",highlightStrokeColor:"#C3D9FF",center:{visible:!1,fixed:!1,withLabel:!1,name:""}},circumcirclearc:{fillColor:"none",highlightFillColor:"none",strokeColor:"#0000ff",highlightStrokeColor:"#C3D9FF",center:{visible:!1,withLabel:!1,fixed:!1,name:""}},circumcirclesector:{useDirection:!0,fillColor:"#00FF00",highlightFillColor:"#00FF00",fillOpacity:.3,highlightFillOpacity:.3,strokeColor:"#0000ff",highlightStrokeColor:"#C3D9FF",point:{visible:!1,fixed:!1,withLabel:!1,name:""}},conic:{fillColor:"none",highlightFillColor:"none",strokeColor:"#0000ff",highlightStrokeColor:"#C3D9FF",foci:{fixed:!1,visible:!1,withLabel:!1,name:""},center:{visible:!1,withLabel:!1,name:""},point:{withLabel:!1,name:""}},curve:{strokeWidth:1,strokeColor:"#0000ff",fillColor:"none",fixed:!0,useQDT:!1,handDrawing:!1,curveType:null,RDPsmoothing:!1,numberPointsHigh:1600,numberPointsLow:400,doAdvancedPlot:!0,recursionDepthHigh:17,recursionDepthLow:13,doAdvancedPlotOld:!1,label:{position:"lft"}},glider:{label:{}},grid:{needsRegularUpdate:!1,hasGrid:!1,gridX:1,gridY:1,strokeColor:"#C0C0C0",strokeOpacity:.5,strokeWidth:1,dash:0,snapToGrid:!1,snapSizeX:10,snapSizeY:10},group:{needsRegularUpdate:!0},htmlslider:{widthRange:100,widthOut:34,step:.01,frozen:!0,isLabel:!1,strokeColor:"black",display:"html",anchorX:"left",anchorY:"middle",withLabel:!1},image:{imageString:null,fillOpacity:1,highlightFillOpacity:.6,cssClass:"JXGimage",highlightCssClass:"JXGimageHighlight",rotate:0,snapSizeX:1,snapSizeY:1,attractors:[]},incircle:{fillColor:"none",highlightFillColor:"none",strokeColor:"#0000ff",highlightStrokeColor:"#C3D9FF",center:{visible:!1,fixed:!1,withLabel:!1,name:""}},inequality:{fillColor:"red",fillOpacity:.2,strokeColor:"none",inverse:!1},infobox:{fontSize:12,isLabel:!1,strokeColor:"#bbbbbb",display:"html",anchorX:"left",anchorY:"middle",cssClass:"JXGinfobox",rotate:0,visible:!0,parse:!1,transitionDuration:0,needsRegularUpdate:!1},integral:{axis:"x",withLabel:!0,fixed:!0,strokeWidth:0,strokeOpacity:0,fillColor:"red",fillOpacity:.4,highlightFillColor:"red",highlightFillOpacity:.2,curveLeft:{visible:!0,withLabel:!1,color:"red",fillOpacity:.8,layer:9},baseLeft:{visible:!1,fixed:!1,withLabel:!1,name:""},curveRight:{visible:!0,withLabel:!1,color:"red",fillOpacity:.8,layer:9},baseRight:{visible:!1,fixed:!1,withLabel:!1,name:""},label:{fontSize:20}},input:{disabled:!1,maxlength:524288},intersection:{alwaysIntersect:!0},label:{visible:"inherit",strokeColor:"black",strokeOpacity:1,highlightStrokeOpacity:.666666,highlightStrokeColor:"black",fixed:!0,position:"urt",offset:[10,10]},legend:{style:"vertical",labels:["1","2","3","4","5","6","7","8"],colors:["#B02B2C","#3F4C6B","#C79810","#D15600","#FFFF88","#C3D9FF","#4096EE","#008C00"]},line:{firstArrow:!1,lastArrow:!1,margin:0,straightFirst:!0,straightLast:!0,fillColor:"none",highlightFillColor:"none",strokeColor:"#0000ff",highlightStrokeColor:"#888888",withTicks:!1,point1:{visible:!1,withLabel:!1,fixed:!1,name:""},point2:{visible:!1,withLabel:!1,fixed:!1,name:""},ticks:{drawLabels:!0,label:{offset:[4,-9]},drawZero:!1,insertTicks:!1,minTicksDistance:50,minorHeight:4,majorHeight:-1,minorTicks:4,defaultDistance:1,strokeOpacity:.3,visible:"inherit"},label:{position:"llft"},snapToGrid:!1,snapSizeX:1,snapSizeY:1,touchFirstPoint:!1,touchLastPoint:!1,lineCap:"butt"},locus:{translateToOrigin:!1,translateTo10:!1,stretch:!1,toOrigin:null,to10:null},normal:{strokeColor:"#000000",point:{visible:!1,fixed:!1,withLabel:!1,name:""}},orthogonalprojection:{},parallel:{strokeColor:"#000000",point:{visible:!1,fixed:!1,withLabel:!1,name:""},label:{position:"llft"}},perpendicular:{strokeColor:"#000000",straightFirst:!0,straightLast:!0},perpendicularsegment:{strokeColor:"#000000",straightFirst:!1,straightLast:!1,point:{visible:!1,fixed:!0,withLabel:!1,name:""}},point:{withLabel:!0,label:{},style:5,face:"o",size:3,sizeUnit:"screen",fillColor:"#ff0000",highlightFillColor:"#EEEEEE",strokeWidth:2,strokeColor:"#ff0000",highlightStrokeColor:"#C3D9FF",zoom:!1,showInfobox:!0,infoboxDigits:"auto",draft:!1,attractors:[],attractorUnit:"user",attractorDistance:0,snatchDistance:0,snapToGrid:!1,snapSizeX:1,snapSizeY:1,snapToPoints:!1,ignoredSnapToPoints:[]},polygon:{hasInnerPoints:!1,fillColor:"#00FF00",highlightFillColor:"#00FF00",fillOpacity:.3,highlightFillOpacity:.3,withLines:!0,borders:{withLabel:!1,strokeWidth:1,highlightStrokeWidth:1,layer:5,label:{position:"top"},visible:"inherit"},vertices:{layer:9,withLabel:!1,name:"",strokeColor:"#ff0000",fillColor:"#ff0000",fixed:!1,visible:"inherit"},label:{offset:[0,0]}},prescribedangle:{anglepoint:{size:2,visible:!1,withLabel:!1}},regularpolygon:{hasInnerPoints:!1,fillColor:"#00FF00",highlightFillColor:"#00FF00",fillOpacity:.3,highlightFillOpacity:.3,withLines:!0,borders:{withLabel:!1,strokeWidth:1,highlightStrokeWidth:1,layer:5,label:{position:"top"}},vertices:{layer:9,withLabel:!0,strokeColor:"#ff0000",fillColor:"#ff0000",fixed:!1},label:{offset:[0,0]}},riemannsum:{withLabel:!1,fillOpacity:.3,fillColor:"#ffff00"},sector:{fillColor:"#00FF00",highlightFillColor:"#00FF00",fillOpacity:.3,highlightFillOpacity:.3,highlightOnSector:!1,highlightStrokeWidth:0,selection:"auto",arc:{visible:!1,fillColor:"none"},radiuspoint:{visible:!1,withLabel:!1},center:{visible:!1,withLabel:!1},anglepoint:{visible:!1,withLabel:!1},label:{offset:[0,0],anchorX:"auto",anchorY:"auto"}},segment:{label:{position:"top"}},semicircle:{center:{visible:!1,withLabel:!1,fixed:!1,name:""}},slider:{snapWidth:-1,precision:2,firstArrow:!1,lastArrow:!1,withTicks:!0,withLabel:!0,suffixLabel:null,unitLabel:null,postLabel:null,layer:9,showInfobox:!1,name:"",visible:!0,strokeColor:"#000000",highlightStrokeColor:"#888888",fillColor:"#ffffff",highlightFillColor:"none",size:6,point1:{needsRegularUpdate:!1,showInfobox:!1,withLabel:!1,visible:!1,fixed:!0,name:""},point2:{needsRegularUpdate:!1,showInfobox:!1,withLabel:!1,visible:!1,fixed:!0,name:""},baseline:{needsRegularUpdate:!1,fixed:!0,scalable:!1,name:"",strokeWidth:1,strokeColor:"#000000",highlightStrokeColor:"#888888"},ticks:{needsRegularUpdate:!1,fixed:!0,drawLabels:!1,precision:2,includeBoundaries:1,drawZero:!0,label:{offset:[-4,-14],display:"internal"},minTicksDistance:30,insertTicks:!0,minorHeight:4,majorHeight:5,minorTicks:0,defaultDistance:1,strokeOpacity:1,strokeWidth:1,tickEndings:[0,1],strokeColor:"#000000",visible:"inherit"},highline:{strokeWidth:3,fixed:!0,name:"",strokeColor:"#000000",highlightStrokeColor:"#888888"},label:{strokeColor:"#000000"}},comb:{frequency:.2,width:.4,angle:Math.PI/3,reverse:!1,point1:{visible:!1,withLabel:!1,fixed:!1,name:""},point2:{visible:!1,withLabel:!1,fixed:!1,name:""},curve:{strokeWidth:1,strokeColor:"#000000",fillColor:"none"}},slopetriangle:{fillColor:"red",fillOpacity:.4,highlightFillColor:"red",highlightFillOpacity:.3,borders:{lastArrow:{type:1,size:6}},glider:{fixed:!0,visible:!1,withLabel:!1},baseline:{visible:!1,withLabel:!1,name:""},basepoint:{visible:!1,withLabel:!1,name:""},tangent:{visible:!1,withLabel:!1,name:""},toppoint:{visible:!1,withLabel:!1,name:""},label:{visible:!0}},stepfunction:{},tapemeasure:{strokeColor:"#000000",strokeWidth:2,highlightStrokeColor:"#000000",withTicks:!0,withLabel:!0,precision:2,point1:{visible:"inherit",strokeColor:"#000000",fillColor:"#ffffff",fillOpacity:0,highlightFillOpacity:.1,size:6,snapToPoints:!0,attractorUnit:"screen",attractorDistance:20,showInfobox:!1,withLabel:!1,name:""},point2:{visible:"inherit",strokeColor:"#000000",fillColor:"#ffffff",fillOpacity:0,highlightFillOpacity:.1,size:6,snapToPoints:!0,attractorUnit:"screen",attractorDistance:20,showInfobox:!1,withLabel:!1,name:""},ticks:{drawLabels:!1,drawZero:!0,insertTicks:!0,minorHeight:8,majorHeight:16,minorTicks:4,tickEndings:[0,1],defaultDistance:.1,strokeOpacity:1,strokeWidth:1,strokeColor:"#000000",visible:"inherit"},label:{position:"top"}},text:{fontSize:12,digits:2,parse:!0,useCaja:!1,isLabel:!1,strokeColor:"black",highlightStrokeColor:"black",highlightStrokeOpacity:.666666,cssDefaultStyle:"font-family: Arial, Helvetica, Geneva, sans-serif;",highlightCssDefaultStyle:"font-family: Arial, Helvetica, Geneva, sans-serif;",cssStyle:"",highlightCssStyle:"",useASCIIMathML:!1,useMathJax:!1,display:"html",anchor:null,anchorX:"left",anchorY:"middle",cssClass:"JXGtext",highlightCssClass:"JXGtext",dragArea:"all",withLabel:!1,rotate:0,visible:!0,snapSizeX:1,snapSizeY:1,attractors:[]},tracecurve:{strokeColor:"#000000",fillColor:"none",numberPoints:100},turtle:{strokeWidth:1,fillColor:"none",strokeColor:"#000000",arrow:{strokeWidth:2,withLabel:!1,strokeColor:"#ff0000"}},shortcuts:{color:["strokeColor","fillColor"],opacity:["strokeOpacity","fillOpacity"],highlightColor:["highlightStrokeColor","highlightFillColor"],highlightOpacity:["highlightStrokeOpacity","highlightFillOpacity"],strokeWidth:["strokeWidth","highlightStrokeWidth"]}},t.Validator=function(){var e,r=function(t){return/^[0-9]+px$/.test(t)},o=function(t){return"html"===t||"internal"===t},n=function(t){return s.isString(t)},a=function(e){return s.exists(t.normalizePointFace(e))},h=function(t){return Math.abs(t-Math.round(t))<i.eps},l=function(t){return h(t)&&t>0},c=function(t){return"vml"===t||"svg"===t||"canvas"===t||"no"===t},d=function(t){return t>0},u=function(t){return t>=0},p={},f={attractorDistance:u,color:n,defaultDistance:s.isNumber,display:o,doAdvancedPlot:!1,draft:!1,drawLabels:!1,drawZero:!1,face:a,factor:s.isNumber,fillColor:n,fillOpacity:s.isNumber,firstArrow:!1,fontSize:h,dash:h,gridX:s.isNumber,gridY:s.isNumber,hasGrid:!1,highlightFillColor:n,highlightFillOpacity:s.isNumber,highlightStrokeColor:n,highlightStrokeOpacity:s.isNumber,insertTicks:!1,lastArrow:!1,majorHeight:h,minorHeight:h,minorTicks:u,minTicksDistance:l,numberPointsHigh:l,numberPointsLow:l,opacity:s.isNumber,radius:s.isNumber,RDPsmoothing:!1,renderer:c,right:r,showCopyright:!1,showInfobox:!1,showNavigation:!1,size:h,snapSizeX:d,snapSizeY:d,snapWidth:s.isNumber,snapToGrid:!1,snatchDistance:u,straightFirst:!1,straightLast:!1,stretch:!1,strokeColor:n,strokeOpacity:s.isNumber,strokeWidth:h,takeFirst:!1,takeSizeFromFile:!1,to10:!1,toOrigin:!1,translateTo10:!1,translateToOrigin:!1,useASCIIMathML:!1,useDirection:!1,useMathJax:!1,withLabel:!1,withTicks:!1,zoom:!1};for(e in f)f.hasOwnProperty(e)&&(p[e.toLowerCase()]=f[e]);return p}(),t.normalizePointFace=function(t){return{cross:"x",x:"x",circle:"o",o:"o",square:"[]","[]":"[]",plus:"+","+":"+",diamond:"<>","<>":"<>",triangleup:"^",a:"^","^":"^",triangledown:"v",v:"v",triangleleft:"<","<":"<",triangleright:">",">":">"}[t]},t.useStandardOptions=function(i){var r,s,o,n,a=t.Options,h=i.hasGrid;i.options.grid.hasGrid=a.grid.hasGrid,i.options.grid.gridX=a.grid.gridX,i.options.grid.gridY=a.grid.gridY,i.options.grid.gridColor=a.grid.gridColor,i.options.grid.gridOpacity=a.grid.gridOpacity,i.options.grid.gridDash=a.grid.gridDash,i.options.grid.snapToGrid=a.grid.snapToGrid,i.options.grid.snapSizeX=a.grid.SnapSizeX,i.options.grid.snapSizeY=a.grid.SnapSizeY,i.takeSizeFromFile=a.takeSizeFromFile,n=function(t,e){t.visProp.fillcolor=e.fillColor,t.visProp.highlightfillcolor=e.highlightFillColor,t.visProp.strokecolor=e.strokeColor,
t.visProp.highlightstrokecolor=e.highlightStrokeColor};for(r in i.objects)if(i.objects.hasOwnProperty(r))if(o=i.objects[r],o.elementClass===e.OBJECT_CLASS_POINT)n(o,a.point);else if(o.elementClass===e.OBJECT_CLASS_LINE)for(n(o,a.line),s=0;s<o.ticks.length;s++)o.ticks[s].majorTicks=a.line.ticks.majorTicks,o.ticks[s].minTicksDistance=a.line.ticks.minTicksDistance,o.ticks[s].visProp.minorheight=a.line.ticks.minorHeight,o.ticks[s].visProp.majorheight=a.line.ticks.majorHeight;else o.elementClass===e.OBJECT_CLASS_CIRCLE?n(o,a.circle):o.type===e.OBJECT_TYPE_ANGLE?n(o,a.angle):o.type===e.OBJECT_TYPE_ARC?n(o,a.arc):o.type===e.OBJECT_TYPE_POLYGON?n(o,a.polygon):o.type===e.OBJECT_TYPE_CONIC?n(o,a.conic):o.type===e.OBJECT_TYPE_CURVE?n(o,a.curve):o.type===e.OBJECT_TYPE_SECTOR&&(o.arc.visProp.fillcolor=a.sector.fillColor,o.arc.visProp.highlightfillcolor=a.sector.highlightFillColor,o.arc.visProp.fillopacity=a.sector.fillOpacity,o.arc.visProp.highlightfillopacity=a.sector.highlightFillOpacity);i.fullUpdate(),h&&!i.hasGrid?i.removeGrids(i):!h&&i.hasGrid&&i.create("grid",[])},t.useBlackWhiteOptions=function(e){var i=t.Options;i.point.fillColor=r.rgb2bw(i.point.fillColor),i.point.highlightFillColor=r.rgb2bw(i.point.highlightFillColor),i.point.strokeColor=r.rgb2bw(i.point.strokeColor),i.point.highlightStrokeColor=r.rgb2bw(i.point.highlightStrokeColor),i.line.fillColor=r.rgb2bw(i.line.fillColor),i.line.highlightFillColor=r.rgb2bw(i.line.highlightFillColor),i.line.strokeColor=r.rgb2bw(i.line.strokeColor),i.line.highlightStrokeColor=r.rgb2bw(i.line.highlightStrokeColor),i.circle.fillColor=r.rgb2bw(i.circle.fillColor),i.circle.highlightFillColor=r.rgb2bw(i.circle.highlightFillColor),i.circle.strokeColor=r.rgb2bw(i.circle.strokeColor),i.circle.highlightStrokeColor=r.rgb2bw(i.circle.highlightStrokeColor),i.arc.fillColor=r.rgb2bw(i.arc.fillColor),i.arc.highlightFillColor=r.rgb2bw(i.arc.highlightFillColor),i.arc.strokeColor=r.rgb2bw(i.arc.strokeColor),i.arc.highlightStrokeColor=r.rgb2bw(i.arc.highlightStrokeColor),i.polygon.fillColor=r.rgb2bw(i.polygon.fillColor),i.polygon.highlightFillColor=r.rgb2bw(i.polygon.highlightFillColor),i.sector.fillColor=r.rgb2bw(i.sector.fillColor),i.sector.highlightFillColor=r.rgb2bw(i.sector.highlightFillColor),i.curve.strokeColor=r.rgb2bw(i.curve.strokeColor),i.grid.gridColor=r.rgb2bw(i.grid.gridColor),t.useStandardOptions(e)},t.Options.normalizePointFace=t.normalizePointFace,t.Options}),define("renderer/abstract",["jxg","options","base/coords","base/constants","math/math","math/geometry","utils/type","utils/env"],function(t,e,i,r,s,o,n,a){"use strict";return t.AbstractRenderer=function(){this.vOffsetText=0,this.enhancedRendering=!0,this.container=null,this.type="",this.supportsForeignObject=!1},t.extend(t.AbstractRenderer.prototype,{_updateVisual:function(t,e,i){(i||this.enhancedRendering)&&(e=e||{},this.setObjectTransition(t),n.evaluate(t.visProp.draft)?this.setDraft(t):(e.stroke||(t.highlighted?(this.setObjectStrokeColor(t,t.visProp.highlightstrokecolor,t.visProp.highlightstrokeopacity),this.setObjectStrokeWidth(t,t.visProp.highlightstrokewidth)):(this.setObjectStrokeColor(t,t.visProp.strokecolor,t.visProp.strokeopacity),this.setObjectStrokeWidth(t,t.visProp.strokewidth))),e.fill||(t.highlighted?this.setObjectFillColor(t,t.visProp.highlightfillcolor,t.visProp.highlightfillopacity):this.setObjectFillColor(t,t.visProp.fillcolor,t.visProp.fillopacity)),e.dash||this.setDashStyle(t,t.visProp),e.shadow||this.setShadow(t),e.gradient||this.setShadow(t)))},drawPoint:function(t){var i,r=e.normalizePointFace(n.evaluate(t.visProp.face));i="o"===r?"ellipse":"[]"===r?"rect":"path",t.rendNode=this.appendChildPrim(this.createPrim(i,t.id),n.evaluate(t.visProp.layer)),this.appendNodesToElement(t,i),this._updateVisual(t,{dash:!0,shadow:!0},!0),this.updatePoint(t)},updatePoint:function(t){var i,r=n.evaluate(t.visProp.size),s=e.normalizePointFace(n.evaluate(t.visProp.face)),o=n.evaluate(t.visProp.sizeunit),a=n.evaluate(t.visProp.zoom);isNaN(t.coords.scrCoords[2]+t.coords.scrCoords[1])||("user"===o&&(r*=Math.sqrt(t.board.unitX*t.board.unitY)),r*=t.board&&a?Math.sqrt(t.board.zoomX*t.board.zoomY):1,i=0===r?0:r+1,"o"===s?this.updateEllipsePrim(t.rendNode,t.coords.scrCoords[1],t.coords.scrCoords[2],i,i):"[]"===s?this.updateRectPrim(t.rendNode,t.coords.scrCoords[1]-r,t.coords.scrCoords[2]-r,2*r,2*r):this.updatePathPrim(t.rendNode,this.updatePathStringPoint(t,r,s),t.board),this._updateVisual(t,{dash:!1,shadow:!1}),this.setShadow(t))},changePointStyle:function(t){var e=this.getElementById(t.id);n.exists(e)&&this.remove(e),this.drawPoint(t),n.clearVisPropOld(t),t.visPropCalc.visible||this.hide(t),n.evaluate(t.visProp.draft)&&this.setDraft(t)},drawLine:function(t){t.rendNode=this.appendChildPrim(this.createPrim("line",t.id),n.evaluate(t.visProp.layer)),this.appendNodesToElement(t,"lines"),this.updateLine(t)},updateLineEndings:function(t,e){var s,a=new i(r.COORDS_BY_USER,t.point1.coords.usrCoords,t.board),h=new i(r.COORDS_BY_USER,t.point2.coords.usrCoords,t.board),l=null;return l=n.evaluate(t.visProp.margin),o.calcStraight(t,a,h,l),s=this.getPositionArrowHead(t,a,h,e),this.updateLinePrim(t.rendNode,s.c1.scrCoords[1]+s.d1x,s.c1.scrCoords[2]+s.d1y,s.c2.scrCoords[1]-s.d2x,s.c2.scrCoords[2]-s.d2y,t.board),s},updateArrowSize:function(t,e){var i,r,s;return r=n.evaluate(t.visProp.firstarrow),r&&(i=n.exists(r.size)?n.evaluate(r.size):3,this._setArrowWidth(t.rendNodeTriangleStart,e.sFirst,t.rendNode,i)),s=n.evaluate(t.visProp.lastarrow),s&&(i=n.exists(s.size)?n.evaluate(s.size):3,this._setArrowWidth(t.rendNodeTriangleEnd,e.sLast,t.rendNode,i)),this},updateLine:function(t){var e;e=this.updateLineEndings(t,n.evaluate(t.visProp.strokewidth)),this.makeArrows(t),this._updateVisual(t),this.updateArrowSize(t,e),this.setLineCap(t)},getPositionArrowHead:function(t,e,o,a){var h,l,c,d,u,p,f,m,b,g,v,y=s.eps,C=0,_=0,P=n.evaluate(t.visProp.firstarrow),E=n.evaluate(t.visProp.lastarrow);return u=p=f=m=0,(P||E)&&(l=n.evaluate(t.point1.visProp.size)+n.evaluate(t.point1.visProp.strokewidth),c=n.evaluate(t.point2.visProp.size)+n.evaluate(t.point2.visProp.strokewidth),h=l+c,E&&n.evaluate(t.visProp.touchlastpoint)&&(d=e.distance(r.COORDS_BY_SCREEN,o))>h&&(f=(o.scrCoords[1]-e.scrCoords[1])*c/d,m=(o.scrCoords[2]-e.scrCoords[2])*c/d,o=new i(r.COORDS_BY_SCREEN,[o.scrCoords[1]-f,o.scrCoords[2]-m],t.board)),P&&n.evaluate(t.visProp.touchfirstpoint)&&(d=e.distance(r.COORDS_BY_SCREEN,o))>h&&(u=(o.scrCoords[1]-e.scrCoords[1])*l/d,p=(o.scrCoords[2]-e.scrCoords[2])*l/d,e=new i(r.COORDS_BY_SCREEN,[e.scrCoords[1]+u,e.scrCoords[2]+p],t.board)),u=p=f=m=0,d=e.distance(r.COORDS_BY_SCREEN,o),n.exists(P.type)&&(b=n.evaluate(P.type)),n.exists(E.type)&&(g=n.evaluate(E.type)),P&&(v=n.exists(P.size)?n.evaluate(P.size):3,C=a*v,2===b?(C*=.5,y+=a*v):3===b?(C=a,y+=a):y+=a*v),E&&(v=n.exists(E.size)?n.evaluate(E.size):3,_=a*v,2===g?(_*=.5,y+=a*v):3===g?(_=a,y+=a):y+=a*v),P&&"vml"!==t.board.renderer.type&&(d>=y?(u=(o.scrCoords[1]-e.scrCoords[1])*C/d,p=(o.scrCoords[2]-e.scrCoords[2])*C/d):C=0),E&&"vml"!==t.board.renderer.type&&(d>=y?(f=(o.scrCoords[1]-e.scrCoords[1])*_/d,m=(o.scrCoords[2]-e.scrCoords[2])*_/d):_=0)),{c1:e,c2:o,d1x:u,d1y:p,d2x:f,d2y:m,sFirst:C,sLast:_}},setLineCap:function(t){},drawTicks:function(t){t.rendNode=this.appendChildPrim(this.createPrim("path",t.id),n.evaluate(t.visProp.layer)),this.appendNodesToElement(t,"path")},updateTicks:function(t){},drawCurve:function(t){t.rendNode=this.appendChildPrim(this.createPrim("path",t.id),n.evaluate(t.visProp.layer)),this.appendNodesToElement(t,"path"),t.numberPoints>1&&this.makeArrows(t),this._updateVisual(t,{shadow:!0},!0),this.updateCurve(t)},updateCurve:function(t){var e,i,r,s=n.evaluate(t.visProp.strokewidth);n.evaluate(t.visProp.handdrawing)?this.updatePathPrim(t.rendNode,this.updatePathStringBezierPrim(t),t.board):this.updatePathPrim(t.rendNode,this.updatePathStringPrim(t),t.board),t.numberPoints>1&&(this.makeArrows(t),i=n.evaluate(t.visProp.firstarrow),i&&(e=n.exists(i.size)?n.evaluate(i.size):3,this._setArrowWidth(t.rendNodeTriangleStart,s,t.rendNode,e)),(r=n.evaluate(t.visProp.lastarrow))&&(e=n.exists(r.size)?n.evaluate(r.size):3,this._setArrowWidth(t.rendNodeTriangleEnd,s,t.rendNode,e))),this._updateVisual(t)},drawEllipse:function(t){t.rendNode=this.appendChildPrim(this.createPrim("ellipse",t.id),n.evaluate(t.visProp.layer)),this.appendNodesToElement(t,"ellipse"),this.updateEllipse(t)},updateEllipse:function(t){this._updateVisual(t);var e=t.Radius();e>0&&Math.abs(t.center.coords.usrCoords[0])>s.eps&&!isNaN(e+t.center.coords.scrCoords[1]+t.center.coords.scrCoords[2])&&e*t.board.unitX<2e6&&this.updateEllipsePrim(t.rendNode,t.center.coords.scrCoords[1],t.center.coords.scrCoords[2],e*t.board.unitX,e*t.board.unitY)},drawPolygon:function(t){t.rendNode=this.appendChildPrim(this.createPrim("polygon",t.id),n.evaluate(t.visProp.layer)),this.appendNodesToElement(t,"polygon"),this.updatePolygon(t)},updatePolygon:function(t){this._updateVisual(t,{stroke:!0,dash:!0}),this.updatePolygonPrim(t.rendNode,t)},displayCopyright:function(t,e){},drawInternalText:function(t){},updateInternalText:function(t){},drawText:function(t){var e,i,r;"html"===n.evaluate(t.visProp.display)&&a.isBrowser&&"no"!==this.type?(e=this.container.ownerDocument.createElement("div"),e.style.position="absolute",e.className=n.evaluate(t.visProp.cssclass),r=n.evaluate(t.visProp.layer),n.exists(r)||(r=0),i=""===this.container.style.zIndex?0:parseInt(this.container.style.zIndex,10),e.style.zIndex=i+r,this.container.appendChild(e),e.setAttribute("id",this.container.id+"_"+t.id)):e=this.drawInternalText(t),t.rendNode=e,t.htmlStr="",this.updateText(t)},updateText:function(e){var i,r,s,o,a,h=e.plaintext;if(e.visPropCalc.visible)if(this.updateTextStyle(e,!1),"html"===n.evaluate(e.visProp.display)&&"no"!==this.type){if(isNaN(e.coords.scrCoords[1]+e.coords.scrCoords[2])||(r=e.coords.scrCoords[1],r=Math.abs(r)<1e6?r:1e6,o=e.getAnchorX(),i="right"===o?Math.floor(e.board.canvasWidth-r):"middle"===o?Math.floor(r-.5*e.size[0]):Math.floor(r),e.visPropOld.left!==o+i&&("right"===o?(e.rendNode.style.right=i+"px",e.rendNode.style.left="auto"):(e.rendNode.style.left=i+"px",e.rendNode.style.right="auto"),e.visPropOld.left=o+i),r=e.coords.scrCoords[2]+this.vOffsetText,r=Math.abs(r)<1e6?r:1e6,a=e.getAnchorY(),i="bottom"===a?Math.floor(e.board.canvasHeight-r):"middle"===a?Math.floor(r-.5*e.size[1]):Math.floor(r),e.visPropOld.top!==a+i&&("bottom"===a?(e.rendNode.style.top="auto",e.rendNode.style.bottom=i+"px"):(e.rendNode.style.bottom="auto",e.rendNode.style.top=i+"px"),e.visPropOld.top=a+i)),e.htmlStr!==h){try{e.rendNode.innerHTML=h}catch(t){s=e.rendNode.parentNode,e.rendNode.parentNode.removeChild(e.rendNode),e.rendNode.innerHTML=h,s.appendChild(e.rendNode)}if(e.htmlStr=h,n.evaluate(e.visProp.usemathjax))try{MathJax.Hub.Queue(["Typeset",MathJax.Hub,e.rendNode])}catch(e){t.debug("MathJax (not yet) loaded")}else if(n.evaluate(e.visProp.useasciimathml))try{AMprocessNode(e.rendNode,!1)}catch(e){t.debug("AsciiMathML (not yet) loaded")}}this.transformImage(e,e.transformations)}else this.updateInternalText(e)},_css2js:function(t){var e,i,r,s,o,a=[],h=n.trim(t).replace(/;$/,"").split(";");for(i=h.length,e=0;e<i;++e)""!==n.trim(h[e])&&(o=h[e].split(":"),r=n.trim(o[0].replace(/-([a-z])/gi,function(t,e){return e.toUpperCase()})),s=n.trim(o[1]),a.push({key:r,val:s}));return a},updateTextStyle:function(t,e){var i,r,s,o,h,l,c,d,u,p=t.visProp,f=a.isBrowser?p.display:"internal",m=["rendNode","rendNodeTag","rendNodeLabel"],b=m.length,g=["cssdefaultstyle","cssstyle"],v=g.length;if(e?(s=p.highlightstrokecolor,r=p.highlightstrokeopacity,o=p.highlightcssclass):(s=p.strokecolor,r=p.strokeopacity,o=p.cssclass),"no"!==this.type&&("html"===f||"canvas"!==this.type)){for(d=0;d<v;d++)if(""!==(u=n.evaluate(p[(e?"highlight":"")+g[d]]))&&t.visPropOld[g[d]]!==u){for(l=this._css2js(u),h=0;h<b;h++)if(n.exists(t[m[h]]))for(c in l)l.hasOwnProperty(c)&&(t[m[h]].style[l[c].key]=l[c].val);t.visPropOld[g[d]]=u}if(i=n.evaluate(p.fontsize),t.visPropOld.fontsize!==i){t.needsSizeUpdate=!0;try{for(h=0;h<b;h++)n.exists(t[m[h]])&&(t[m[h]].style.fontSize=i+"px")}catch(e){for(h=0;h<b;h++)n.exists(t[m[h]])&&(t[m[h]].style.fontSize=i)}t.visPropOld.fontsize=i}}return this.setObjectTransition(t),"html"===f&&"no"!==this.type?(t.visPropOld.cssclass!==o&&(t.rendNode.className=o,t.visPropOld.cssclass=o,t.needsSizeUpdate=!0),this.setObjectStrokeColor(t,s,r)):this.updateInternalTextStyle(t,s,r),this},updateInternalTextStyle:function(t,e,i){this.setObjectStrokeColor(t,e,i)},drawImage:function(t){},updateImage:function(t){this.updateRectPrim(t.rendNode,t.coords.scrCoords[1],t.coords.scrCoords[2]-t.size[1],t.size[0],t.size[1]),this.updateImageURL(t),this.transformImage(t,t.transformations),this._updateVisual(t,{stroke:!0,dash:!0},!0)},joinTransforms:function(t,e){var i,r=t.board.origin.scrCoords[1],o=t.board.origin.scrCoords[2],n=t.board.unitX,a=t.board.unitY,h=e.length,l=[[1,0,0],[-r/n,1/n,0],[o/a,0,-1/a]];for(i=0;i<h;i++)l=s.matMatMult(e[i].matrix,l);return l=s.matMatMult([[1,0,0],[r,n,0],[o,0,-a]],l)},transformImage:function(t,e){},updateImageURL:function(t){},updateImageStyle:function(t,e){t.rendNode.className=n.evaluate(e?t.visProp.highlightcssclass:t.visProp.cssclass)},appendChildPrim:function(t,e){},appendNodesToElement:function(t,e){},createPrim:function(t,e){return null},remove:function(t){},makeArrows:function(t){},_setArrowWidth:function(t,e,i){},updateEllipsePrim:function(t,e,i,r,s){},updateLinePrim:function(t,e,i,r,s,o){},updatePathPrim:function(t,e,i){},updatePathStringPoint:function(t,e,i){},updatePathStringPrim:function(t){},updatePathStringBezierPrim:function(t){},updatePolygonPrim:function(t,e){},updateRectPrim:function(t,e,i,r,s){},setPropertyPrim:function(t,e,i){},display:function(t,e){t&&(t.visPropOld.visible=e)},show:function(t){},hide:function(t){},setBuffering:function(t,e){},setDashStyle:function(t){},setDraft:function(t){if(n.evaluate(t.visProp.draft)){var e=t.board.options.elements.draft.color,i=t.board.options.elements.draft.opacity;this.setObjectTransition(t),t.type===r.OBJECT_TYPE_POLYGON?this.setObjectFillColor(t,e,i):(t.elementClass===r.OBJECT_CLASS_POINT?this.setObjectFillColor(t,e,i):this.setObjectFillColor(t,"none",0),this.setObjectStrokeColor(t,e,i),this.setObjectStrokeWidth(t,t.board.options.elements.draft.strokeWidth))}},removeDraft:function(t){this.setObjectTransition(t),t.type===r.OBJECT_TYPE_POLYGON?this.setObjectFillColor(t,t.visProp.fillcolor,t.visProp.fillopacity):(t.type===r.OBJECT_CLASS_POINT&&this.setObjectFillColor(t,t.visProp.fillcolor,t.visProp.fillopacity),this.setObjectStrokeColor(t,t.visProp.strokecolor,t.visProp.strokeopacity),this.setObjectStrokeWidth(t,t.visProp.strokewidth))},setGradient:function(t){},updateGradient:function(t){},setObjectTransition:function(t,e){},setObjectFillColor:function(t,e,i){},setObjectStrokeColor:function(t,e,i){},setObjectStrokeWidth:function(t,e){},setShadow:function(t){},highlight:function(t){var e,i,s,o=t.visProp;if(this.setObjectTransition(t),!o.draft){if(t.type===r.OBJECT_TYPE_POLYGON)for(this.setObjectFillColor(t,o.highlightfillcolor,o.highlightfillopacity),e=0;e<t.borders.length;e++)this.setObjectStrokeColor(t.borders[e],t.borders[e].visProp.highlightstrokecolor,t.borders[e].visProp.highlightstrokeopacity);else t.elementClass===r.OBJECT_CLASS_TEXT?this.updateTextStyle(t,!0):t.type===r.OBJECT_TYPE_IMAGE?(this.updateImageStyle(t,!0),this.setObjectFillColor(t,o.highlightfillcolor,o.highlightfillopacity)):(this.setObjectStrokeColor(t,o.highlightstrokecolor,o.highlightstrokeopacity),this.setObjectFillColor(t,o.highlightfillcolor,o.highlightfillopacity));o.highlightstrokewidth&&(i=Math.max(n.evaluate(o.highlightstrokewidth),n.evaluate(o.strokewidth)),this.setObjectStrokeWidth(t,i),t.elementClass===r.OBJECT_CLASS_LINE&&(s=this.updateLineEndings(t,i),this.makeArrows(t),this.updateArrowSize(t,s)))}return this},noHighlight:function(t){var e,i,s,o=t.visProp;if(this.setObjectTransition(t),!n.evaluate(t.visProp.draft)){if(t.type===r.OBJECT_TYPE_POLYGON)for(this.setObjectFillColor(t,o.fillcolor,o.fillopacity),e=0;e<t.borders.length;e++)this.setObjectStrokeColor(t.borders[e],t.borders[e].visProp.strokecolor,t.borders[e].visProp.strokeopacity);else t.elementClass===r.OBJECT_CLASS_TEXT?this.updateTextStyle(t,!1):t.type===r.OBJECT_TYPE_IMAGE?(this.updateImageStyle(t,!1),this.setObjectFillColor(t,o.fillcolor,o.fillopacity)):(this.setObjectStrokeColor(t,o.strokecolor,o.strokeopacity),this.setObjectFillColor(t,o.fillcolor,o.fillopacity));s=n.evaluate(o.strokewidth),this.setObjectStrokeWidth(t,s),t.elementClass===r.OBJECT_CLASS_LINE&&(i=this.updateLineEndings(t,s),this.makeArrows(t),this.updateArrowSize(t,i))}return this},suspendRedraw:function(){},unsuspendRedraw:function(){},drawZoomBar:function(t,e){var i,r,s=function(t){t||(t=window.event),t.stopPropagation?t.stopPropagation():t.cancelBubble=!0},o=function(o,h){var l;l=i.createElement("span"),r.appendChild(l),l.appendChild(i.createTextNode(o)),l.style.paddingLeft="7px",l.style.paddingRight="7px",a.addEvent(l,"mouseover",function(){this.style.backgroundColor=e.highlightfillcolor},l),a.addEvent(l,"mouseover",function(){this.style.backgroundColor=e.highlightfillcolor},l),a.addEvent(l,"mouseout",function(){this.style.backgroundColor=e.fillcolor},l),a.addEvent(l,"click",function(e){return n.bind(h,t)(),!1},t),a.addEvent(l,"mouseup",s,t),a.addEvent(l,"mousedown",s,t),a.addEvent(l,"touchend",s,t),a.addEvent(l,"touchstart",s,t)};a.isBrowser&&"no"!==this.type&&(i=t.containerObj.ownerDocument,r=i.createElement("div"),r.setAttribute("id",t.containerObj.id+"_navigationbar"),r.style.color=e.strokecolor,r.style.backgroundColor=e.fillcolor,r.style.padding=e.padding,r.style.position=e.position,r.style.fontSize=e.fontsize,r.style.cursor=e.cursor,r.style.zIndex=e.zindex,t.containerObj.appendChild(r),r.style.right=e.right,r.style.bottom=e.bottom,t.attr.showscreenshot&&o(t.attr.screenshot.symbol,function(){setTimeout(function(){t.renderer.screenshot(t,"",!1)},330)}),t.attr.showreload&&o("↻",function(){t.reload()}),t.attr.showcleartraces&&o("⊗",function(){t.clearTraces()}),t.attr.shownavigation&&(t.attr.showzoom&&(o("–",t.zoomOut),o("o",t.zoom100),o("+",t.zoomIn)),o("←",t.clickLeftArrow),o("↓",t.clickUpArrow),o("↑",t.clickDownArrow),o("→",t.clickRightArrow)))},getElementById:function(t){return n.exists(this.container)?this.container.ownerDocument.getElementById(this.container.id+"_"+t):""},removeToInsertLater:function(t){var e=t.parentNode,i=t.nextSibling;return e.removeChild(t),function(){i?e.insertBefore(t,i):e.appendChild(t)}},resize:function(t,e){},createTouchpoints:function(t){},showTouchpoint:function(t){},hideTouchpoint:function(t){},updateTouchpoint:function(t,e){},dumpToCanvas:function(t){},screenshot:function(t){}}),t.AbstractRenderer}),define("renderer/no",["jxg","renderer/abstract"],function(t,e){"use strict";return t.NoRenderer=function(){this.enhancedRendering=!1,this.type="no"},t.extend(t.NoRenderer.prototype,{drawPoint:function(t){},updatePoint:function(t){},changePointStyle:function(t){},drawLine:function(t){},updateLine:function(t){},drawTicks:function(t){},updateTicks:function(t){},drawCurve:function(t){},updateCurve:function(t){},drawEllipse:function(t){},updateEllipse:function(t){},drawPolygon:function(t){},updatePolygon:function(t){},displayCopyright:function(t,e){},drawInternalText:function(t){},updateInternalText:function(t){},drawText:function(t){},updateText:function(t){},updateTextStyle:function(t,e){},updateInternalTextStyle:function(t,e,i){},drawImage:function(t){},updateImage:function(t){},transformImage:function(t,e){},updateImageURL:function(t){},appendChildPrim:function(t,e){},appendNodesToElement:function(t,e){},createPrim:function(t,e){return null},remove:function(t){},makeArrows:function(t){},updateEllipsePrim:function(t,e,i,r,s){},updateLinePrim:function(t,e,i,r,s,o){},updatePathPrim:function(t,e,i){},updatePathStringPoint:function(t,e,i){},updatePathStringPrim:function(t){},updatePathStringBezierPrim:function(t){},updatePolygonPrim:function(t,e){},updateRectPrim:function(t,e,i,r,s){},setPropertyPrim:function(t,e,i){},display:function(t,e){t&&(t.visPropOld.visible=e)},show:function(t){},hide:function(t){},setBuffering:function(t,e){},setDashStyle:function(t){},setDraft:function(t){},removeDraft:function(t){},setGradient:function(t){},updateGradient:function(t){},setObjectTransition:function(t,e){},setObjectFillColor:function(t,e,i){},setObjectStrokeColor:function(t,e,i){},setObjectStrokeWidth:function(t,e){},setShadow:function(t){},highlight:function(t){},noHighlight:function(t){},suspendRedraw:function(){},unsuspendRedraw:function(){},drawZoomBar:function(t){},getElementById:function(t){return null},resize:function(t,e){},removeToInsertLater:function(){return function(){}}}),t.NoRenderer.prototype=new e,t.NoRenderer}),define("reader/file",["jxg","utils/env","utils/type","utils/encoding","utils/base64"],function(t,e,i,r,s){"use strict";return t.FileReader={parseFileContent:function(e,o,n,a,h){var l=!1;i.exists(a)||(a=!0);try{l=new XMLHttpRequest,"raw"===n.toLowerCase()?l.overrideMimeType("text/plain; charset=iso-8859-1"):l.overrideMimeType("text/xml; charset=iso-8859-1")}catch(t){try{l=new ActiveXObject("Msxml2.XMLHTTP")}catch(t){try{l=new ActiveXObject("Microsoft.XMLHTTP")}catch(t){l=!1}}}if(!l)return void t.debug("AJAX not activated!");l.open("GET",e,a),"raw"===n.toLowerCase()?this.cbp=function(){var t=l;4===t.readyState&&o(t.responseText)}:this.cbp=function(){var t=l,e="";4===t.readyState&&(e=!i.exists(t.responseStream)||"PK"!==t.responseText.slice(0,2)&&31!==r.asciiCharCodeAt(t.responseText.slice(0,1),0)?t.responseText:s.decode(jxgBinFileReader(t)),this.parseString(e,o,n,h))},this.cb=i.bind(this.cbp,this),l.onreadystatechange=this.cb;try{l.send(null)}catch(t){throw new Error("JSXGraph: A problem occurred while trying to read '"+e+"'.")}},parseString:function(e,r,s,o){var n,a;if(s=s.toLowerCase(),n=t.readers[s],!i.exists(n))throw new Error("JSXGraph: There is no reader available for '"+s+"'.");a=new n(r,e),a.read(),i.isFunction(o)&&o(r)}},!e.isMetroApp()&&e.isBrowser&&"object"==typeof navigator&&/msie/i.test(navigator.userAgent)&&!/opera/i.test(navigator.userAgent)&&document&&document.write&&document.write('<script type="text/vbscript">\nFunction Base64Encode(inData)\n  Const Base64 = "ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789+/"\n  Dim cOut, sOut, I\n  For I = 1 To LenB(inData) Step 3\n    Dim nGroup, pOut, sGroup\n    nGroup = &H10000 * AscB(MidB(inData, I, 1)) + _\n      &H100 * MyASC(MidB(inData, I + 1, 1)) + MyASC(MidB(inData, I + 2, 1))\n    nGroup = Oct(nGroup)\n    nGroup = String(8 - Len(nGroup), "0") & nGroup\n    pOut = Mid(Base64, CLng("&o" & Mid(nGroup, 1, 2)) + 1, 1) + _\n      Mid(Base64, CLng("&o" & Mid(nGroup, 3, 2)) + 1, 1) + _\n      Mid(Base64, CLng("&o" & Mid(nGroup, 5, 2)) + 1, 1) + _\n      Mid(Base64, CLng("&o" & Mid(nGroup, 7, 2)) + 1, 1)\n    sOut = sOut + pOut\n  Next\n  Select Case LenB(inData) Mod 3\n    Case 1: \'8 bit final\n      sOut = Left(sOut, Len(sOut) - 2) + "=="\n    Case 2: \'16 bit final\n      sOut = Left(sOut, Len(sOut) - 1) + "="\n  End Select\n  Base64Encode = sOut\nEnd Function\n\nFunction MyASC(OneChar)\n  If OneChar = "" Then MyASC = 0 Else MyASC = AscB(OneChar)\nEnd Function\n\nFunction jxgBinFileReader(xhr)\n    Dim byteString\n    Dim b64String\n    Dim i\n    byteString = xhr.responseBody\n    ReDim byteArray(LenB(byteString))\n    For i = 1 To LenB(byteString)\n        byteArray(i-1) = AscB(MidB(byteString, i, 1))\n    Next\n    b64String = Base64Encode(byteString)\n    jxgBinFileReader = b64String\nEnd Function\n<\/script>\n'),t.FileReader}),define("parser/geonext",["jxg","base/constants","utils/type"],function(t,e,i){"use strict";return t.GeonextParser={replacePow:function(t){var e,i,r,s,o,n,a,h,l,c,d,u;for(t=t.replace(/(\s*)\^(\s*)/g,"^"),c=t.indexOf("^"),s=-1;c>=0&&c<t.length-1;){if(s===c)throw new Error("JSXGraph: Error while parsing expression '"+t+"'");if(s=c,l=t.slice(0,c),d=t.slice(c+1),")"===l.charAt(l.length-1)){for(e=1,i=l.length-2;i>=0&&e>0;)r=l.charAt(i),")"===r?e++:"("===r&&(e-=1),i-=1;if(0!==e)throw new Error("JSXGraph: Missing '(' in expression");for(o="",a=l.substring(0,i+1),h=i;h>=0&&a.substr(h,1).match(/([\w\.]+)/);)o=RegExp.$1+o,h-=1;o+=l.substring(i+1,l.length),o=o.replace(/([\(\)\+\*\%\^\-\/\]\[])/g,"\\$1")}else o="[\\w\\.]+";if(d.match(/^([\w\.]*\()/)){for(e=1,i=RegExp.$1.length;i<d.length&&e>0;)r=d.charAt(i),")"===r?e-=1:"("===r&&(e+=1),i+=1;if(0!==e)throw new Error("JSXGraph: Missing ')' in expression");n=d.substring(0,i),n=n.replace(/([\(\)\+\*\%\^\-\/\[\]])/g,"\\$1")}else n="[\\w\\.]+";u=new RegExp("("+o+")\\^("+n+")"),t=t.replace(u,"pow($1,$2)"),c=t.indexOf("^")}return t},replaceIf:function(t){var e,i,r,s,o,n,a,h,l,c="",d=null,u=null,p=null;if((r=t.indexOf("If("))<0)return t;for(t=t.replace(/""/g,"0");r>=0;){for(e=t.slice(0,r),i=t.slice(r+3),o=1,s=0,n=-1,a=-1;s<i.length&&o>0;)h=i.charAt(s),")"===h?o-=1:"("===h?o+=1:","===h&&1===o&&(n<0?n=s:a=s),s+=1;if(l=i.slice(0,s-1),i=i.slice(s),n<0)return"";if(a<0)return"";d=l.slice(0,n),u=l.slice(n+1,a),p=l.slice(a+1),d=this.replaceIf(d),u=this.replaceIf(u),p=this.replaceIf(p),c+=e+"(("+d+")?("+u+"):("+p+"))",t=i,d=null,u=null,r=t.indexOf("If(")}return c+=i},replaceNameById:function(t,e,i){var r,s,o,n,a=0,h=["X","Y","L","V"],l=function(t){return i?"$('"+t+"')":t};for(n=0;n<h.length;n++)for(a=t.indexOf(h[n]+"(");a>=0;)a>=0&&(r=t.indexOf(")",a+2))>=0&&(s=t.slice(a+2,r),s=s.replace(/\\(['"])?/g,"$1"),(o=e.elementsByName[s])&&(t=t.slice(0,a+2)+(i?"$('":"")+l(o.id)+t.slice(r))),r=t.indexOf(")",a+2),a=t.indexOf(h[n]+"(",r);for(a=t.indexOf("Dist(");a>=0;)a>=0&&(r=t.indexOf(",",a+5))>=0&&(s=t.slice(a+5,r),s=s.replace(/\\(['"])?/g,"$1"),(o=e.elementsByName[s])&&(t=t.slice(0,a+5)+l(o.id)+t.slice(r))),r=t.indexOf(",",a+5),a=t.indexOf(",",r),r=t.indexOf(")",a+1),r>=0&&(s=t.slice(a+1,r),s=s.replace(/\\(['"])?/g,"$1"),(o=e.elementsByName[s])&&(t=t.slice(0,a+1)+l(o.id)+t.slice(r))),r=t.indexOf(")",a+1),a=t.indexOf("Dist(",r);for(h=["Deg","Rad"],n=0;n<h.length;n++)for(a=t.indexOf(h[n]+"(");a>=0;)a>=0&&(r=t.indexOf(",",a+4))>=0&&(s=t.slice(a+4,r),s=s.replace(/\\(['"])?/g,"$1"),(o=e.elementsByName[s])&&(t=t.slice(0,a+4)+l(o.id)+t.slice(r))),r=t.indexOf(",",a+4),a=t.indexOf(",",r),r=t.indexOf(",",a+1),r>=0&&(s=t.slice(a+1,r),s=s.replace(/\\(['"])?/g,"$1"),(o=e.elementsByName[s])&&(t=t.slice(0,a+1)+l(o.id)+t.slice(r))),r=t.indexOf(",",a+1),a=t.indexOf(",",r),r=t.indexOf(")",a+1),r>=0&&(s=t.slice(a+1,r),s=s.replace(/\\(['"])?/g,"$1"),(o=e.elementsByName[s])&&(t=t.slice(0,a+1)+l(o.id)+t.slice(r))),r=t.indexOf(")",a+1),a=t.indexOf(h[n]+"(",r);return t},replaceIdByObj:function(t){var e=/(X|Y|L)\(([\w_]+)\)/g;return t=t.replace(e,"$('$2').$1()"),e=/(V)\(([\w_]+)\)/g,t=t.replace(e,"$('$2').Value()"),e=/(Dist)\(([\w_]+),([\w_]+)\)/g,t=t.replace(e,"dist($('$2'), $('$3'))"),e=/(Deg)\(([\w_]+),([ \w\[\w_]+),([\w_]+)\)/g,t=t.replace(e,"deg($('$2'),$('$3'),$('$4'))"),e=/Rad\(([\w_]+),([\w_]+),([\w_]+)\)/g,t=t.replace(e,"rad($('$1'),$('$2'),$('$3'))"),e=/N\((.+)\)/g,t=t.replace(e,"($1)")},geonext2JS:function(t,e){var i,r,s,o=["Abs","ACos","ASin","ATan","Ceil","Cos","Exp","Factorial","Floor","Log","Max","Min","Random","Round","Sin","Sqrt","Tan","Trunc"],n=["abs","acos","asin","atan","ceil","cos","exp","factorial","floor","log","max","min","random","round","sin","sqrt","tan","ceil"];for(t=t.replace(/&lt;/g,"<"),t=t.replace(/&gt;/g,">"),t=t.replace(/&amp;/g,"&"),r=t,r=this.replaceNameById(r,e),r=this.replaceIf(r),r=this.replacePow(r),r=this.replaceIdByObj(r),s=0;s<o.length;s++)i=new RegExp(["(\\W|^)(",o[s],")"].join(""),"ig"),r=r.replace(i,["$1",n[s]].join(""));return r=r.replace(/True/g,"true"),r=r.replace(/False/g,"false"),r=r.replace(/fasle/g,"false"),r=r.replace(/Pi/g,"PI"),r=r.replace(/"/g,"'")},findDependencies:function(t,r,s){var o,n,a,h;i.exists(s)||(s=t.board),o=s.elementsByName;for(n in o)o.hasOwnProperty(n)&&n!==t.name&&(o[n].elementClass===e.OBJECT_CLASS_TEXT?i.evaluate(o[n].visProp.islabel)||(h=n.replace(/\[/g,"\\["),h=h.replace(/\]/g,"\\]"),a=new RegExp("\\(([\\w\\[\\]'_ ]+,)*("+h+")(,[\\w\\[\\]'_ ]+)*\\)","g"),r.search(a)>=0&&o[n].addChild(t)):(h=n.replace(/\[/g,"\\["),h=h.replace(/\]/g,"\\]"),a=new RegExp("\\(([\\w\\[\\]'_ ]+,)*("+h+")(,[\\w\\[\\]'_ ]+)*\\)","g"),r.search(a)>=0&&o[n].addChild(t)))},gxt2jc:function(t,e){var i;return t=t.replace(/&lt;/g,"<"),t=t.replace(/&gt;/g,">"),t=t.replace(/&amp;/g,"&"),i=t,i=this.replaceNameById(i,e,!0),i=i.replace(/True/g,"true"),i=i.replace(/False/g,"false"),i=i.replace(/fasle/g,"false")}},t.GeonextParser}),define("base/element",["jxg","base/constants","base/coords","math/math","math/statistics","options","parser/geonext","utils/event","utils/color","utils/type"],function(t,e,i,r,s,o,n,a,h,l){"use strict";return t.GeometryElement=function(t,i,r,s){var o,n,h;if(this.needsUpdate=!0,this.isDraggable=!1,this.isReal=!0,this.childElements={},this.hasLabel=!1,this.highlighted=!1,this.notExistingParents={},this.traces={},this.numTraces=0,this.transformations=[],this.baseElement=null,this.descendants={},this.ancestors={},this.parents=[],this.symbolic={},this.rendNode=null,this.elType="",this.dump=!0,this.subs={},this.inherits=[],this._pos=-1,this.stdform=[1,0,0,0,1,1,0,0],this.methodMap={setLabel:"setLabel",label:"label",setName:"setName",getName:"getName",addTransform:"addTransform",setProperty:"setAttribute",setAttribute:"setAttribute",addChild:"addChild",animate:"animate",on:"on",off:"off",trigger:"trigger"},this.quadraticform=[[1,0,0],[0,1,0],[0,0,1]],this.visProp={},this.visPropCalc={visible:!1},a.eventify(this),this.mouseover=!1,this.lastDragTime=new Date,arguments.length>0){this.board=t,this.type=r,this._org_type=r,this.elementClass=s||e.OBJECT_CLASS_OTHER,this.id=i.id,o=i.name,l.exists(o)||(o=this.board.generateName(this)),""!==o&&(this.board.elementsByName[o]=this),this.name=o,this.needsRegularUpdate=i.needsregularupdate,l.clearVisPropOld(this),h=this.resolveShortcuts(i);for(n in h)h.hasOwnProperty(n)&&this._set(n,h[n]);this.visProp.draft=h.draft&&h.draft.draft,this.visProp.gradientangle="270",this.visProp.gradientsecondopacity=l.evaluate(this.visProp.fillopacity),this.visProp.gradientpositionx=.5,this.visProp.gradientpositiony=.5}},t.extend(t.GeometryElement.prototype,{addChild:function(t){var e,i;this.childElements[t.id]=t,this.addDescendants(t),t.ancestors[this.id]=this;for(e in this.descendants)if(this.descendants.hasOwnProperty(e)){this.descendants[e].ancestors[this.id]=this;for(i in this.ancestors)this.ancestors.hasOwnProperty(i)&&(this.descendants[e].ancestors[this.ancestors[i].id]=this.ancestors[i])}for(e in this.ancestors)if(this.ancestors.hasOwnProperty(e))for(i in this.descendants)this.descendants.hasOwnProperty(i)&&(this.ancestors[e].descendants[this.descendants[i].id]=this.descendants[i]);return this},addDescendants:function(t){var e;this.descendants[t.id]=t;for(e in t.childElements)t.childElements.hasOwnProperty(e)&&this.addDescendants(t.childElements[e]);return this},addParents:function(t){var e,i,r;for(r=l.isArray(t)?t:arguments,i=r.length,e=0;e<i;++e)l.exists(r[e])&&(l.isId(this.board,r[e])?this.parents.push(r[e]):l.exists(r[e].id)&&this.parents.push(r[e].id));this.parents=l.uniqueArray(this.parents)},setParents:function(t){this.parents=[],this.addParents(t)},removeChild:function(t){return delete this.childElements[t.id],this.removeDescendants(t),delete t.ancestors[this.id],this},removeDescendants:function(t){var e;delete this.descendants[t.id];for(e in t.childElements)t.childElements.hasOwnProperty(e)&&this.removeDescendants(t.childElements[e]);return this},countChildren:function(){var t,e,i=0;e=this.childElements;for(t in e)e.hasOwnProperty(t)&&t.indexOf("Label")<0&&i++;return i},getName:function(){return this.name},addTransform:function(t){return this},draggable:function(){
return this.isDraggable&&!l.evaluate(this.visProp.fixed)&&this.type!==e.OBJECT_TYPE_GLIDER},setPosition:function(t,i){var r,s,o,n,a=[];if(!l.exists(this.parents))return this;for(o=this.parents.length,s=0;s<o;++s)if(r=this.board.select(this.parents[s]),l.isPoint(r)){if(!r.draggable())return this;a.push(r)}for(3===i.length&&(i=i.slice(1)),n=this.board.create("transform",i,{type:"translate"}),o=a.length,o>0?n.applyOnce(a):this.transformations.length>0&&this.transformations[this.transformations.length-1].isNumericMatrix?this.transformations[this.transformations.length-1].melt(n):this.addTransform(n),s=0;s<o;++s)a[s].type===e.OBJECT_TYPE_GLIDER&&a[s].updateGlider();return this},setPositionDirectly:function(t,r,o){var n=new i(t,r,this.board,!1),a=new i(t,o,this.board,!1),h=s.subtract(n.usrCoords,a.usrCoords);return this.setPosition(e.COORDS_BY_USER,h),this},generatePolynomial:function(){return[]},animate:function(t,e,i){i=i||{};var r,s,o,n=this.board.attr.animationdelay,a=Math.ceil(e/n),c=this,d=function(t,e,i,r){var s,n;if(t=parseFloat(t),e=parseFloat(e),!isNaN(t)&&!isNaN(e))for(n=(e-t)/a,c.animationData[i]=[],o=0;o<a;o++)s=t+(o+1)*n,c.animationData[i][a-o-1]=r?Math.floor(s):s};this.animationData={};for(r in t)if(t.hasOwnProperty(r))switch(s=r.toLowerCase()){case"strokecolor":case"fillcolor":!function(t,e,i){var r,s,n,l,d;for(r=h.rgb2hsv(t),s=h.rgb2hsv(e),n=(s[0]-r[0])/a,l=(s[1]-r[1])/a,d=(s[2]-r[2])/a,c.animationData[i]=[],o=0;o<a;o++)c.animationData[i][a-o-1]=h.hsv2rgb(r[0]+(o+1)*n,r[1]+(o+1)*l,r[2]+(o+1)*d)}(this.visProp[s],t[r],s);break;case"size":if(!l.isPoint(this))break;d(this.visProp[s],t[r],s,!0);break;case"strokeopacity":case"strokewidth":case"fillopacity":d(this.visProp[s],t[r],s,!1)}return this.animationCallback=i.callback,this.board.addAnimation(this),this},update:function(){return l.evaluate(this.visProp.trace)&&this.cloneToBackground(),this},updateRenderer:function(){return this},fullUpdate:function(t){return this.prepareUpdate().update().updateVisibility(t).updateRenderer()},setDisplayRendNode:function(t){var e,i,r,s,o;if(void 0===t&&(t=this.visPropCalc.visible),t===this.visPropOld.visible)return this;for(this.board.renderer.display(this,t),i=this.inherits.length,r=0;r<i;r++)if(o=this.inherits[r],l.isArray(o))for(s=o.length,e=0;e<s;e++)l.exists(o[e])&&l.exists(o[e].rendNode)&&"inherit"===l.evaluate(o[e].visProp.visible)&&o[e].setDisplayRendNode(t);else l.exists(o)&&l.exists(o.rendNode)&&"inherit"===l.evaluate(o.visProp.visible)&&o.setDisplayRendNode(t);return this.hasLabel&&l.exists(this.label)&&l.exists(this.label.rendNode)&&"inherit"===l.evaluate(this.label.visProp.visible)&&this.label.setDisplayRendNode(t),this},hideElement:function(){return t.deprecated("Element.hideElement()","Element.setDisplayRendNode()"),this.visPropCalc.visible=this.visProp.visible=!1,this.board.renderer.display(this,!1),l.exists(this.label)&&this.hasLabel&&(this.label.hiddenByParent=!0,this.label.visPropCalc.visible&&this.label.hideElement()),this},showElement:function(){return t.deprecated("Element.showElement()","Element.setDisplayRendNode()"),this.visPropCalc.visible=this.visProp.visible=!0,this.board.renderer.display(this,!0),l.exists(this.label)&&this.hasLabel&&this.label.hiddenByParent&&(this.label.hiddenByParent=!1,this.label.visPropCalc.visible||this.label.showElement().updateRenderer()),this},updateVisibility:function(t){var e,i,r,s,o,n;if(this.needsUpdate){for(void 0!==t?this.visPropCalc.visible=t:(n=l.evaluate(this.visProp.visible),l.exists(this.hiddenByParent)&&this.hiddenByParent&&(n=!1),"inherit"!==n&&(this.visPropCalc.visible=n)),i=this.inherits.length,r=0;r<i;r++)if(o=this.inherits[r],l.isArray(o))for(s=o.length,e=0;e<s;e++)l.exists(o[e])&&"inherit"===l.evaluate(o[e].visProp.visible)&&o[e].prepareUpdate().updateVisibility(this.visPropCalc.visible);else l.exists(o)&&"inherit"===l.evaluate(o.visProp.visible)&&o.prepareUpdate().updateVisibility(this.visPropCalc.visible);l.exists(this.label)&&l.exists(this.label.visProp)&&l.evaluate(this.label.visProp.visible)&&this.label.prepareUpdate().updateVisibility(this.visPropCalc.visible)}return this},_set:function(t,e){t=t.toLocaleLowerCase(),this.visProp.hasOwnProperty(t)&&t.indexOf("color")>=0&&l.isString(e)&&9===e.length&&"#"===e.charAt(0)?(e=h.rgba2rgbo(e),this.visProp[t]=e[0],this.visProp[t.replace("color","opacity")]=e[1]):this.visProp[t]=e},resolveShortcuts:function(t){var e,i;for(e in o.shortcuts)if(o.shortcuts.hasOwnProperty(e)&&l.exists(t[e]))for(i=0;i<o.shortcuts[e].length;i++)l.exists(t[o.shortcuts[e][i]])||(t[o.shortcuts[e][i]]=t[e]);return t},setLabel:function(t){this.hasLabel||this.setAttribute({withlabel:!0}),this.setLabelText(t)},setLabelText:function(t){return l.exists(this.label)&&(t=t.replace(/</g,"&lt;").replace(/>/g,"&gt;"),this.label.setText(t)),this},setName:function(t){t=t.replace(/</g,"&lt;").replace(/>/g,"&gt;"),"slider"!==this.elType&&this.setLabelText(t),this.setAttribute({name:t})},setProperty:function(){t.deprecated("setProperty()","setAttribute()"),this.setAttribute.apply(this,arguments)},setAttribute:function(i){var r,s,o,n,a,c,d,u,p,f={};for(r=0;r<arguments.length;r++)c=arguments[r],l.isString(c)?(u=c.split(":"),f[l.trim(u[0])]=l.trim(u[1])):l.isArray(c)?f[c[0]]=c[1]:t.extend(f,c);f=this.resolveShortcuts(f);for(r in f)if(f.hasOwnProperty(r)){if(n=r.replace(/\s+/g,"").toLowerCase(),a=f[r],p=this.visProp[n],l.isObject(a)&&l.exists(this.visProp[n])){if(this.visProp[n]=l.merge(this.visProp[n],a),this.type===e.OBJECT_TYPE_TICKS&&l.exists(this.labels))for(o=this.labels.length,s=0;s<o;s++)this.labels[s].setAttribute(a);continue}switch(n){case"name":p=this.name,delete this.board.elementsByName[this.name],this.name=a,this.board.elementsByName[this.name]=this;break;case"needsregularupdate":this.needsRegularUpdate=!("false"===a||!1===a),this.board.renderer.setBuffering(this,this.needsRegularUpdate?"auto":"static");break;case"labelcolor":a=h.rgba2rgbo(a),d=a[1],a=a[0],0===d&&l.exists(this.label)&&this.hasLabel&&this.label.hideElement(),l.exists(this.label)&&this.hasLabel&&(this.label.visProp.strokecolor=a,this.board.renderer.setObjectStrokeColor(this.label,a,d)),this.elementClass===e.OBJECT_CLASS_TEXT&&(this.visProp.strokecolor=a,this.visProp.strokeopacity=d,this.board.renderer.setObjectStrokeColor(this,a,d));break;case"infoboxtext":l.isString(a)?this.infoboxText=a:this.infoboxText=!1;break;case"visible":this.visProp.visible="false"!==a&&("true"===a||a),this.setDisplayRendNode(l.evaluate(this.visProp.visible));break;case"face":l.isPoint(this)&&(this.visProp.face=a,this.board.renderer.changePointStyle(this));break;case"trace":"false"===a||!1===a?(this.clearTrace(),this.visProp.trace=!1):this.visProp.trace=!0;break;case"gradient":this.visProp.gradient=a,this.board.renderer.setGradient(this);break;case"gradientsecondcolor":a=h.rgba2rgbo(a),this.visProp.gradientsecondcolor=a[0],this.visProp.gradientsecondopacity=a[1],this.board.renderer.updateGradient(this);break;case"gradientsecondopacity":this.visProp.gradientsecondopacity=a,this.board.renderer.updateGradient(this);break;case"withlabel":this.visProp.withlabel=a,l.evaluate(a)?(this.label||this.createLabel(),this.label.setAttribute({visible:"inherit"})):this.label&&this.hasLabel&&this.label.setAttribute({visible:!1}),this.hasLabel=a;break;case"radius":this.type!==e.OBJECT_TYPE_ANGLE&&this.type!==e.OBJECT_TYPE_SECTOR||this.setRadius(a);break;case"rotate":(this.elementClass===e.OBJECT_CLASS_TEXT&&"internal"===l.evaluate(this.visProp.display)||this.type===e.OBJECT_TYPE_IMAGE)&&this.addRotation(a);break;case"ticksdistance":this.type===e.OBJECT_TYPE_TICKS&&l.isNumber(a)&&(this.ticksFunction=this.makeTicksFunction(a));break;case"generatelabelvalue":this.type===e.OBJECT_TYPE_TICKS&&l.isFunction(a)&&(this.generateLabelValue=a);break;case"onpolygon":this.type===e.OBJECT_TYPE_GLIDER&&(this.onPolygon=!!a);break;case"disabled":l.exists(this.rendNodeTag)&&(this.rendNodeTag.disabled=!!a);break;case"checked":l.exists(this.rendNodeTag)&&(this.rendNodeCheckbox.checked=!!a);break;case"maxlength":l.exists(this.rendNodeTag)&&(this.rendNodeTag.maxlength=!!a);break;default:l.exists(this.visProp[n])&&(!t.Validator[n]||t.Validator[n]&&t.Validator[n](a)||t.Validator[n]&&l.isFunction(a)&&t.Validator[n](a()))&&(a=(!a.toLowerCase||"false"!==a.toLowerCase())&&a,this._set(n,a))}this.triggerEventHandlers(["attribute:"+n],[p,a,this])}return this.triggerEventHandlers(["attribute"],[f,this]),l.evaluate(this.visProp.needsregularupdate)?this.board.update(this):this.board.fullUpdate(),this},getProperty:function(){t.deprecated("getProperty()","getAttribute()"),this.getProperty.apply(this,arguments)},getAttribute:function(t){var e;switch(t=t.toLowerCase()){case"needsregularupdate":e=this.needsRegularUpdate;break;case"labelcolor":e=this.label.visProp.strokecolor;break;case"infoboxtext":e=this.infoboxText;break;case"withlabel":e=this.hasLabel;break;default:e=this.visProp[t]}return e},setDash:function(t){return this.setAttribute({dash:t}),this},prepareUpdate:function(){return this.needsUpdate=!0,this},remove:function(){return this.board.renderer.remove(this.board.renderer.getElementById(this.id)),this.hasLabel&&this.board.renderer.remove(this.board.renderer.getElementById(this.label.id)),this},getTextAnchor:function(){return new i(e.COORDS_BY_USER,[0,0],this.board)},getLabelAnchor:function(){return new i(e.COORDS_BY_USER,[0,0],this.board)},setArrow:function(t,i){return this.visProp.firstarrow=t,this.visProp.lastarrow=i,i&&(this.type=e.OBJECT_TYPE_VECTOR,this.elType="arrow"),this.prepareUpdate().update().updateVisibility().updateRenderer(),this},createGradient:function(){var t=l.evaluate(this.visProp.gradient);"linear"!==t&&"radial"!==t||this.board.renderer.setGradient(this)},createLabel:function(){var e,i=this;return t.elements.text?(e=l.deepCopy(this.visProp.label,null),e.id=this.id+"Label",e.isLabel=!0,e.anchor=this,e.priv=this.visProp.priv,this.visProp.withlabel&&(this.label=t.elements.text(this.board,[0,0,function(){return l.isFunction(i.name)?i.name():i.name}],e),this.label.needsUpdate=!0,this.label.dump=!1,this.label.update(),this.hasLabel=!0)):t.debug("JSXGraph: Can't create label: text element is not available. Make sure you include base/text"),this},highlight:function(t){return t=l.def(t,!1),!l.evaluate(this.visProp.highlight)||this.highlighted&&!t||(this.highlighted=!0,this.board.highlightedObjects[this.id]=this,this.board.renderer.highlight(this)),this},noHighlight:function(){return this.highlighted&&(this.highlighted=!1,delete this.board.highlightedObjects[this.id],this.board.renderer.noHighlight(this)),this},clearTrace:function(){var t;for(t in this.traces)this.traces.hasOwnProperty(t)&&this.board.renderer.remove(this.traces[t]);return this.numTraces=0,this},cloneToBackground:function(){return this},bounds:function(){return[0,0,0,0]},normalize:function(){return this.stdform=r.normalize(this.stdform),this},toJSON:function(){var t,e,i=['{"name":',this.name];i.push(', "id":'+this.id),t=[];for(e in this.visProp)this.visProp.hasOwnProperty(e)&&l.exists(this.visProp[e])&&t.push('"'+e+'":'+this.visProp[e]);return i.push(', "visProp":{'+t.toString()+"}"),i.push("}"),i.join("")},addRotation:function(t){var i,r,s,o,n,a=this;return(this.elementClass===e.OBJECT_CLASS_TEXT&&"internal"===l.evaluate(this.visProp.display)||this.type===e.OBJECT_TYPE_IMAGE)&&0!==t&&(i=this.board.create("transform",[function(){return-a.X()},function(){return-a.Y()}],{type:"translate"}),r=this.board.create("transform",[function(){return a.X()},function(){return a.Y()}],{type:"translate"}),s=this.board.create("transform",[function(){return a.board.unitX/a.board.unitY},function(){return 1}],{type:"scale"}),o=this.board.create("transform",[function(){return a.board.unitY/a.board.unitX},function(){return 1}],{type:"scale"}),n=this.board.create("transform",[t*Math.PI/180],{type:"rotate"}),i.bindTo(this),s.bindTo(this),n.bindTo(this),o.bindTo(this),r.bindTo(this)),this},highlightStrokeColor:function(e){return t.deprecated("highlightStrokeColor()","setAttribute()"),this.setAttribute({highlightStrokeColor:e}),this},strokeColor:function(e){return t.deprecated("strokeColor()","setAttribute()"),this.setAttribute({strokeColor:e}),this},strokeWidth:function(e){return t.deprecated("strokeWidth()","setAttribute()"),this.setAttribute({strokeWidth:e}),this},fillColor:function(e){return t.deprecated("fillColor()","setAttribute()"),this.setAttribute({fillColor:e}),this},highlightFillColor:function(e){return t.deprecated("highlightFillColor()","setAttribute()"),this.setAttribute({highlightFillColor:e}),this},labelColor:function(e){return t.deprecated("labelColor()","setAttribute()"),this.setAttribute({labelColor:e}),this},dash:function(e){return t.deprecated("dash()","setAttribute()"),this.setAttribute({dash:e}),this},visible:function(e){return t.deprecated("visible()","setAttribute()"),this.setAttribute({visible:e}),this},shadow:function(e){return t.deprecated("shadow()","setAttribute()"),this.setAttribute({shadow:e}),this},getType:function(){return this.elType},getParents:function(){return l.isArray(this.parents)?this.parents:[]},snapToGrid:function(){return this},snapToPoints:function(){return this},getAttributes:function(){var t,e=l.deepCopy(this.visProp),i=[],r=i.length;for(e.id=this.id,e.name=this.name,t=0;t<r;t++)delete e[i[t]];return e},hasPoint:function(t,e){return!1},handleSnapToGrid:function(t,i){var r,s,o,n,a=!1,h=l.evaluate(this.visProp.snapsizex),c=l.evaluate(this.visProp.snapsizey);return l.exists(this.coords)?(a=l.evaluate(this.visProp.snaptogrid)||!0===t,a&&(r=this.coords.usrCoords[1],s=this.coords.usrCoords[2],h<=0&&this.board.defaultAxes&&this.board.defaultAxes.x.defaultTicks&&(o=this.board.defaultAxes.x.defaultTicks,h=o.ticksDelta*(l.evaluate(o.visProp.minorticks)+1)),c<=0&&this.board.defaultAxes&&this.board.defaultAxes.y.defaultTicks&&(o=this.board.defaultAxes.y.defaultTicks,c=o.ticksDelta*(l.evaluate(o.visProp.minorticks)+1)),h>0&&c>0&&(n=this.board.getBoundingBox(),r=Math.round(r/h)*h,s=Math.round(s/c)*c,i||(r<n[0]?r+=h:r>n[2]&&(r-=h),s<n[3]?s+=c:s>n[1]&&(s-=c)),this.coords.setCoordinates(e.COORDS_BY_USER,[r,s]))),this):this},addEvent:t.shortcut(t.GeometryElement.prototype,"on"),removeEvent:t.shortcut(t.GeometryElement.prototype,"off"),__evt__over:function(t){},__evt__mouseover:function(t){},__evt__out:function(t){},__evt__mouseout:function(t){},__evt__move:function(t){},__evt__mousemove:function(t){},__evt__drag:function(t){},__evt__mousedrag:function(t){},__evt__touchdrag:function(t){},__evt__down:function(t){},__evt__mousedown:function(t){},__evt__touchdown:function(t){},__evt__up:function(t){},__evt__mouseup:function(t){},__evt__touchup:function(t){},__evt__attribute:function(t,e){},__evt__attribute_:function(t,e,i){},__evt:function(){}}),t.GeometryElement}),define("base/transformation",["jxg","base/constants","math/math","utils/type"],function(t,e,i,r){"use strict";return t.Transformation=function(t,i,r){this.elementClass=e.OBJECT_CLASS_OTHER,this.type=e.OBJECT_TYPE_TRANSFORMATION,this.matrix=[[1,0,0],[0,1,0],[0,0,1]],this.board=t,this.isNumericMatrix=!1,this.setMatrix(t,i,r),this.methodMap={apply:"apply",applyOnce:"applyOnce",bindTo:"bindTo",bind:"bind",melt:"melt"}},t.Transformation.prototype={},t.extend(t.Transformation.prototype,{update:function(){return this},setMatrix:function(t,e,s){var o;for(this.isNumericMatrix=!0,o=0;o<s.length;o++)if("number"!=typeof s[o]){this.isNumericMatrix=!1;break}if("translate"===e){if(2!==s.length)throw new Error("JSXGraph: translate transformation needs 2 parameters.");this.evalParam=r.createEvalFunction(t,s,2),this.update=function(){this.matrix[1][0]=this.evalParam(0),this.matrix[2][0]=this.evalParam(1)}}else if("scale"===e){if(2!==s.length)throw new Error("JSXGraph: scale transformation needs 2 parameters.");this.evalParam=r.createEvalFunction(t,s,2),this.update=function(){this.matrix[1][1]=this.evalParam(0),this.matrix[2][2]=this.evalParam(1)}}else if("reflect"===e)s.length<4&&(s[0]=t.select(s[0])),2===s.length&&(s[1]=t.select(s[1])),4===s.length&&(this.evalParam=r.createEvalFunction(t,s,4)),this.update=function(){var t,e,r,o,n,a,h,l;1===s.length?h=s[0].stdform:2===s.length?h=i.crossProduct(s[1].coords.usrCoords,s[0].coords.usrCoords):4===s.length&&(h=i.crossProduct([1,this.evalParam(2),this.evalParam(3)],[1,this.evalParam(0),this.evalParam(1)])),t=h[1],e=h[2],r=h[0],l=[-r*t,-r*e,t*t+e*e],a=l[2],o=l[0]/l[2],n=l[1]/l[2],t=-h[2],e=h[1],this.matrix[1][1]=(t*t-e*e)/a,this.matrix[1][2]=2*t*e/a,this.matrix[2][1]=this.matrix[1][2],this.matrix[2][2]=-this.matrix[1][1],this.matrix[1][0]=o*(1-this.matrix[1][1])-n*this.matrix[1][2],this.matrix[2][0]=n*(1-this.matrix[2][2])-o*this.matrix[2][1]};else if("rotate"===e)3===s.length?this.evalParam=r.createEvalFunction(t,s,3):s.length>0&&s.length<=2&&(this.evalParam=r.createEvalFunction(t,s,1),2!==s.length||r.isArray(s[1])||(s[1]=t.select(s[1]))),this.update=function(){var t,e,i=this.evalParam(0),o=Math.cos(i),n=Math.sin(i);this.matrix[1][1]=o,this.matrix[1][2]=-n,this.matrix[2][1]=n,this.matrix[2][2]=o,s.length>1&&(3===s.length?(t=this.evalParam(1),e=this.evalParam(2)):r.isArray(s[1])?(t=s[1][0],e=s[1][1]):(t=s[1].X(),e=s[1].Y()),this.matrix[1][0]=t*(1-o)+e*n,this.matrix[2][0]=e*(1-o)-t*n)};else if("shear"===e){if(2!==s.length)throw new Error("JSXGraph: shear transformation needs 2 parameters.");this.evalParam=r.createEvalFunction(t,s,2),this.update=function(){this.matrix[1][2]=this.evalParam(0),this.matrix[2][1]=this.evalParam(1)}}else if("generic"===e){if(9!==s.length)throw new Error("JSXGraph: generic transformation needs 9 parameters.");this.evalParam=r.createEvalFunction(t,s,9),this.update=function(){this.matrix[0][0]=this.evalParam(0),this.matrix[0][1]=this.evalParam(1),this.matrix[0][2]=this.evalParam(2),this.matrix[1][0]=this.evalParam(3),this.matrix[1][1]=this.evalParam(4),this.matrix[1][2]=this.evalParam(5),this.matrix[2][0]=this.evalParam(6),this.matrix[2][1]=this.evalParam(7),this.matrix[2][2]=this.evalParam(8)}}},apply:function(t,e){return this.update(),r.exists(e)?i.matVecMult(this.matrix,t.initialCoords.usrCoords):i.matVecMult(this.matrix,t.coords.usrCoords)},applyOnce:function(t){var s,o,n;for(r.isArray(t)||(t=[t]),o=t.length,n=0;n<o;n++)this.update(),s=i.matVecMult(this.matrix,t[n].coords.usrCoords),t[n].coords.setCoordinates(e.COORDS_BY_USER,s)},bindTo:function(t){var e,i;if(r.isArray(t))for(i=t.length,e=0;e<i;e++)t[e].transformations.push(this);else t.transformations.push(this)},setProperty:function(e){t.deprecated("Transformation.setProperty()","Transformation.setAttribute()")},setAttribute:function(t){},melt:function(t){var e,i,r,s,o,n,a=[];for(i=t.matrix.length,r=this.matrix[0].length,e=0;e<i;e++)a[e]=[];for(this.update(),t.update(),e=0;e<i;e++)for(n=0;n<r;n++){for(o=0,s=0;s<i;s++)o+=t.matrix[e][s]*this.matrix[s][n];a[e][n]=o}return this.update=function(){var t=this.matrix.length,i=this.matrix[0].length;for(e=0;e<t;e++)for(n=0;n<i;n++)this.matrix[e][n]=a[e][n]},this},getParents:function(){var t=[[].concat.apply([],this.matrix)];return 0!==this.parents.length&&(t=this.parents),t}}),t.createTransform=function(e,i,r){return new t.Transformation(e,r.type,i)},t.registerElement("transform",t.createTransform),{Transformation:t.Transformation,createTransform:t.createTransform}}),define("base/coordselement",["jxg","options","math/math","math/geometry","math/numerics","math/statistics","base/coords","base/constants","base/element","parser/geonext","utils/type","base/transformation"],function(t,e,i,r,s,o,n,a,h,l,c,d){"use strict";return t.CoordsElement=function(t,e){var i;for(c.exists(t)||(t=[1,0,0]),i=0;i<t.length;++i)t[i]=parseFloat(t[i]);this.coords=new n(a.COORDS_BY_USER,t,this.board),this.initialCoords=new n(a.COORDS_BY_USER,t,this.board),this.position=null,this.onPolygon=!1,this.slideObject=null,this.slideObjects=[],this.needsUpdateFromParent=!0,this.updateConstraint=function(){return this},this.groups=[],this.Xjc=null,this.Yjc=null,this.methodMap=c.deepCopy(this.methodMap,{move:"moveTo",moveTo:"moveTo",moveAlong:"moveAlong",visit:"visit",glide:"makeGlider",makeGlider:"makeGlider",intersect:"makeIntersection",makeIntersection:"makeIntersection",X:"X",Y:"Y",free:"free",setPosition:"setGliderPosition",setGliderPosition:"setGliderPosition",addConstraint:"addConstraint",dist:"Dist",onPolygon:"onPolygon"}),c.exists(this.element)&&this.addAnchor(t,e),this.isDraggable=!0},t.extend(t.CoordsElement.prototype,{updateCoords:function(t){return this.needsUpdate?(c.exists(t)||(t=!1),this.type===a.OBJECT_TYPE_GLIDER&&(t?this.updateGliderFromParent():this.updateGlider()),c.evaluate(this.visProp.frozen)||this.updateConstraint(),this.updateTransform(),this):this},updateGlider:function(){var t,e,s,o,h,l,d,u,p,f,m,b,g,v,y,C,_,P,E=2*Math.PI,S=!1,x=this.slideObject;if(this.needsUpdateFromParent=!1,x.elementClass===a.OBJECT_CLASS_CIRCLE)c.evaluate(this.visProp.isgeonext)&&(E=1),C=r.projectPointToCircle(this,x,this.board),_=r.rad([x.center.X()+1,x.center.Y()],x.center,this)/E;else if(x.elementClass===a.OBJECT_CLASS_LINE){if(this.onPolygon){if(e=x.point1.coords.usrCoords,s=x.point2.coords.usrCoords,t=1,o=s[t]-e[t],Math.abs(o)<i.eps&&(t=2,o=s[t]-e[t]),d=r.projectPointToLine(this,x,this.board),u=(d.usrCoords[t]-e[t])/o,l=x.parentPolygon,u<0){for(t=0;t<l.borders.length;t++)if(x===l.borders[t]){x=l.borders[(t-1+l.borders.length)%l.borders.length];break}}else if(u>1)for(t=0;t<l.borders.length;t++)if(x===l.borders[t]){x=l.borders[(t+1+l.borders.length)%l.borders.length];break}x.id!==this.slideObject.id&&(this.slideObject=x)}e=x.point1.coords,s=x.point2.coords,o=e.distance(a.COORDS_BY_USER,s),o<i.eps?(C=e,S=!0,_=0):(C=r.projectPointToLine(this,x,this.board),e=e.usrCoords.slice(0),s=s.usrCoords.slice(0),Math.abs(s[0])<i.eps?(t=1,o=s[t],Math.abs(o)<i.eps&&(t=2,o=s[t]),o=(C.usrCoords[t]-e[t])/o,p=o>=0?1:-1,o=Math.abs(o),_=p*o/(o+1)):Math.abs(e[0])<i.eps?(t=1,o=e[t],Math.abs(o)<i.eps&&(t=2,o=e[t]),o=(C.usrCoords[t]-s[t])/o,_=o<0?(1-2*o)/(1-o):1/(o+1)):(t=1,o=s[t]-e[t],Math.abs(o)<i.eps&&(t=2,o=s[t]-e[t]),_=(C.usrCoords[t]-e[t])/o)),P=c.evaluate(this.visProp.snapwidth),c.evaluate(P)>0&&Math.abs(this._smax-this._smin)>=i.eps&&(_=Math.max(Math.min(_,1),0),h=_*(this._smax-this._smin)+this._smin,h=Math.round(h/P)*P,_=(h-this._smin)/(this._smax-this._smin),this.update(!0)),e=x.point1.coords,!c.evaluate(x.visProp.straightfirst)&&Math.abs(e.usrCoords[0])>i.eps&&_<0&&(C=e,S=!0,_=0),s=x.point2.coords,!c.evaluate(x.visProp.straightlast)&&Math.abs(s.usrCoords[0])>i.eps&&_>1&&(C=s,S=!0,_=1)}else x.type===a.OBJECT_TYPE_TURTLE?(this.updateConstraint(),C=r.projectPointToTurtle(this,x,this.board),_=this.position):x.elementClass===a.OBJECT_CLASS_CURVE?x.type===a.OBJECT_TYPE_ARC||x.type===a.OBJECT_TYPE_SECTOR?(C=r.projectPointToCircle(this,x,this.board),b=r.rad(x.radiuspoint,x.center,this),f=0,m=r.rad(x.radiuspoint,x.center,x.anglepoint),_=b,P=c.evaluate(x.visProp.selection),("minor"===P&&m>Math.PI||"major"===P&&m<Math.PI)&&(f=m,m=2*Math.PI),(b<f||b>m)&&(_=m,(b<f&&b>.5*f||b>m&&b>.5*m+Math.PI)&&(_=f),this.needsUpdateFromParent=!0,this.updateGliderFromParent()),E=m-f,this.visProp.isgeonext&&(E=1),Math.abs(E)>i.eps&&(_/=E)):(this.updateConstraint(),x.transformations.length>0?(x.updateTransformMatrix(),y=i.inverse(x.transformMat),v=i.matVecMult(y,this.coords.usrCoords),g=new n(a.COORDS_BY_USER,v,this.board).usrCoords,v=r.projectCoordsToCurve(g[1],g[2],this.position||0,x,this.board),C=v[0],_=v[1]):(C=r.projectPointToCurve(this,x,this.board),_=this.position)):c.isPoint(x)&&(C=r.projectPointToPoint(this,x,this.board),_=this.position);this.coords.setCoordinates(a.COORDS_BY_USER,C.usrCoords,S),this.position=_},updateGliderFromParent:function(){var t,e,s,o,n,h,l,d,u,p=this.slideObject,f=2*Math.PI;if(!this.needsUpdateFromParent)return void(this.needsUpdateFromParent=!0);p.elementClass===a.OBJECT_CLASS_CIRCLE?(s=p.Radius(),c.evaluate(this.visProp.isgeonext)&&(f=1),n=[p.center.X()+s*Math.cos(this.position*f),p.center.Y()+s*Math.sin(this.position*f)]):p.elementClass===a.OBJECT_CLASS_LINE?(t=p.point1.coords.usrCoords,e=p.point2.coords.usrCoords,0===t[0]&&0===t[1]&&0===t[2]||0===e[0]&&0===e[1]&&0===e[2]?n=[0,0,0]:Math.abs(e[0])<i.eps?(o=Math.min(Math.abs(this.position),1-i.eps),o/=1-o,this.position<0&&(o=-o),n=[t[0]+o*e[0],t[1]+o*e[1],t[2]+o*e[2]]):Math.abs(t[0])<i.eps?(o=Math.max(this.position,i.eps),o=Math.min(o,2-i.eps),o=o>1?(o-1)/(o-2):(1-o)/o,n=[e[0]+o*t[0],e[1]+o*t[1],e[2]+o*t[2]]):(o=this.position,n=[t[0]+o*(e[0]-t[0]),t[1]+o*(e[1]-t[1]),t[2]+o*(e[2]-t[2])])):p.type===a.OBJECT_TYPE_TURTLE?(this.coords.setCoordinates(a.COORDS_BY_USER,[p.Z(this.position),p.X(this.position),p.Y(this.position)]),this.updateConstraint(),n=r.projectPointToTurtle(this,p,this.board).usrCoords):p.elementClass===a.OBJECT_CLASS_CURVE?(this.coords.setCoordinates(a.COORDS_BY_USER,[p.Z(this.position),p.X(this.position),p.Y(this.position)]),p.type===a.OBJECT_TYPE_ARC||p.type===a.OBJECT_TYPE_SECTOR?(h=r.rad([p.center.X()+1,p.center.Y()],p.center,p.radiuspoint),l=0,u=r.rad(p.radiuspoint,p.center,p.anglepoint),("minor"===p.visProp.selection&&u>Math.PI||"major"===p.visProp.selection&&u<Math.PI)&&(l=u,u=2*Math.PI),f=u-l,c.evaluate(this.visProp.isgeonext)&&(f=1),d=this.position*f,(d<l||d>u)&&(d=u,(d<l&&d>.5*l||d>u&&d>.5*u+Math.PI)&&(d=l),this.position=d,Math.abs(f)>i.eps&&(this.position/=f)),s=p.Radius(),n=[p.center.X()+s*Math.cos(this.position*f+h),p.center.Y()+s*Math.sin(this.position*f+h)]):(this.updateConstraint(),n=r.projectPointToCurve(this,p,this.board).usrCoords)):c.isPoint(p)&&(n=r.projectPointToPoint(this,p,this.board).usrCoords),this.coords.setCoordinates(a.COORDS_BY_USER,n,!1)},updateRendererGeneric:function(t){return this.needsUpdate?(this.visPropCalc.visible&&(this.isReal=!isNaN(this.coords.usrCoords[1]+this.coords.usrCoords[2]),this.isReal=Math.abs(this.coords.usrCoords[0])>i.eps&&this.isReal,this.isReal||this.updateVisibility(!1)),this.visPropCalc.visible&&this.board.renderer[t](this),this.hasLabel&&this.visPropCalc.visible&&this.label&&this.label.visPropCalc.visible&&this.isReal&&(this.label.update(),this.board.renderer.updateText(this.label)),this.setDisplayRendNode(),this.needsUpdate=!1,this):this},X:function(){return this.coords.usrCoords[1]},Y:function(){return this.coords.usrCoords[2]},Z:function(){return this.coords.usrCoords[0]},XEval:function(){return this.coords.usrCoords[1]},YEval:function(){return this.coords.usrCoords[2]},ZEval:function(){return this.coords.usrCoords[0]},Dist:function(t){return this.isReal&&t.isReal?this.coords.distance(a.COORDS_BY_USER,t.coords):NaN},snapToGrid:function(t){return this.handleSnapToGrid(t)},handleSnapToPoints:function(t){var e,i,s,o,n,h,l,d,u=0,p=1/0,f=null,m=c.evaluate(this.visProp.ignoredsnaptopoints),b=!1;if(o=this.board.objectsList.length,m&&(l=m.length),c.evaluate(this.visProp.snaptopoints)||t){for(n=c.evaluate(this.visProp.attractorunit),h=c.evaluate(this.visProp.attractordistance),e=0;e<o;e++){if(i=this.board.objectsList[e],m){for(b=!1,d=0;d<l;d++)if(i==this.board.select(m[d])){b=!0;break}if(b)continue}c.isPoint(i)&&i!==this&&i.visPropCalc.visible&&(s=r.projectPointToPoint(this,i,this.board),(u="screen"===n?s.distance(a.COORDS_BY_SCREEN,this.coords):s.distance(a.COORDS_BY_USER,this.coords))<h&&u<p&&(p=u,f=s))}null!==f&&this.coords.setCoordinates(a.COORDS_BY_USER,f.usrCoords)}return this},snapToPoints:function(t){return this.handleSnapToPoints(t)},handleAttractors:function(){var t,e,i,s,o=0,h=c.evaluate(this.visProp.attractorunit),l=c.evaluate(this.visProp.attractordistance),d=c.evaluate(this.visProp.snatchdistance),u=c.evaluate(this.visProp.attractors),p=u.length;if(0!==l){for(t=0;t<p;t++)if(e=this.board.select(u[t]),c.exists(e)&&e!==this){if(c.isPoint(e)?i=r.projectPointToPoint(this,e,this.board):e.elementClass===a.OBJECT_CLASS_LINE?(s=r.projectCoordsToSegment(this.coords.usrCoords,e.point1.coords.usrCoords,e.point2.coords.usrCoords),i=!c.evaluate(e.visProp.straightfirst)&&s[1]<0?e.point1.coords:!c.evaluate(e.visProp.straightlast)&&s[1]>1?e.point2.coords:new n(a.COORDS_BY_USER,s[0],this.board)):e.elementClass===a.OBJECT_CLASS_CIRCLE?i=r.projectPointToCircle(this,e,this.board):e.elementClass===a.OBJECT_CLASS_CURVE?i=r.projectPointToCurve(this,e,this.board):e.type===a.OBJECT_TYPE_TURTLE&&(i=r.projectPointToTurtle(this,e,this.board)),(o="screen"===h?i.distance(a.COORDS_BY_SCREEN,this.coords):i.distance(a.COORDS_BY_USER,this.coords))<l){this.type===a.OBJECT_TYPE_GLIDER&&this.slideObject===e||this.makeGlider(e);break}e===this.slideObject&&o>=d&&this.popSlideObject()}return this}},setPositionDirectly:function(t,e){var r,s,h,l,d=this.coords;if(this.relativeCoords)return s=new n(t,e,this.board),c.evaluate(this.visProp.islabel)?(h=o.subtract(s.scrCoords,d.scrCoords),this.relativeCoords.scrCoords[1]+=h[1],this.relativeCoords.scrCoords[2]+=h[2]):(h=o.subtract(s.usrCoords,d.usrCoords),this.relativeCoords.usrCoords[1]+=h[1],this.relativeCoords.usrCoords[2]+=h[2]),this;for(this.coords.setCoordinates(t,e),this.handleSnapToGrid(),this.handleSnapToPoints(),this.handleAttractors(),r=this.transformations.length-1;r>=0;r--)t===a.COORDS_BY_SCREEN?l=new n(t,e,this.board).usrCoords:(2===e.length&&(e=[1].concat(e)),l=e),this.initialCoords.setCoordinates(a.COORDS_BY_USER,i.matVecMult(i.inverse(this.transformations[r].matrix),l));return this.prepareUpdate().update(),this.board.isSuspendedUpdate&&this.type===a.OBJECT_TYPE_GLIDER&&this.updateGlider(),this},setPositionByTransform:function(t,e){var i;return e=new n(t,e,this.board),i=this.board.create("transform",e.usrCoords.slice(1),{type:"translate"}),this.transformations.length>0&&this.transformations[this.transformations.length-1].isNumericMatrix?this.transformations[this.transformations.length-1].melt(i):this.addTransform(this,i),this.prepareUpdate().update(),this},setPosition:function(t,e){return this.setPositionDirectly(t,e)},setGliderPosition:function(t){return this.type===a.OBJECT_TYPE_GLIDER&&(this.position=t,this.board.update()),this},makeGlider:function(e){var i,r,s,o=this.board.select(e),n=!1;if(o.type===a.OBJECT_TYPE_POLYGON){for(i=Number.MAX_VALUE,r=0;r<o.borders.length;r++)(s=t.Math.Geometry.distPointLine(this.coords.usrCoords,o.borders[r].stdform))<i&&(i=s,e=o.borders[r]);o=this.board.select(e),n=!0}if(!c.exists(o))throw new Error("JSXGraph: slide object undefined.");if(o.type===a.OBJECT_TYPE_TICKS)throw new Error("JSXGraph: gliders on ticks are not possible.");return this.slideObject=this.board.select(e),this.slideObjects.push(this.slideObject),this.addParents(e),this.type=a.OBJECT_TYPE_GLIDER,this.elType="glider",this.visProp.snapwidth=-1,this.slideObject.addChild(this),this.isDraggable=!0,this.onPolygon=n,this.generatePolynomial=function(){return this.slideObject.generatePolynomial(this)},this.updateGlider(),this.needsUpdateFromParent=!0,this.updateGliderFromParent(),this},popSlideObject:function(){this.slideObjects.length>0&&(this.slideObjects.pop(),this.slideObject.removeChild(this),0===this.slideObjects.length?(this.type=this._org_type,this.type===a.OBJECT_TYPE_POINT?this.elType="point":this.elementClass===a.OBJECT_CLASS_TEXT?this.elType="text":this.type===a.OBJECT_TYPE_IMAGE&&(this.elType="image"),this.slideObject=null):this.slideObject=this.slideObjects[this.slideObjects.length-1])},free:function(){var t,e;if(this.type!==a.OBJECT_TYPE_GLIDER){if(this.transformations.length=0,this.isDraggable)return;this.isDraggable=!0,this.elementClass===a.OBJECT_CLASS_POINT&&(this.type=a.OBJECT_TYPE_POINT,this.elType="point"),this.XEval=function(){return this.coords.usrCoords[1]},this.YEval=function(){return this.coords.usrCoords[2]},this.ZEval=function(){return this.coords.usrCoords[0]},this.Xjc=null,this.Yjc=null}for(t in this.board.objects)this.board.objects.hasOwnProperty(t)&&(e=this.board.objects[t],e.descendants&&(delete e.descendants[this.id],delete e.childElements[this.id],this.hasLabel&&(delete e.descendants[this.label.id],delete e.childElements[this.label.id])));this.ancestors={},this.slideObject=null,this.slideObjects=[],
this.elementClass===a.OBJECT_CLASS_POINT?(this.type=a.OBJECT_TYPE_POINT,this.elType="point"):this.elementClass===a.OBJECT_CLASS_TEXT?(this.type=this._org_type,this.elType="text"):this.elementClass===a.OBJECT_CLASS_OTHER&&(this.type=this._org_type,this.elType="image")},addConstraint:function(t){var e,i,r=[],s=["X","Y"];for(this.elementClass===a.OBJECT_CLASS_POINT&&(this.type=a.OBJECT_TYPE_CAS),this.isDraggable=!1,e=0;e<t.length;e++)i=t[e],c.isString(i)?(r[e]=this.board.jc.snippet(i,!0,null,!0),2===t.length&&(this[s[e]+"jc"]=t[e])):c.isFunction(i)?r[e]=i:c.isNumber(i)?r[e]=function(t){return function(){return t}}(i):c.isObject(i)&&c.isFunction(i.Value)&&(r[e]=function(t){return function(){return t.Value()}}(i)),r[e].origin=i;return 1===t.length?this.updateConstraint=function(){var t=r[0]();c.isArray(t)?this.coords.setCoordinates(a.COORDS_BY_USER,t):this.coords=t}:2===t.length?(this.XEval=r[0],this.YEval=r[1],this.setParents([r[0].origin,r[1].origin]),this.updateConstraint=function(){this.coords.setCoordinates(a.COORDS_BY_USER,[this.XEval(),this.YEval()])}):(this.ZEval=r[0],this.XEval=r[1],this.YEval=r[2],this.setParents([r[0].origin,r[1].origin,r[2].origin]),this.updateConstraint=function(){this.coords.setCoordinates(a.COORDS_BY_USER,[this.ZEval(),this.XEval(),this.YEval()])}),this.prepareUpdate().update(),this.board.isSuspendedUpdate||this.updateVisibility().updateRenderer(),this},addAnchor:function(t,e){this.relativeCoords=e?new n(a.COORDS_BY_SCREEN,t.slice(0,2),this.board):new n(a.COORDS_BY_USER,t,this.board),this.element.addChild(this),e&&this.addParents(this.element),this.XEval=function(){var t,e,i,r=c.evaluate(this.visProp.offset);return c.evaluate(this.visProp.islabel)?(t=parseFloat(r[0]),i=this.element.getLabelAnchor(),e=new n(a.COORDS_BY_SCREEN,[t+this.relativeCoords.scrCoords[1]+i.scrCoords[1],0],this.board),e.usrCoords[1]):(i=this.element.getTextAnchor(),this.relativeCoords.usrCoords[1]+i.usrCoords[1])},this.YEval=function(){var t,e,i,r=c.evaluate(this.visProp.offset);return c.evaluate(this.visProp.islabel)?(t=-parseFloat(r[1]),i=this.element.getLabelAnchor(),e=new n(a.COORDS_BY_SCREEN,[0,t+this.relativeCoords.scrCoords[2]+i.scrCoords[2]],this.board),e.usrCoords[2]):(i=this.element.getTextAnchor(),this.relativeCoords.usrCoords[2]+i.usrCoords[2])},this.ZEval=c.createFunction(1,this.board,""),this.updateConstraint=function(){this.coords.setCoordinates(a.COORDS_BY_USER,[this.ZEval(),this.XEval(),this.YEval()])},this.coords=new n(a.COORDS_BY_SCREEN,[0,0],this.board)},updateTransform:function(){var t;if(0===this.transformations.length)return this;for(t=0;t<this.transformations.length;t++)this.transformations[t].update();return this},addTransform:function(t,e){var i,r=c.isArray(e)?e:[e],s=r.length;for(0===this.transformations.length&&(this.baseElement=t),i=0;i<s;i++)this.transformations.push(r[i]);return this},startAnimation:function(t,e){var i=this;return this.type!==a.OBJECT_TYPE_GLIDER||c.exists(this.intervalCode)||(this.intervalCode=window.setInterval(function(){i._anim(t,e)},250),c.exists(this.intervalCount)||(this.intervalCount=0)),this},stopAnimation:function(){return c.exists(this.intervalCode)&&(window.clearInterval(this.intervalCode),delete this.intervalCode),this},moveAlong:function(t,e,i){i=i||{};var r,o,n,h,l,d=[],u=[],p=this.board.attr.animationdelay,f=e/p,m=function(e,i){return function(){return t[e][i]}};if(c.isArray(t)){for(n=t.length,r=0;r<n;r++)c.isPoint(t[r])?u[r]=t[r]:u[r]={elementClass:a.OBJECT_CLASS_POINT,X:m(r,0),Y:m(r,1)};if(0===(e=e||0))return this.setPosition(a.COORDS_BY_USER,[u[u.length-1].X(),u[u.length-1].Y()]),this.board.update(this);if(!c.exists(i.interpolate)||i.interpolate)for(o=s.Neville(u),r=0;r<f;r++)d[r]=[],d[r][0]=o[0]((f-r)/f*o[3]()),d[r][1]=o[1]((f-r)/f*o[3]());else{for(n=t.length-1,r=0;r<f;++r)h=Math.floor(r/f*n),l=r/f*n-h,d[r]=[],d[r][0]=(1-l)*u[h].X()+l*u[h+1].X(),d[r][1]=(1-l)*u[h].Y()+l*u[h+1].Y();d.push([u[n].X(),u[n].Y()]),d.reverse()}this.animationPath=d}else c.isFunction(t)&&(this.animationPath=t,this.animationStart=(new Date).getTime());return this.animationCallback=i.callback,this.board.addAnimation(this),this},moveTo:function(t,e,r){r=r||{},t=new n(a.COORDS_BY_USER,t,this.board);var s,o=this.board.attr.animationdelay,h=Math.ceil(e/o),l=[],d=this.coords.usrCoords[1],u=this.coords.usrCoords[2],p=t.usrCoords[1]-d,f=t.usrCoords[2]-u,m=function(t){return r.effect&&"<>"===r.effect?Math.pow(Math.sin(t/h*Math.PI/2),2):t/h};if(!c.exists(e)||0===e||Math.abs(t.usrCoords[0]-this.coords.usrCoords[0])>i.eps)return this.setPosition(a.COORDS_BY_USER,t.usrCoords),this.board.update(this);if(!c.exists(r.callback)&&Math.abs(p)<i.eps&&Math.abs(f)<i.eps)return this;for(s=h;s>=0;s--)l[h-s]=[t.usrCoords[0],d+p*m(s),u+f*m(s)];return this.animationPath=l,this.animationCallback=r.callback,this.board.addAnimation(this),this},visit:function(t,e,i){t=new n(a.COORDS_BY_USER,t,this.board);var r,s,o,h=this.board.attr.animationdelay,l=[],d=this.coords.usrCoords[1],u=this.coords.usrCoords[2],p=t.usrCoords[1]-d,f=t.usrCoords[2]-u,m=function(t){var e=t<o/2?2*t/o:2*(o-t)/o;return i.effect&&"<>"===i.effect?Math.pow(Math.sin(e*Math.PI/2),2):e};for(c.isNumber(i)?i={repeat:i}:(i=i||{},c.exists(i.repeat)||(i.repeat=1)),o=Math.ceil(e/(h*i.repeat)),s=0;s<i.repeat;s++)for(r=o;r>=0;r--)l[s*(o+1)+o-r]=[t.usrCoords[0],d+p*m(r),u+f*m(r)];return this.animationPath=l,this.animationCallback=i.callback,this.board.addAnimation(this),this},_anim:function(t,e){var i,s,o,n,h,l,c,d,u=1;return this.intervalCount+=1,this.intervalCount>e&&(this.intervalCount=0),this.slideObject.elementClass===a.OBJECT_CLASS_LINE?(i=this.slideObject.point1.coords.distance(a.COORDS_BY_SCREEN,this.slideObject.point2.coords),s=this.slideObject.getSlope(),s!==1/0?(h=Math.atan(s),o=Math.round(this.intervalCount/e*i*Math.cos(h)),n=Math.round(this.intervalCount/e*i*Math.sin(h))):(o=0,n=Math.round(this.intervalCount/e*i)),t<0?(l=this.slideObject.point2,this.slideObject.point2.coords.scrCoords[1]-this.slideObject.point1.coords.scrCoords[1]>0?u=-1:this.slideObject.point2.coords.scrCoords[1]-this.slideObject.point1.coords.scrCoords[1]==0&&this.slideObject.point2.coords.scrCoords[2]-this.slideObject.point1.coords.scrCoords[2]>0&&(u=-1)):(l=this.slideObject.point1,this.slideObject.point1.coords.scrCoords[1]-this.slideObject.point2.coords.scrCoords[1]>0?u=-1:this.slideObject.point1.coords.scrCoords[1]-this.slideObject.point2.coords.scrCoords[1]==0&&this.slideObject.point1.coords.scrCoords[2]-this.slideObject.point2.coords.scrCoords[2]>0&&(u=-1)),this.coords.setCoordinates(a.COORDS_BY_SCREEN,[l.coords.scrCoords[1]+u*o,l.coords.scrCoords[2]+u*n])):this.slideObject.elementClass===a.OBJECT_CLASS_CURVE?(c=t>0?Math.round(this.intervalCount/e*this.board.canvasWidth):Math.round((e-this.intervalCount)/e*this.board.canvasWidth),this.coords.setCoordinates(a.COORDS_BY_SCREEN,[c,0]),this.coords=r.projectPointToCurve(this,this.slideObject,this.board)):this.slideObject.elementClass===a.OBJECT_CLASS_CIRCLE&&(h=t<0?this.intervalCount/e*2*Math.PI:(e-this.intervalCount)/e*2*Math.PI,d=this.slideObject.Radius(),this.coords.setCoordinates(a.COORDS_BY_USER,[this.slideObject.center.coords.usrCoords[1]+d*Math.cos(h),this.slideObject.center.coords.usrCoords[2]+d*Math.sin(h)])),this.board.update(this),this},getTextAnchor:function(){return this.coords},getLabelAnchor:function(){return this.coords},getParents:function(){var t=[this.Z(),this.X(),this.Y()];return 0!==this.parents.length&&(t=this.parents),this.type===a.OBJECT_TYPE_GLIDER&&(t=[this.X(),this.Y(),this.slideObject.id]),t}}),t.CoordsElement.create=function(t,e,i,r,s,o){var n,a,h=!1;for(a=0;a<i.length;a++)(c.isFunction(i[a])||c.isString(i[a]))&&(h=!0);if(h)n=new t(e,[0,0],r,s,o),n.addConstraint(i);else if(c.isNumber(i[0])&&c.isNumber(i[1]))n=new t(e,i,r,s,o),c.exists(r.slideobject)?n.makeGlider(r.slideobject):n.baseElement=n,n.isDraggable=!0;else{if(!c.isObject(i[0])||!c.isTransformationOrArray(i[1]))return!1;n=new t(e,[0,0],r,s,o),n.addTransform(i[0],i[1]),n.isDraggable=!1}return n.handleSnapToGrid(),n.handleSnapToPoints(),n.handleAttractors(),n.addParents(i),n},t.CoordsElement}),define("base/text",["jxg","base/constants","base/coords","base/element","parser/geonext","math/statistics","utils/env","utils/type","math/math","base/coordselement"],function(t,e,i,r,s,o,n,a,h,l){"use strict";var c={HTMLSliderInputEventHandler:function(){this._val=parseFloat(this.rendNodeRange.value),this.rendNodeOut.value=this.rendNodeRange.value,this.board.update()}};return t.Text=function(t,i,r,s){this.constructor(t,r,e.OBJECT_TYPE_TEXT,e.OBJECT_CLASS_TEXT),this.element=this.board.select(r.anchor),this.coordsConstructor(i,a.evaluate(this.visProp.islabel)),this.content="",this.plaintext="",this.plaintextOld=null,this.orgText="",this.needsSizeUpdate=!1,this.hiddenByParent=!1,this.size=[1,1],this.id=this.board.setId(this,"T"),this._setUpdateText(s),this.updateText(),this.board.renderer.drawText(this),this.board.finalizeAdding(this),a.isString(this.content)&&this.notifyParents(this.content),this.elType="text",this.methodMap=a.deepCopy(this.methodMap,{setText:"setTextJessieCode",move:"setCoords"})},t.Text.prototype=new r,a.copyPrototypeMethods(t.Text,l,"coordsConstructor"),t.extend(t.Text.prototype,{hasPoint:function(t,e){var i,r,s,o,n,l,c=this.board.options.precision.hasPoint;return this.transformations.length>0&&(i=h.matVecMult(h.inverse(this.board.renderer.joinTransforms(this,this.transformations)),[1,t,e]),t=i[1],e=i[2]),n=this.getAnchorX(),i="right"===n?this.coords.scrCoords[1]-this.size[0]:"middle"===n?this.coords.scrCoords[1]-.5*this.size[0]:this.coords.scrCoords[1],r=i+this.size[0],l=this.getAnchorY(),o="top"===l?this.coords.scrCoords[2]+this.size[1]:"middle"===l?this.coords.scrCoords[2]+.5*this.size[1]:this.coords.scrCoords[2],s=o-this.size[1],"all"===a.evaluate(this.visProp.dragarea)?t>=i-c&&t<r+c&&e>=s-c&&e<=o+c:e>=s-c&&e<=o+c&&(t>=i-c&&t<=i+2*c||t>=r-2*c&&t<=r+c)},_setUpdateText:function(t){var e,i,r=a.evaluate(this.visProp.parse),s=a.evaluate(this.visProp.usemathjax);this.orgText=t,a.isFunction(t)?this.updateText=function(){i=t().toString(),this.plaintext=r&&!s?this.replaceSub(this.replaceSup(this.convertGeonext2CSS(i))):i}:a.isString(t)&&!r?this.updateText=function(){this.plaintext=t}:(a.isNumber(t)?this.content=a.toFixed(t,a.evaluate(this.visProp.digits)):a.evaluate(this.visProp.useasciimathml)?this.content="'`"+t+"`'":this.content=s?"'"+t+"'":this.generateTerm(t,!0,!0),e=this.board.jc.snippet(this.content,!0,"",!1),this.updateText=function(){this.plaintext=e()})},_setText:function(t){return this._setUpdateText(t),this.updateText(),this.fullUpdate(),this.board.infobox&&this.id===this.board.infobox.id||this.updateSize(),this},setTextJessieCode:function(t){var e;return this.visProp.castext=t,e=a.isFunction(t)?function(){return a.sanitizeHTML(t())}:a.isNumber(t)?t:a.sanitizeHTML(t),this._setText(e)},setText:function(t){return this._setText(t)},updateSize:function(){var t,e,i,r,s=a.evaluate(this.visProp.display);if(!n.isBrowser||"no"===this.board.renderer.type)return this;if(r=this.rendNode,"html"===s||"vml"===this.board.renderer.type)a.exists(r.offsetWidth)?(e=[r.offsetWidth,r.offsetHeight],0===e[0]&&0===e[1]?(i=this,window.setTimeout(function(){i.size=[r.offsetWidth,r.offsetHeight],i.needsUpdate=!0,i.updateRenderer()},0)):this.size=e):this.size=this.crudeSizeEstimate();else if("internal"===s)if("svg"===this.board.renderer.type)try{t=r.getBBox(),this.size=[t.width,t.height]}catch(t){}else"canvas"===this.board.renderer.type&&(this.size=this.crudeSizeEstimate());return this},crudeSizeEstimate:function(){var t=parseFloat(a.evaluate(this.visProp.fontsize));return[t*this.plaintext.length*.45,.9*t]},utf8_decode:function(t){return t.replace(/&#x(\w+);/g,function(t,e){return String.fromCharCode(parseInt(e,16))})},replaceSub:function(t){if(!t.indexOf)return t;for(var e,i=t.indexOf("_{");i>=0;)t=t.substr(0,i)+t.substr(i).replace(/_\{/,"<sub>"),e=t.substr(i).indexOf("}"),e>=0&&(t=t.substr(0,e)+t.substr(e).replace(/\}/,"</sub>")),i=t.indexOf("_{");for(i=t.indexOf("_");i>=0;)t=t.substr(0,i)+t.substr(i).replace(/_(.?)/,"<sub>$1</sub>"),i=t.indexOf("_");return t},replaceSup:function(t){if(!t.indexOf)return t;for(var e,i=t.indexOf("^{");i>=0;)t=t.substr(0,i)+t.substr(i).replace(/\^\{/,"<sup>"),e=t.substr(i).indexOf("}"),e>=0&&(t=t.substr(0,e)+t.substr(e).replace(/\}/,"</sup>")),i=t.indexOf("^{");for(i=t.indexOf("^");i>=0;)t=t.substr(0,i)+t.substr(i).replace(/\^(.?)/,"<sup>$1</sup>"),i=t.indexOf("^");return t},getSize:function(){return this.size},setCoords:function(t,i){var r,s,o;return a.isArray(t)&&t.length>1&&(i=t[1],t=t[0]),a.evaluate(this.visProp.islabel)&&a.exists(this.element)?(r=this.element.getLabelAnchor(),s=(t-r.usrCoords[1])*this.board.unitX,o=-(i-r.usrCoords[2])*this.board.unitY,this.relativeCoords.setCoordinates(e.COORDS_BY_SCREEN,[s,o])):this.coords.setCoordinates(e.COORDS_BY_USER,[t,i]),this.fullUpdate(),this},update:function(t){return this.needsUpdate?(this.updateCoords(t),this.updateText(),"internal"===a.evaluate(this.visProp.display)&&a.isString(this.plaintext)&&(this.plaintext=this.utf8_decode(this.plaintext)),this.checkForSizeUpdate(),this.needsSizeUpdate&&this.updateSize(),this):this},checkForSizeUpdate:function(){this.board.infobox&&this.id===this.board.infobox.id?this.needsSizeUpdate=!1:(this.needsSizeUpdate=this.plaintextOld!==this.plaintext,this.needsSizeUpdate&&(this.plaintextOld=this.plaintext))},updateRenderer:function(){return this.updateRendererGeneric("updateText")},expandShortMath:function(t){var e=/([\)0-9\.])\s*([\(a-zA-Z_])/g;return t.replace(e,"$1*$2")},generateTerm:function(t,e,i){var r,o,n,h,l='""';if(t=t||"",t=t.replace(/\r/g,""),t=t.replace(/\n/g,""),t=t.replace(/"/g,"'"),t=t.replace(/'/g,"\\'"),t=t.replace(/&amp;arc;/g,"&ang;"),t=t.replace(/<arc\s*\/>/g,"&ang;"),t=t.replace(/&lt;arc\s*\/&gt;/g,"&ang;"),t=t.replace(/&lt;sqrt\s*\/&gt;/g,"&radic;"),t=t.replace(/&lt;value&gt;/g,"<value>"),t=t.replace(/&lt;\/value&gt;/g,"</value>"),n=t.indexOf("<value>"),h=t.indexOf("</value>"),n>=0)for(;n>=0;)l+=' + "'+this.replaceSub(this.replaceSup(t.slice(0,n)))+'"',o=t.slice(n+7,h),o=o.replace(/\s+/g,""),!0===e&&(o=this.expandShortMath(o)),r=i?o:s.geonext2JS(o,this.board),r=r.replace(/\\"/g,"'"),r=r.replace(/\\'/g,"'"),r.indexOf("toFixed")<0&&a.isNumber(a.bind(this.board.jc.snippet(r,!0,"",!1),this)())?l+="+("+r+").toFixed("+a.evaluate(this.visProp.digits)+")":l+="+("+r+")",t=t.slice(h+8),n=t.indexOf("<value>"),h=t.indexOf("</value>");return l+=' + "'+this.replaceSub(this.replaceSup(t))+'"',l=this.convertGeonext2CSS(l),l=l.replace(/&amp;/g,"&"),l=l.replace(/"/g,"'")},convertGeonext2CSS:function(t){return a.isString(t)&&(t=t.replace(/<overline>/g,"<span style=text-decoration:overline>"),t=t.replace(/&lt;overline&gt;/g,"<span style=text-decoration:overline>"),t=t.replace(/<\/overline>/g,"</span>"),t=t.replace(/&lt;\/overline&gt;/g,"</span>"),t=t.replace(/<arrow>/g,"<span style=text-decoration:overline>"),t=t.replace(/&lt;arrow&gt;/g,"<span style=text-decoration:overline>"),t=t.replace(/<\/arrow>/g,"</span>"),t=t.replace(/&lt;\/arrow&gt;/g,"</span>")),t},notifyParents:function(t){var e,i=null;t=t.replace(/&lt;value&gt;/g,"<value>"),t=t.replace(/&lt;\/value&gt;/g,"</value>");do{e=/<value>([\w\s\*\/\^\-\+\(\)\[\],<>=!]+)<\/value>/,null!==(i=e.exec(t))&&(s.findDependencies(this,i[1],this.board),t=t.substr(i.index),t=t.replace(e,""))}while(null!==i);return this},getParents:function(){var t;return t=void 0!==this.relativeCoords?[this.relativeCoords.usrCoords[1],this.relativeCoords.usrCoords[2],this.orgText]:[this.Z(),this.X(),this.Y(),this.orgText],0!==this.parents.length&&(t=this.parents),t},bounds:function(){var t=this.coords.usrCoords;return a.evaluate(this.visProp.islabel)||0===this.board.unitY||0===this.board.unitX?[0,0,0,0]:[t[1],t[2]+this.size[1]/this.board.unitY,t[1]+this.size[0]/this.board.unitX,t[2]]},getAnchorX:function(){var t=a.evaluate(this.visProp.anchorx);if("auto"==t)switch(this.visProp.position){case"top":case"bot":return"middle";case"rt":case"lrt":case"urt":return"left";case"lft":case"llft":case"ulft":default:return"right"}return t},getAnchorY:function(){var t=a.evaluate(this.visProp.anchory);if("auto"==t)switch(this.visProp.position){case"top":case"ulft":case"urt":return"bottom";case"bot":case"lrt":case"llft":return"top";case"rt":case"lft":default:return"middle"}return t}}),t.createText=function(e,i,r){var s,o=a.copyAttributes(r,e.options,"text"),n=i.slice(0,-1),h=i[i.length-1];if(o.anchor=o.parent||o.anchor,!(s=l.create(t.Text,e,n,o,h)))throw new Error("JSXGraph: Can't create text with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [x,y], [z,x,y], [element,transformation]");return 0!==a.evaluate(o.rotate)&&"internal"===o.display&&s.addRotation(a.evaluate(o.rotate)),s},t.registerElement("text",t.createText),t.createHTMLSlider=function(e,i,r){var s,o,h=a.copyAttributes(r,e.options,"htmlslider");if(2!==i.length||2!==i[0].length||3!==i[1].length)throw new Error("JSXGraph: Can't create htmlslider with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parents are: [[x,y], [min, start, max]]");h.anchor=h.parent||h.anchor,h.fixed=h.fixed||!0,o=[i[0][0],i[0][1],'<form style="display:inline"><input type="range" /><span></span><input type="text" /></form>'],s=t.createText(e,o,h),s.type=a.OBJECT_TYPE_HTMLSLIDER,s.rendNodeForm=s.rendNode.childNodes[0],s.rendNodeRange=s.rendNodeForm.childNodes[0],s.rendNodeRange.min=i[1][0],s.rendNodeRange.max=i[1][2],s.rendNodeRange.step=h.step,s.rendNodeRange.value=i[1][1],s.rendNodeLabel=s.rendNodeForm.childNodes[1],s.rendNodeLabel.id=s.rendNode.id+"_label",h.withlabel&&(s.rendNodeLabel.innerHTML=s.name+"="),s.rendNodeOut=s.rendNodeForm.childNodes[2],s.rendNodeOut.value=i[1][1];try{s.rendNodeForm.id=s.rendNode.id+"_form",s.rendNodeRange.id=s.rendNode.id+"_range",s.rendNodeOut.id=s.rendNode.id+"_out"}catch(e){t.debug(e)}return s.rendNodeRange.style.width=h.widthrange+"px",s.rendNodeRange.style.verticalAlign="middle",s.rendNodeOut.style.width=h.widthout+"px",s._val=i[1][1],t.supportsVML()?n.addEvent(s.rendNodeForm,"change",c.HTMLSliderInputEventHandler,s):n.addEvent(s.rendNodeForm,"input",c.HTMLSliderInputEventHandler,s),s.Value=function(){return this._val},s},t.registerElement("htmlslider",t.createHTMLSlider),{Text:t.Text,createText:t.createText,createHTMLSlider:t.createHTMLSlider}}),define("utils/uuid",["jxg"],function(t){"use strict";var e="0123456789ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz",i=e.split("");return t.Util=t.Util||{},t.Util.genUUID=function(){var t,e,r=[],s=0;for(e=0;e<36;e++)8===e||13===e||18===e||23===e?r[e]="-":14===e?r[e]="4":(s<=2&&(s=33554432+16777216*Math.random()|0),t=15&s,s>>=4,r[e]=i[19===e?3&t|8:t]);return r.join("")},t.Util}),define("parser/jessiecode",["jxg","base/constants","base/text","math/math","math/geometry","math/statistics","utils/type","utils/uuid","utils/env"],function(JXG,Const,Text,Mat,Geometry,Statistics,Type,UUID,Env){Object.create||(Object.create=function(t,e){function i(){}if("object"!=typeof t&&"function"!=typeof t)throw new TypeError("Object prototype may only be an Object: "+t);if(null===t)throw new Error("This browser's implementation of Object.create is a shim and doesn't support 'null' as the first argument.");if(void 0!==e)throw new Error("This browser's implementation of Object.create is a shim and doesn't support a second argument.");return i.prototype=t,new i});var priv={modules:{math:Mat,"math/geometry":Geometry,"math/statistics":Statistics,"math/numerics":Mat.Numerics}};JXG.JessieCode=function(t,e){this.scope={id:0,hasChild:!0,args:[],locals:{},context:null,previous:null},this.scopes=[],this.scopes.push(this.scope),this.dpstack=[[]],this.pscope=0,this.propstack=[{}],this.propscope=0,this.lhs=[],this.isLHS=!1,this.warnLog="jcwarn",this.$log=[],this.builtIn=this.defineBuiltIn(),this.board=null,this.lineToElement={},this.parCurLine=1,this.parCurColumn=0,this.line=1,this.col=1,JXG.CA&&(this.CA=new JXG.CA(this.node,this.createNode,this)),this.code="","string"==typeof t&&this.parse(t,e)},JXG.extend(JXG.JessieCode.prototype,{node:function(t,e,i){return{type:t,value:e,children:i}},createNode:function(t,e,i){var r,s=this.node(t,e,[]);for(r=2;r<arguments.length;r++)s.children.push(arguments[r]);return"node_const"==s.type&&Type.isNumber(s.value)&&(s.isMath=!0),s.line=this.parCurLine,s.col=this.parCurColumn,s},pushScope:function(t){var e={args:t,locals:{},context:null,previous:this.scope};return this.scope.hasChild=!0,this.scope=e,e.id=this.scopes.push(e)-1,e},popScope:function(){var t=this.scope.previous;return this.scope=null!==t?t:this.scope,this.scope},getElementById:function(t){return this.board.objects[t]},log:function(){this.$log.push(arguments),"object"==typeof console&&console.log&&console.log.apply(console,arguments)},creator:function(){var t,e={};return t=function(t){var i;return"function"==typeof e[this.board.id+t]?i=e[this.board.id+t]:(i=function(e){return function(i,r){var s;return s=Type.exists(r)?r:{name:0!==e.lhs[e.scope]?e.lhs[e.scope]:""},e.board.create(t,i,s)}}(this),i.creator=!0,e[this.board.id+t]=i),i},t.clearCache=function(){e={}},t}(),letvar:function(t,e){this.builtIn[t]&&this._warn('"'+t+'" is a predefined value.'),this.scope.locals[t]=e},isLocalVariable:function(t){for(var e=this.scope;null!==e;){if(Type.exists(e.locals[t]))return e;e=e.previous}return null},isParameter:function(t){for(var e=this.scope;null!==e;){if(Type.indexOf(e.args,t)>-1)return e;e=e.previous}return null},isCreator:function(t){return!!JXG.elements[t]},isMathMethod:function(t){return"E"!==t&&!!Math[t]},isBuiltIn:function(t){return!!this.builtIn[t]},getvar:function(t,e){var i;return e=Type.def(e,!1),i=this.isLocalVariable(t),null!==i?i.locals[t]:this.isCreator(t)?this.creator(t):this.isBuiltIn(t)?this.builtIn[t]:this.isMathMethod(t)?Math[t]:e||(i=this.board.select(t))===t?void 0:i},resolve:function(t){for(var e=this.scope;null!==e;){if(Type.exists(e.locals[t]))return e.locals[t];e=e.previous}},getvarJS:function(t,e,i){var r="";return e=Type.def(e,!1),i=Type.def(i,!1),null!==this.isParameter(t)?t:null===this.isLocalVariable(t)||i?this.isCreator(t)?"(function () { var a = Array.prototype.slice.call(arguments, 0), props = "+(i?"a.pop()":"{}")+"; return $jc$.board.create.apply($jc$.board, ['"+t+"'].concat([a, props])); })":(i&&this._error("Syntax error (attribute values are allowed with element creators only)"),this.isBuiltIn(t)?this.builtIn[t].src||this.builtIn[t]:this.isMathMethod(t)?"Math."+t:e?"":(Type.isId(this.board,t)?r="$jc$.board.objects['"+t+"']":Type.isName(this.board,t)?r="$jc$.board.elementsByName['"+t+"']":Type.isGroup(this.board,t)&&(r="$jc$.board.groups['"+t+"']"),r)):"$jc$.resolve('"+t+"')"},makeMap:function(t){return t.isMap=!0,t},functionCodeJS:function(t){var e=t.children[0].join(", "),i="",r="";return"op_map"===t.value&&(i="{ return  ",r=" }"),"function ("+e+") {\nvar $oldscope$ = $jc$.scope;\n$jc$.scope = $jc$.scopes["+this.scope.id+"];\nvar r = (function () "+i+this.compile(t.children[1],!0)+r+")();\n$jc$.scope = $oldscope$;\nreturn r;\n}"},defineFunction:function(node){var fun,i,list=node.children[0],scope=this.pushScope(list);if(this.board.options.jc.compile){for(this.isLHS=!1,i=0;i<list.length;i++)scope.locals[list[i]]=list[i];this.replaceNames(node.children[1]),fun=function($jc$){var fun,str="var f = "+$jc$.functionCodeJS(node)+"; f;";try{return fun=eval(str)}catch(t){return $jc$._warn("error compiling function\n\n"+str+"\n\n"+t.toString()),function(){}}}(this),this.popScope()}else fun=function(t,e,i){return function(){var r,s;for(s=e.scope,e.scope=e.scopes[i],r=0;r<t.length;r++)e.scope.locals[t[r]]=arguments[r];return r=e.execute(node.children[1]),e.scope=s,r}}(list,this,scope.id);return fun.node=node,fun.scope=scope,fun.toJS=fun.toString,fun.toString=function(t){return function(){return t.compile(t.replaceIDs(Type.deepCopy(node)))}}(this),fun.deps={},this.collectDependencies(node.children[1],fun.deps),fun},mergeAttributes:function(t){var e,i={};for(e=0;e<arguments.length;e++)i=Type.deepCopy(i,arguments[e],!0);return i},setProp:function(t,e,i){var r,s,o={};t.elementClass!==Const.OBJECT_CLASS_POINT||"X"!==e&&"Y"!==e?t.elementClass!==Const.OBJECT_CLASS_TEXT||"X"!==e&&"Y"!==e?t.type&&t.elementClass&&t.visProp?Type.exists(t[t.methodMap[e]])&&"function"!=typeof t[t.methodMap[e]]?t[t.methodMap[e]]=i:(o[e]=i,t.setAttribute(o)):t[e]=i:("number"==typeof i?t[e]=function(){return i}:"function"==typeof i?(t.isDraggable=!1,t[e]=i):"string"==typeof i&&(t.isDraggable=!1,t[e]=Type.createFunction(i,this.board,null,!0),t[e+"jc"]=i),t[e].origin=i,this.board.update()):(e=e.toLowerCase(),t.isDraggable&&"number"==typeof i?(r="x"===e?i:t.X(),s="y"===e?i:t.Y(),t.setPosition(Const.COORDS_BY_USER,[r,s])):!t.isDraggable||"function"!=typeof i&&"string"!=typeof i?t.isDraggable||(r="x"===e?i:t.XEval.origin,s="y"===e?i:t.YEval.origin,t.addConstraint([r,s])):(r="x"===e?i:t.coords.usrCoords[1],s="y"===e?i:t.coords.usrCoords[2],t.addConstraint([r,s])),this.board.update())},_genericParse:function(t,e,i,r){var s,o,n,a,h=t.replace(/\r\n/g,"\n").split("\n"),l=[];r||(this.code+=t+"\n"),Text&&(o=Text.Text.prototype.setText,Text.Text.prototype.setText=Text.Text.prototype.setTextJessieCode);try{for(Type.exists(i)||(i=!1),s=0;s<h.length;s++)i&&(h[s]=JXG.GeonextParser.geonext2JS(h[s],this.board)),l.push(h[s]);switch(t=l.join("\n"),n=parser.parse(t),this.CA&&(n=this.CA.expandDerivatives(n,null,n),n=this.CA.removeTrivialNodes(n)),e){case"parse":a=this.execute(n);break;case"manipulate":a=this.compile(n);break;case"getAst":a=n;break;default:a=!1}}catch(t){console.log(t)}finally{Text&&(Text.Text.prototype.setText=o)}return a},parse:function(t,e,i){return this._genericParse(t,"parse",e,i)},manipulate:function(t,e,i){return this._genericParse(t,"manipulate",e,i)},getAST:function(t,e,i){return this._genericParse(t,"getAst",e,i)},snippet:function(t,e,i,r){var s;return e=Type.def(e,!0),i=Type.def(i,""),r=Type.def(r,!1),s=(e?" function ("+i+") { return ":"")+t+(e?"; }":"")+";",this.parse(s,r,!0)},replaceIDs:function(t){var e,i;if(t.replaced&&(i=this.board.objects[t.children[1][0].value],Type.exists(i)&&""!==i.name&&(t.type="node_var",t.value=i.name,t.children.length=0,delete t.replaced)),t.children)for(e=t.children.length;e>0;e--)Type.exists(t.children[e-1])&&(t.children[e-1]=this.replaceIDs(t.children[e-1]));return t},replaceNames:function(t){var e,i;if(i=t.value,"node_op"===t.type&&"op_lhs"===i&&1===t.children.length?this.isLHS=!0:"node_var"===t.type&&(this.isLHS?this.letvar(i,!0):!Type.exists(this.getvar(i,!0))&&Type.exists(this.board.elementsByName[i])&&(t=this.createReplacementNode(t))),t.children)for(e=t.children.length;e>0;e--)Type.exists(t.children[e-1])&&(t.children[e-1]=this.replaceNames(t.children[e-1]));return"node_op"===t.type&&"op_lhs"===t.value&&1===t.children.length&&(this.isLHS=!1),t},createReplacementNode:function(t){var e=t.value,i=this.board.elementsByName[e];return t=this.createNode("node_op","op_execfun",this.createNode("node_var","$"),[this.createNode("node_str",i.id)]),t.replaced=!0,t},collectDependencies:function(t,e){var i,r,s,o;if(Type.isArray(t))for(o=t.length,i=0;i<o;i++)this.collectDependencies(t[i],e);else if(r=t.value,"node_var"===t.type&&(s=this.getvar(r))&&s.visProp&&s.type&&s.elementClass&&s.id&&(e[s.id]=s),"node_op"===t.type&&"op_execfun"===t.value&&t.children.length>1&&"$"===t.children[0].value&&t.children[1].length>0&&(s=t.children[1][0].value,e[s]=this.board.objects[s]),t.children)for(i=t.children.length;i>0;i--)Type.exists(t.children[i-1])&&this.collectDependencies(t.children[i-1],e)},resolveProperty:function(t,e,i){return i=Type.def(i,!1),t&&t.methodMap&&(Type.exists(t.subs)&&Type.exists(t.subs[e])?t=t.subs:Type.exists(t.methodMap[e])?e=t.methodMap[e]:(t=t.visProp,e=e.toLowerCase())),Type.isFunction(t)&&this._error("Accessing function properties is not allowed."),Type.exists(t)||this._error(t+" is not an object"),Type.exists(t[e])||this._error("unknown property "+e),i&&"function"==typeof t[e]?function(){return t[e].apply(t,arguments)}:t[e]},getLHS:function(t){var e;if("node_var"===t.type)e={o:this.scope.locals,what:t.value};else if("node_op"===t.type&&"op_property"===t.value)e={o:this.execute(t.children[0]),what:t.children[1]};else{if("node_op"!==t.type||"op_extvalue"!==t.value)throw new Error("Syntax error: Invalid left-hand side of assignment.");e={o:this.execute(t.children[0]),what:this.execute(t.children[1])}}return e},getLHSCompiler:function(t,e){var i;if("node_var"===t.type)i=t.value;else if("node_op"===t.type&&"op_property"===t.value)i=[this.compile(t.children[0],e),"'"+t.children[1]+"'"];else{if("node_op"!==t.type||"op_extvalue"!==t.value)throw new Error("Syntax error: Invalid left-hand side of assignment.");i=[this.compile(t.children[0],e),"node_const"===t.children[1].type?t.children[1].value:this.compile(t.children[1],e)]}return i},execute:function(t){var e,i,r,s,o,n,a,h,l,c,d=[];if(e=0,!t)return e;switch(this.line=t.line,this.col=t.col,t.type){case"node_op":switch(t.value){case"op_none":t.children[0]&&this.execute(t.children[0]),t.children[1]&&(e=this.execute(t.children[1]));break;case"op_assign":i=this.getLHS(t.children[0]),this.lhs[this.scope.id]=i[1],i.o.type&&i.o.elementClass&&i.o.methodMap&&"label"===i.what&&this._error("Left-hand side of assignment is read-only."),e=this.execute(t.children[1]),i.o!==this.scope.locals||Type.isArray(i.o)&&"number"==typeof i.what?this.setProp(i.o,i.what,e):this.letvar(i.what,e),this.lhs[this.scope.id]=0;break;case"op_if":this.execute(t.children[0])&&(e=this.execute(t.children[1]));break;case"op_conditional":case"op_if_else":e=this.execute(t.children[0])?this.execute(t.children[1]):this.execute(t.children[2]);break;case"op_while":for(;this.execute(t.children[0]);)this.execute(t.children[1]);break;case"op_do":do{this.execute(t.children[0])}while(this.execute(t.children[1]));break;case"op_for":for(this.execute(t.children[0]);this.execute(t.children[1]);this.execute(t.children[2]))this.execute(t.children[3]);break;case"op_proplst":t.children[0]&&this.execute(t.children[0]),t.children[1]&&this.execute(t.children[1]);break;case"op_emptyobject":e={};break;case"op_proplst_val":this.propstack.push({}),this.propscope++,this.execute(t.children[0]),e=this.propstack[this.propscope],this.propstack.pop(),this.propscope--;break;case"op_prop":this.propstack[this.propscope][t.children[0]]=this.execute(t.children[1]);break;case"op_array":for(e=[],o=t.children[0].length,r=0;r<o;r++)e.push(this.execute(t.children[0][r]));break;case"op_extvalue":e=this.execute(t.children[0]),r=this.execute(t.children[1]),e="number"==typeof r&&Math.abs(Math.round(r)-r)<Mat.eps?e[r]:void 0;break;case"op_return":if(0!==this.scope)return this.execute(t.children[0]);this._error("Unexpected return.");break;case"op_map":t.children[1].isMath||"node_var"===t.children[1].type||this._error("execute: In a map only function calls and mathematical expressions are allowed."),h=this.defineFunction(t),h.isMap=!0,e=h;break;case"op_function":h=this.defineFunction(t),h.isMap=!1,e=h;break;case"op_execfun":if(this.dpstack.push([]),this.pscope++,n=t.children[1],Type.exists(t.children[2]))if(t.children[3])for(a=t.children[2],l={},r=0;r<a.length;r++)l=Type.deepCopy(l,this.execute(a[r]),!0);else l=this.execute(t.children[2]);for(h=this.execute(t.children[0]),c=h&&h.sc?h.sc:this,!h.creator&&Type.exists(t.children[2])&&this._error("Unexpected value. Only element creators are allowed to have a value after the function call."),r=0;r<n.length;r++)d[r]=this.execute(n[r]),this.dpstack[this.pscope].push({line:t.children[1][r].line,col:t.children[1][r].ecol});if("function"!=typeof h||h.creator)if("function"==typeof h&&h.creator){s=this.line;try{for(e=h(d,l),e.jcLineStart=s,e.jcLineEnd=t.eline,r=s;r<=t.line;r++)this.lineToElement[r]=e;e.debugParents=this.dpstack[this.pscope]}catch(t){this._error(t.toString())}}else this._error("Function '"+h+"' is undefined.");else e=h.apply(c,d)
;this.dpstack.pop(),this.pscope--;break;case"op_property":s=this.execute(t.children[0]),i=t.children[1],e=this.resolveProperty(s,i,!1),Type.exists(e)&&(e.sc=s);break;case"op_use":this._warn("Use of the 'use' operator is deprecated."),this.use(t.children[0].toString());break;case"op_delete":this._warn("Use of the 'delete' operator is deprecated. Please use the remove() function."),i=this.getvar(t.children[0]),e=this.del(i);break;case"op_equ":e=this.execute(t.children[0])==this.execute(t.children[1]);break;case"op_neq":e=this.execute(t.children[0])!=this.execute(t.children[1]);break;case"op_approx":e=Math.abs(this.execute(t.children[0])-this.execute(t.children[1]))<Mat.eps;break;case"op_grt":e=this.execute(t.children[0])>this.execute(t.children[1]);break;case"op_lot":e=this.execute(t.children[0])<this.execute(t.children[1]);break;case"op_gre":e=this.execute(t.children[0])>=this.execute(t.children[1]);break;case"op_loe":e=this.execute(t.children[0])<=this.execute(t.children[1]);break;case"op_or":e=this.execute(t.children[0])||this.execute(t.children[1]);break;case"op_and":e=this.execute(t.children[0])&&this.execute(t.children[1]);break;case"op_not":e=!this.execute(t.children[0]);break;case"op_add":e=this.add(this.execute(t.children[0]),this.execute(t.children[1]));break;case"op_sub":e=this.sub(this.execute(t.children[0]),this.execute(t.children[1]));break;case"op_div":e=this.div(this.execute(t.children[0]),this.execute(t.children[1]));break;case"op_mod":e=this.mod(this.execute(t.children[0]),this.execute(t.children[1]),!0);break;case"op_mul":e=this.mul(this.execute(t.children[0]),this.execute(t.children[1]));break;case"op_exp":e=this.pow(this.execute(t.children[0]),this.execute(t.children[1]));break;case"op_neg":e=this.neg(this.execute(t.children[0]))}break;case"node_var":e=this.getvar(t.value);break;case"node_const":e=Number(t.value);break;case"node_const_bool":e=t.value;break;case"node_str":e=t.value.replace(/\\(.)/,"$1")}return e},compile:function(t,e){var i,r,s,o="";if(Type.exists(e)||(e=!1),!t)return o;switch(t.type){case"node_op":switch(t.value){case"op_none":t.children[0]&&(o=this.compile(t.children[0],e)),t.children[1]&&(o+=this.compile(t.children[1],e));break;case"op_assign":e?(i=this.getLHSCompiler(t.children[0],e),Type.isArray(i)?o="$jc$.setProp("+i[0]+", "+i[1]+", "+this.compile(t.children[1],e)+");\n":(this.isLocalVariable(i)!==this.scope&&(this.scope.locals[i]=!0),o="$jc$.scopes["+this.scope.id+"].locals['"+i+"'] = "+this.compile(t.children[1],e)+";\n")):(i=this.compile(t.children[0]),o=i+" = "+this.compile(t.children[1],e)+";\n");break;case"op_if":o=" if ("+this.compile(t.children[0],e)+") "+this.compile(t.children[1],e);break;case"op_if_else":o=" if ("+this.compile(t.children[0],e)+")"+this.compile(t.children[1],e),o+=" else "+this.compile(t.children[2],e);break;case"op_conditional":o="(("+this.compile(t.children[0],e)+")?("+this.compile(t.children[1],e),o+="):("+this.compile(t.children[2],e)+"))";break;case"op_while":o=" while ("+this.compile(t.children[0],e)+") {\n"+this.compile(t.children[1],e)+"}\n";break;case"op_do":o=" do {\n"+this.compile(t.children[0],e)+"} while ("+this.compile(t.children[1],e)+");\n";break;case"op_for":o=" for ("+this.compile(t.children[0],e)+"; "+this.compile(t.children[1],e)+"; "+this.compile(t.children[2],e)+") {\n"+this.compile(t.children[3],e)+"\n}\n";break;case"op_proplst":t.children[0]&&(o=this.compile(t.children[0],e)+", "),o+=this.compile(t.children[1],e);break;case"op_prop":o=t.children[0]+": "+this.compile(t.children[1],e);break;case"op_emptyobject":o=e?"{}":"<< >>";break;case"op_proplst_val":o=this.compile(t.children[0],e);break;case"op_array":for(s=[],r=0;r<t.children[0].length;r++)s.push(this.compile(t.children[0][r],e));o="["+s.join(", ")+"]";break;case"op_extvalue":o=this.compile(t.children[0],e)+"["+this.compile(t.children[1],e)+"]";break;case"op_return":o=" return "+this.compile(t.children[0],e)+";\n";break;case"op_map":t.children[1].isMath||"node_var"===t.children[1].type||this._error("compile: In a map only function calls and mathematical expressions are allowed."),s=t.children[0],o=e?" $jc$.makeMap(function ("+s.join(", ")+") { return "+this.compile(t.children[1],e)+"; })":"map ("+s.join(", ")+") -> "+this.compile(t.children[1],e);break;case"op_function":s=t.children[0],this.pushScope(s),o=e?this.functionCodeJS(t):" function ("+s.join(", ")+") "+this.compile(t.children[1],e),this.popScope();break;case"op_execfunmath":console.log("TODO"),o="-1";break;case"op_execfun":if(t.children[2]){for(s=[],r=0;r<t.children[2].length;r++)s.push(this.compile(t.children[2][r],e));e&&(i="$jc$.mergeAttributes("+s.join(", ")+")")}for(t.children[0].withProps=!!t.children[2],s=[],r=0;r<t.children[1].length;r++)s.push(this.compile(t.children[1][r],e));o=this.compile(t.children[0],e)+"("+s.join(", ")+(t.children[2]&&e?", "+i:"")+")"+(t.children[2]&&!e?i:""),e&&"$"===t.children[0].value&&(o="$jc$.board.objects["+this.compile(t.children[1][0],e)+"]");break;case"op_property":o=e&&"X"!==t.children[1]&&"Y"!==t.children[1]?"$jc$.resolveProperty("+this.compile(t.children[0],e)+", '"+t.children[1]+"', true)":this.compile(t.children[0],e)+"."+t.children[1];break;case"op_use":this._warn("Use of the 'use' operator is deprecated."),o=e?"$jc$.use('":"use('",o+=t.children[0].toString()+"');";break;case"op_delete":this._warn("Use of the 'delete' operator is deprecated. Please use the remove() function."),o=e?"$jc$.del(":"remove(",o+=this.compile(t.children[0],e)+")";break;case"op_equ":o="("+this.compile(t.children[0],e)+" == "+this.compile(t.children[1],e)+")";break;case"op_neq":o="("+this.compile(t.children[0],e)+" != "+this.compile(t.children[1],e)+")";break;case"op_approx":o="("+this.compile(t.children[0],e)+" ~= "+this.compile(t.children[1],e)+")";break;case"op_grt":o="("+this.compile(t.children[0],e)+" > "+this.compile(t.children[1],e)+")";break;case"op_lot":o="("+this.compile(t.children[0],e)+" < "+this.compile(t.children[1],e)+")";break;case"op_gre":o="("+this.compile(t.children[0],e)+" >= "+this.compile(t.children[1],e)+")";break;case"op_loe":o="("+this.compile(t.children[0],e)+" <= "+this.compile(t.children[1],e)+")";break;case"op_or":o="("+this.compile(t.children[0],e)+" || "+this.compile(t.children[1],e)+")";break;case"op_and":o="("+this.compile(t.children[0],e)+" && "+this.compile(t.children[1],e)+")";break;case"op_not":o="!("+this.compile(t.children[0],e)+")";break;case"op_add":o=e?"$jc$.add("+this.compile(t.children[0],e)+", "+this.compile(t.children[1],e)+")":"("+this.compile(t.children[0],e)+" + "+this.compile(t.children[1],e)+")";break;case"op_sub":o=e?"$jc$.sub("+this.compile(t.children[0],e)+", "+this.compile(t.children[1],e)+")":"("+this.compile(t.children[0],e)+" - "+this.compile(t.children[1],e)+")";break;case"op_div":o=e?"$jc$.div("+this.compile(t.children[0],e)+", "+this.compile(t.children[1],e)+")":"("+this.compile(t.children[0],e)+" / "+this.compile(t.children[1],e)+")";break;case"op_mod":o=e?"$jc$.mod("+this.compile(t.children[0],e)+", "+this.compile(t.children[1],e)+", true)":"("+this.compile(t.children[0],e)+" % "+this.compile(t.children[1],e)+")";break;case"op_mul":o=e?"$jc$.mul("+this.compile(t.children[0],e)+", "+this.compile(t.children[1],e)+")":"("+this.compile(t.children[0],e)+" * "+this.compile(t.children[1],e)+")";break;case"op_exp":o=e?"$jc$.pow("+this.compile(t.children[0],e)+", "+this.compile(t.children[1],e)+")":"("+this.compile(t.children[0],e)+"^"+this.compile(t.children[1],e)+")";break;case"op_neg":o=e?"$jc$.neg("+this.compile(t.children[0],e)+")":"(-"+this.compile(t.children[0],e)+")"}break;case"node_var":o=e?this.getvarJS(t.value,!1,t.withProps):t.value;break;case"node_const":case"node_const_bool":o=t.value;break;case"node_str":o="'"+t.value+"'"}return t.needsBrackets&&(o="{\n"+o+"}\n"),o},X:function(t){return t.X()},Y:function(t){return t.Y()},V:function(t){return t.Value()},L:function(t){return t.L()},dist:function(t,e){return Type.exists(t)&&Type.exists(t.Dist)||this._error("Error: Can't calculate distance."),t.Dist(e)},add:function(t,e){var i,r,s;if(t=Type.evalSlider(t),e=Type.evalSlider(e),Type.isArray(t)&&Type.isArray(e))for(r=Math.min(t.length,e.length),s=[],i=0;i<r;i++)s[i]=t[i]+e[i];else Type.isNumber(t)&&Type.isNumber(e)?s=t+e:Type.isString(t)||Type.isString(e)?s=t.toString()+e.toString():this._error("Operation + not defined on operands "+typeof t+" and "+typeof e);return s},sub:function(t,e){var i,r,s;if(t=Type.evalSlider(t),e=Type.evalSlider(e),Type.isArray(t)&&Type.isArray(e))for(r=Math.min(t.length,e.length),s=[],i=0;i<r;i++)s[i]=t[i]-e[i];else Type.isNumber(t)&&Type.isNumber(e)?s=t-e:this._error("Operation - not defined on operands "+typeof t+" and "+typeof e);return s},neg:function(t){var e,i,r;if(t=Type.evalSlider(t),Type.isArray(t))for(i=t.length,r=[],e=0;e<i;e++)r[e]=-t[e];else Type.isNumber(t)?r=-t:this._error("Unary operation - not defined on operand "+typeof t);return r},mul:function(t,e){var i,r,s;if(t=Type.evalSlider(t),e=Type.evalSlider(e),Type.isArray(t)&&Type.isNumber(e)&&(i=t,t=e,e=t),Type.isArray(t)&&Type.isArray(e))r=Math.min(t.length,e.length),s=Mat.innerProduct(t,e,r);else if(Type.isNumber(t)&&Type.isArray(e))for(r=e.length,s=[],i=0;i<r;i++)s[i]=t*e[i];else Type.isNumber(t)&&Type.isNumber(e)?s=t*e:this._error("Operation * not defined on operands "+typeof t+" and "+typeof e);return s},div:function(t,e){var i,r,s;if(t=Type.evalSlider(t),e=Type.evalSlider(e),Type.isArray(t)&&Type.isNumber(e))for(r=t.length,s=[],i=0;i<r;i++)s[i]=t[i]/e;else Type.isNumber(t)&&Type.isNumber(e)?s=t/e:this._error("Operation * not defined on operands "+typeof t+" and "+typeof e);return s},mod:function(t,e){var i,r,s;if(t=Type.evalSlider(t),e=Type.evalSlider(e),Type.isArray(t)&&Type.isNumber(e))for(r=t.length,s=[],i=0;i<r;i++)s[i]=Mat.mod(t[i],e,!0);else Type.isNumber(t)&&Type.isNumber(e)?s=Mat.mod(t,e,!0):this._error("Operation * not defined on operands "+typeof t+" and "+typeof e);return s},pow:function(t,e){return t=Type.evalSlider(t),e=Type.evalSlider(e),Math.pow(t,e)},DDD:function(t){console.log("Dummy derivative function. This should never appear!")},ifthen:function(t,e,i){return t?e:i},del:function(t){"object"==typeof t&&JXG.exists(t.type)&&JXG.exists(t.elementClass)&&this.board.removeObject(t)},use:function(t){var e,i,r=!1;if("string"==typeof t){for(e in JXG.boards)if(JXG.boards.hasOwnProperty(e)&&JXG.boards[e].container===t){i=JXG.boards[e],r=!0;break}}else i=t,r=!0;r?(this.board=i,this.builtIn.$board=i,this.builtIn.$board.src="$jc$.board"):this._error("Board '"+t+"' not found!")},findSymbol:function(t,e){var i,r;for(e=Type.def(e,-1),r=-1===e?this.scope:this.scopes[e];null!==r;){for(i in r.locals)if(r.locals.hasOwnProperty(i)&&r.locals[i]===t)return[i,r];r=r.previous}return[]},importModule:function(t){return priv.modules[t.toLowerCase()]},defineBuiltIn:function(){var t=this,e={PI:Math.PI,EULER:Math.E,X:t.X,Y:t.Y,V:t.V,L:t.L,dist:t.dist,rad:Geometry.rad,deg:Geometry.trueAngle,factorial:Mat.factorial,trunc:Type.trunc,log:Mat.log,ln:Math.log,log10:Mat.log10,lg:Mat.log10,log2:Mat.log2,lb:Mat.log2,ld:Mat.log2,cosh:Mat.cosh,sinh:Mat.sinh,IfThen:t.ifthen,import:t.importModule,use:t.use,remove:t.del,$:t.getElementById,$board:t.board,$log:t.log,D:t.DDD};return e.rad.sc=Geometry,e.deg.sc=Geometry,e.factorial.sc=Mat,e.X.src="$jc$.X",e.Y.src="$jc$.Y",e.V.src="$jc$.V",e.L.src="$jc$.L",e.dist.src="$jc$.dist",e.rad.src="JXG.Math.Geometry.rad",e.deg.src="JXG.Math.Geometry.trueAngle",e.factorial.src="JXG.Math.factorial",e.trunc.src="JXG.trunc",e.ln.src="Math.log",e.log10.src="JXG.Math.log10",e.lg.src="JXG.Math.log10",e.log2.src="JXG.Math.log2",e.lb.src="JXG.Math.log2",e.ld.src="JXG.Math.log2",e.cosh.src="JXG.Math.cosh",e.sinh.src="JXG.Math.sinh",e.import.src="$jc$.importModule",e.use.src="$jc$.use",e.remove.src="$jc$.del",e.IfThen.src="$jc$.ifthen",e.$.src="(function (n) { return $jc$.board.select(n); })",e.$board&&(e.$board.src="$jc$.board"),e.$log.src="$jc$.log",e},_debug:function(t){"object"==typeof console?console.log(t):Env.isBrowser&&document&&null!==document.getElementById("debug")&&(document.getElementById("debug").innerHTML+=t+"<br />")},_error:function(t){var e=new Error("Error("+this.line+"): "+t);throw e.line=this.line,e},_warn:function(t){"object"==typeof console?console.log("Warning("+this.line+"): "+t):Env.isBrowser&&document&&null!==document.getElementById(this.warnLog)&&(document.getElementById(this.warnLog).innerHTML+="Warning("+this.line+"): "+t+"<br />")},_log:function(t){"object"!=typeof window&&"object"==typeof self&&self.postMessage?self.postMessage({type:"log",msg:"Log: "+t.toString()}):console.log("Log: ",arguments)}});var parser=function(){function t(){this.yy={}}var e=function(t,e,i,r){for(i=i||{},r=t.length;r--;i[t[r]]=e);return i},i=[2,14],r=[1,13],s=[1,37],o=[1,14],n=[1,15],a=[1,21],h=[1,16],l=[1,17],c=[1,33],d=[1,18],u=[1,19],p=[1,12],f=[1,59],m=[1,60],b=[1,58],g=[1,46],v=[1,48],y=[1,49],C=[1,50],_=[1,51],P=[1,52],E=[1,53],S=[1,54],x=[1,45],O=[1,38],w=[1,39],T=[5,7,8,14,15,16,17,19,20,21,23,26,27,50,51,58,65,74,75,76,77,78,79,80,82,91,93],N=[5,7,8,12,14,15,16,17,19,20,21,23,26,27,50,51,58,65,74,75,76,77,78,79,80,82,91,93],A=[8,10,16,32,34,35,37,39,41,42,43,45,46,47,48,50,51,53,54,55,57,64,65,66,83,86],M=[2,48],k=[1,72],R=[10,16,32,34,35,37,39,41,42,43,45,46,47,48,50,51,53,54,55,57,66,83,86],L=[1,78],B=[8,10,16,32,34,35,37,41,42,43,45,46,47,48,50,51,53,54,55,57,64,65,66,83,86],Y=[1,82],j=[8,10,16,32,34,35,37,39,45,46,47,48,50,51,53,54,55,57,64,65,66,83,86],D=[1,83],I=[1,84],X=[1,85],G=[8,10,16,32,34,35,37,39,41,42,43,50,51,53,54,55,57,64,65,66,83,86],J=[1,89],F=[1,90],U=[1,91],z=[1,92],H=[1,97],V=[8,10,16,32,34,35,37,39,41,42,43,45,46,47,48,53,54,55,57,64,65,66,83,86],$=[1,103],q=[1,104],W=[8,10,16,32,34,35,37,39,41,42,43,45,46,47,48,50,51,57,64,65,66,83,86],Z=[1,105],Q=[1,106],K=[1,107],tt=[1,126],et=[1,139],it=[83,86],rt=[1,149],st=[10,66,86],ot=[8,10,16,20,32,34,35,37,39,41,42,43,45,46,47,48,50,51,53,54,55,57,64,65,66,82,83,86],nt=[1,166],at=[10,86],ht={trace:function(){},yy:{},symbols_:{error:2,Program:3,StatementList:4,EOF:5,IfStatement:6,IF:7,"(":8,Expression:9,")":10,Statement:11,ELSE:12,LoopStatement:13,WHILE:14,FOR:15,";":16,DO:17,UnaryStatement:18,USE:19,IDENTIFIER:20,DELETE:21,ReturnStatement:22,RETURN:23,EmptyStatement:24,StatementBlock:25,"{":26,"}":27,ExpressionStatement:28,AssignmentExpression:29,ConditionalExpression:30,LeftHandSideExpression:31,"=":32,LogicalORExpression:33,"?":34,":":35,LogicalANDExpression:36,"||":37,EqualityExpression:38,"&&":39,RelationalExpression:40,"==":41,"!=":42,"~=":43,AdditiveExpression:44,"<":45,">":46,"<=":47,">=":48,MultiplicativeExpression:49,"+":50,"-":51,UnaryExpression:52,"*":53,"/":54,"%":55,ExponentExpression:56,"^":57,"!":58,MemberExpression:59,CallExpression:60,PrimaryExpression:61,FunctionExpression:62,MapExpression:63,".":64,"[":65,"]":66,BasicLiteral:67,ObjectLiteral:68,ArrayLiteral:69,NullLiteral:70,BooleanLiteral:71,StringLiteral:72,NumberLiteral:73,NULL:74,TRUE:75,FALSE:76,STRING:77,NUMBER:78,NAN:79,INFINITY:80,ElementList:81,"<<":82,">>":83,PropertyList:84,Property:85,",":86,PropertyName:87,Arguments:88,AttributeList:89,Attribute:90,FUNCTION:91,ParameterDefinitionList:92,MAP:93,"->":94,$accept:0,$end:1},terminals_:{2:"error",5:"EOF",7:"IF",8:"(",10:")",12:"ELSE",14:"WHILE",15:"FOR",16:";",17:"DO",19:"USE",20:"IDENTIFIER",21:"DELETE",23:"RETURN",26:"{",27:"}",32:"=",34:"?",35:":",37:"||",39:"&&",41:"==",42:"!=",43:"~=",45:"<",46:">",47:"<=",48:">=",50:"+",51:"-",53:"*",54:"/",55:"%",57:"^",58:"!",64:".",65:"[",66:"]",74:"NULL",75:"TRUE",76:"FALSE",77:"STRING",78:"NUMBER",79:"NAN",80:"INFINITY",82:"<<",83:">>",86:",",91:"FUNCTION",93:"MAP",94:"->"},productions_:[0,[3,2],[6,5],[6,7],[13,5],[13,9],[13,7],[18,2],[18,2],[22,2],[22,3],[24,1],[25,3],[4,2],[4,0],[11,1],[11,1],[11,1],[11,1],[11,1],[11,1],[11,1],[28,2],[9,1],[29,1],[29,3],[30,1],[30,5],[33,1],[33,3],[36,1],[36,3],[38,1],[38,3],[38,3],[38,3],[40,1],[40,3],[40,3],[40,3],[40,3],[44,1],[44,3],[44,3],[49,1],[49,3],[49,3],[49,3],[56,1],[56,3],[52,1],[52,2],[52,2],[52,2],[31,1],[31,1],[59,1],[59,1],[59,1],[59,3],[59,4],[61,1],[61,1],[61,1],[61,1],[61,3],[67,1],[67,1],[67,1],[67,1],[70,1],[71,1],[71,1],[72,1],[73,1],[73,1],[73,1],[69,2],[69,3],[68,2],[68,3],[84,1],[84,3],[85,3],[87,1],[87,1],[87,1],[60,2],[60,3],[60,2],[60,4],[60,3],[88,2],[88,3],[89,1],[89,3],[90,1],[90,1],[81,1],[81,3],[62,4],[62,5],[63,6],[92,1],[92,3]],performAction:function(t,e,i,r,s,o,n){var a=o.length-1;switch(s){case 1:return o[a-1];case 2:this.$=lt.createNode(ct(n[a-4]),"node_op","op_if",o[a-2],o[a]);break;case 3:this.$=lt.createNode(ct(n[a-6]),"node_op","op_if_else",o[a-4],o[a-2],o[a]);break;case 4:this.$=lt.createNode(ct(n[a-4]),"node_op","op_while",o[a-2],o[a]);break;case 5:this.$=lt.createNode(ct(n[a-8]),"node_op","op_for",o[a-6],o[a-4],o[a-2],o[a]);break;case 6:this.$=lt.createNode(ct(n[a-6]),"node_op","op_do",o[a-5],o[a-2]);break;case 7:this.$=lt.createNode(ct(n[a-1]),"node_op","op_use",o[a]);break;case 8:this.$=lt.createNode(ct(n[a-1]),"node_op","op_delete",o[a]);break;case 9:this.$=lt.createNode(ct(n[a-1]),"node_op","op_return",void 0);break;case 10:this.$=lt.createNode(ct(n[a-2]),"node_op","op_return",o[a-1]);break;case 11:case 14:this.$=lt.createNode(ct(n[a]),"node_op","op_none");break;case 12:this.$=o[a-1],this.$.needsBrackets=!0;break;case 13:this.$=lt.createNode(ct(n[a-1]),"node_op","op_none",o[a-1],o[a]);break;case 15:case 16:case 17:case 18:case 19:case 20:case 21:case 23:case 24:case 26:case 28:case 30:case 32:case 36:case 41:case 44:case 48:case 50:case 52:case 54:case 55:case 56:case 58:case 62:case 81:case 84:case 85:case 86:this.$=o[a];break;case 22:case 65:case 93:this.$=o[a-1];break;case 25:this.$=lt.createNode(ct(n[a-2]),"node_op","op_assign",o[a-2],o[a]),this.$.isMath=!1;break;case 27:this.$=lt.createNode(ct(n[a-4]),"node_op","op_conditional",o[a-4],o[a-2],o[a]),this.$.isMath=!1;break;case 29:this.$=lt.createNode(ct(n[a-2]),"node_op","op_or",o[a-2],o[a]),this.$.isMath=!1;break;case 31:this.$=lt.createNode(ct(n[a-2]),"node_op","op_and",o[a-2],o[a]),this.$.isMath=!1;break;case 33:this.$=lt.createNode(ct(n[a-2]),"node_op","op_equ",o[a-2],o[a]),this.$.isMath=!1;break;case 34:this.$=lt.createNode(ct(n[a-2]),"node_op","op_neq",o[a-2],o[a]),this.$.isMath=!1;break;case 35:this.$=lt.createNode(ct(n[a-2]),"node_op","op_approx",o[a-2],o[a]),this.$.isMath=!1;break;case 37:this.$=lt.createNode(ct(n[a-2]),"node_op","op_lot",o[a-2],o[a]),this.$.isMath=!1;break;case 38:this.$=lt.createNode(ct(n[a-2]),"node_op","op_grt",o[a-2],o[a]),this.$.isMath=!1;break;case 39:this.$=lt.createNode(ct(n[a-2]),"node_op","op_loe",o[a-2],o[a]),this.$.isMath=!1;break;case 40:this.$=lt.createNode(ct(n[a-2]),"node_op","op_gre",o[a-2],o[a]),this.$.isMath=!1;break;case 42:this.$=lt.createNode(ct(n[a-2]),"node_op","op_add",o[a-2],o[a]),this.$.isMath=!0;break;case 43:this.$=lt.createNode(ct(n[a-2]),"node_op","op_sub",o[a-2],o[a]),this.$.isMath=!0;break;case 45:this.$=lt.createNode(ct(n[a-2]),"node_op","op_mul",o[a-2],o[a]),this.$.isMath=!0;break;case 46:this.$=lt.createNode(ct(n[a-2]),"node_op","op_div",o[a-2],o[a]),this.$.isMath=!0;break;case 47:this.$=lt.createNode(ct(n[a-2]),"node_op","op_mod",o[a-2],o[a]),this.$.isMath=!0;break;case 49:this.$=lt.createNode(ct(n[a-2]),"node_op","op_exp",o[a-2],o[a]),this.$.isMath=!0;break;case 51:this.$=lt.createNode(ct(n[a-1]),"node_op","op_not",o[a]),this.$.isMath=!1;break;case 53:this.$=lt.createNode(ct(n[a-1]),"node_op","op_neg",o[a]),this.$.isMath=!0;break;case 57:case 63:case 64:case 66:case 67:case 68:case 97:this.$=o[a],this.$.isMath=!1;break;case 59:case 91:this.$=lt.createNode(ct(n[a-2]),"node_op","op_property",o[a-2],o[a]),this.$.isMath=!0;break;case 60:case 90:this.$=lt.createNode(ct(n[a-3]),"node_op","op_extvalue",o[a-3],o[a-1]),this.$.isMath=!0;break;case 61:this.$=lt.createNode(ct(n[a]),"node_var",o[a]);break;case 69:this.$=o[a],this.$.isMath=!0;break;case 70:this.$=lt.createNode(ct(n[a]),"node_const",null);break;case 71:this.$=lt.createNode(ct(n[a]),"node_const_bool",!0);break;case 72:this.$=lt.createNode(ct(n[a]),"node_const_bool",!1);break;case 73:this.$=lt.createNode(ct(n[a]),"node_str",o[a].substring(1,o[a].length-1));break;case 74:this.$=lt.createNode(ct(n[a]),"node_const",parseFloat(o[a]));break;case 75:this.$=lt.createNode(ct(n[a]),"node_const",NaN);break;case 76:this.$=lt.createNode(ct(n[a]),"node_const",1/0);break;case 77:this.$=lt.createNode(ct(n[a-1]),"node_op","op_array",[]);break;case 78:this.$=lt.createNode(ct(n[a-2]),"node_op","op_array",o[a-1]);break;case 79:this.$=lt.createNode(ct(n[a-1]),"node_op","op_emptyobject",{});break;case 80:this.$=lt.createNode(ct(n[a-2]),"node_op","op_proplst_val",o[a-1]);break;case 82:this.$=lt.createNode(ct(n[a-2]),"node_op","op_proplst",o[a-2],o[a]);break;case 83:this.$=lt.createNode(ct(n[a-2]),"node_op","op_prop",o[a-2],o[a]);break;case 87:case 89:this.$=lt.createNode(ct(n[a-1]),"node_op","op_execfun",o[a-1],o[a]),this.$.isMath=!0;break;case 88:this.$=lt.createNode(ct(n[a-2]),"node_op","op_execfun",o[a-2],o[a-1],o[a],!0),this.$.isMath=!1;break;case 92:this.$=[];break;case 94:case 98:case 103:this.$=[o[a]];break;case 95:case 99:case 104:this.$=o[a-2].concat(o[a]);break;case 96:this.$=lt.createNode(ct(n[a]),"node_var",o[a]),this.$.isMath=!0;break;case 100:this.$=lt.createNode(ct(n[a-3]),"node_op","op_function",[],o[a]),this.$.isMath=!1;break;case 101:this.$=lt.createNode(ct(n[a-4]),"node_op","op_function",o[a-2],o[a]),this.$.isMath=!1;break;case 102:this.$=lt.createNode(ct(n[a-5]),"node_op","op_map",o[a-3],o[a])}},table:[e([5,7,8,14,15,16,17,19,20,21,23,26,50,51,58,65,74,75,76,77,78,79,80,82,91,93],i,{3:1,4:2}),{1:[3]},{5:[1,3],6:6,7:r,8:s,9:20,11:4,13:7,14:o,15:n,16:a,17:h,18:8,19:l,20:c,21:d,22:9,23:u,24:11,25:5,26:p,28:10,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{1:[2,1]},e(T,[2,13]),e(N,[2,15]),e(N,[2,16]),e(N,[2,17]),e(N,[2,18]),e(N,[2,19]),e(N,[2,20]),e(N,[2,21]),e([7,8,14,15,16,17,19,20,21,23,26,27,50,51,58,65,74,75,76,77,78,79,80,82,91,93],i,{4:61}),{8:[1,62]},{8:[1,63]},{8:[1,64]},{6:6,7:r,8:s,9:20,11:65,13:7,14:o,15:n,16:a,17:h,18:8,19:l,20:c,21:d,22:9,23:u,24:11,25:5,26:p,28:10,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{20:[1,66]},{20:[1,67]},{8:s,9:69,16:[1,68],20:c,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{16:[1,70]},e(N,[2,11]),e(A,[2,23]),e(A,[2,24]),e([8,10,16,34,35,37,39,41,42,43,45,46,47,48,50,51,53,54,55,64,65,66,83,86],M,{32:[1,71],57:k}),e([8,10,16,32,35,39,41,42,43,45,46,47,48,50,51,53,54,55,57,64,65,66,83,86],[2,26],{34:[1,73],37:[1,74]}),e(R,[2,54],{88:77,8:L,64:[1,75],65:[1,76]}),e(R,[2,55],{88:79,8:L,64:[1,81],65:[1,80]}),e(B,[2,28],{39:Y}),e(A,[2,56]),e(A,[2,57]),e(A,[2,58]),e(j,[2,30],{41:D,42:I,43:X}),e(A,[2,61]),e(A,[2,62]),e(A,[2,63]),e(A,[2,64]),{8:s,9:86,20:c,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:[1,87]},{8:[1,88]},e(G,[2,32],{45:J,46:F,47:U,48:z}),e(A,[2,66]),e(A,[2,67]),e(A,[2,68]),e(A,[2,69]),{20:H,72:98,73:99,77:_,78:P,79:E,80:S,83:[1,93],84:94,85:95,87:96},{8:s,20:c,29:102,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,66:[1,100],67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,81:101,82:x,91:O,93:w},e(V,[2,36],{50:$,51:q}),e(A,[2,70]),e(A,[2,71]),e(A,[2,72]),e(A,[2,73]),e(A,[2,74]),e(A,[2,75]),e(A,[2,76]),e(W,[2,41],{53:Z,54:Q,55:K}),e(A,[2,44]),e(A,[2,50]),{8:s,20:c,31:109,50:f,51:m,52:108,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,50:f,51:m,52:110,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,50:f,51:m,52:111,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{6:6,7:r,8:s,9:20,11:4,13:7,14:o,15:n,16:a,17:h,18:8,19:l,20:c,21:d,22:9,23:u,24:11,25:5,26:p,27:[1,112],28:10,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,9:113,20:c,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,9:114,20:c,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,9:115,20:c,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{14:[1,116]},e(N,[2,7]),e(N,[2,8]),e(N,[2,9]),{16:[1,117]},e(N,[2,22]),{8:s,20:c,29:118,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,50:f,51:m,52:119,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,29:120,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,36:121,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{20:[1,122]},{8:s,9:123,20:c,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},e(A,[2,87],{89:124,90:125,68:127,20:tt,82:x}),{8:s,10:[1,128],20:c,29:102,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,81:129,82:x,91:O,93:w},e(A,[2,89]),{8:s,9:130,20:c,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{20:[1,131]},{8:s,20:c,31:109,38:132,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,40:133,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,40:134,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,40:135,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{10:[1,136]},{10:[1,137],20:et,92:138},{20:et,92:140},{8:s,20:c,31:109,44:141,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,44:142,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,44:143,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,44:144,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},e(A,[2,79]),{83:[1,145],86:[1,146]},e(it,[2,81]),{35:[1,147]},{35:[2,84]},{35:[2,85]},{35:[2,86]},e(A,[2,77]),{66:[1,148],86:rt},e(st,[2,98]),{8:s,20:c,31:109,49:150,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,49:151,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,50:f,51:m,52:152,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,50:f,51:m,52:153,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,31:109,50:f,51:m,52:154,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},e(A,[2,51]),e([8,10,16,32,34,35,37,39,41,42,43,45,46,47,48,50,51,53,54,55,64,65,66,83,86],M,{57:k}),e(A,[2,52]),e(A,[2,53]),e([5,7,8,10,12,14,15,16,17,19,20,21,23,26,27,32,34,35,37,39,41,42,43,45,46,47,48,50,51,53,54,55,57,58,64,65,66,74,75,76,77,78,79,80,82,83,86,91,93],[2,12]),{10:[1,155]},{10:[1,156]},{16:[1,157]},{8:[1,158]},e(N,[2,10]),e(A,[2,25]),e(A,[2,49]),{35:[1,159]},e(B,[2,29],{39:Y}),e(A,[2,59]),{66:[1,160]},e([8,10,16,32,34,35,37,39,41,42,43,45,46,47,48,50,51,53,54,55,57,64,65,66,83],[2,88],{86:[1,161]}),e(A,[2,94]),e(A,[2,96]),e(A,[2,97]),e(ot,[2,92]),{10:[1,162],86:rt},{66:[1,163]},e(A,[2,91]),e(j,[2,31],{41:D,42:I,43:X}),e(G,[2,33],{45:J,46:F,47:U,48:z}),e(G,[2,34],{45:J,46:F,47:U,48:z}),e(G,[2,35],{45:J,46:F,47:U,48:z}),e(A,[2,65]),{25:164,26:p},{10:[1,165],86:nt},e(at,[2,103]),{10:[1,167],86:nt},e(V,[2,37],{50:$,51:q}),e(V,[2,38],{50:$,51:q}),e(V,[2,39],{50:$,51:q}),e(V,[2,40],{50:$,51:q}),e(A,[2,80]),{20:H,72:98,73:99,77:_,78:P,79:E,80:S,85:168,87:96},{8:s,20:c,29:169,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},e(A,[2,78]),{8:s,20:c,29:170,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},e(W,[2,42],{53:Z,54:Q,55:K}),e(W,[2,43],{53:Z,54:Q,55:K}),e(A,[2,45]),e(A,[2,46]),e(A,[2,47]),{6:6,7:r,8:s,9:20,11:171,13:7,14:o,15:n,16:a,17:h,18:8,19:l,20:c,21:d,22:9,23:u,24:11,25:5,26:p,28:10,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{6:6,7:r,8:s,9:20,11:172,13:7,14:o,15:n,16:a,17:h,18:8,19:l,20:c,21:d,22:9,23:u,24:11,25:5,26:p,28:10,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,9:173,20:c,
29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,9:174,20:c,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,20:c,29:175,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},e(A,[2,60]),{20:tt,68:127,82:x,90:176},e(ot,[2,93]),e(A,[2,90]),e(A,[2,100]),{25:177,26:p},{20:[1,178]},{94:[1,179]},e(it,[2,82]),e(it,[2,83]),e(st,[2,99]),e(T,[2,2],{12:[1,180]}),e(N,[2,4]),{16:[1,181]},{10:[1,182]},e(A,[2,27]),e(A,[2,95]),e(A,[2,101]),e(at,[2,104]),{8:s,9:183,20:c,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{6:6,7:r,8:s,9:20,11:184,13:7,14:o,15:n,16:a,17:h,18:8,19:l,20:c,21:d,22:9,23:u,24:11,25:5,26:p,28:10,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{8:s,9:185,20:c,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},{16:[1,186]},e(A,[2,102]),e(N,[2,3]),{10:[1,187]},e(N,[2,6]),{6:6,7:r,8:s,9:20,11:188,13:7,14:o,15:n,16:a,17:h,18:8,19:l,20:c,21:d,22:9,23:u,24:11,25:5,26:p,28:10,29:22,30:23,31:24,33:25,36:28,38:32,40:40,44:47,49:55,50:f,51:m,52:56,56:57,58:b,59:26,60:27,61:29,62:30,63:31,65:g,67:34,68:35,69:36,70:41,71:42,72:43,73:44,74:v,75:y,76:C,77:_,78:P,79:E,80:S,82:x,91:O,93:w},e(N,[2,5])],defaultActions:{3:[2,1],97:[2,84],98:[2,85],99:[2,86]},parseError:function(t,e){if(!e.recoverable){var i=new Error(t);throw i.hash=e,i}this.trace(t)},parse:function(t){var e=this,i=[0],r=[null],s=[],o=this.table,n="",a=0,h=0,l=0,c=s.slice.call(arguments,1),d=Object.create(this.lexer),u={yy:{}};for(var p in this.yy)Object.prototype.hasOwnProperty.call(this.yy,p)&&(u.yy[p]=this.yy[p]);d.setInput(t,u.yy),u.yy.lexer=d,u.yy.parser=this,void 0===d.yylloc&&(d.yylloc={});var f=d.yylloc;s.push(f);var m=d.options&&d.options.ranges;"function"==typeof u.yy.parseError?this.parseError=u.yy.parseError:this.parseError=Object.getPrototypeOf(this).parseError;for(var b,g,v,y,C,_,P,E,S,x=function(){var t;return t=d.lex()||1,"number"!=typeof t&&(t=e.symbols_[t]||t),t},O={};;){if(v=i[i.length-1],this.defaultActions[v]?y=this.defaultActions[v]:(null!==b&&void 0!==b||(b=x()),y=o[v]&&o[v][b]),void 0===y||!y.length||!y[0]){var w="";S=[];for(_ in o[v])this.terminals_[_]&&_>2&&S.push("'"+this.terminals_[_]+"'");w=d.showPosition?"Parse error on line "+(a+1)+":\n"+d.showPosition()+"\nExpecting "+S.join(", ")+", got '"+(this.terminals_[b]||b)+"'":"Parse error on line "+(a+1)+": Unexpected "+(1==b?"end of input":"'"+(this.terminals_[b]||b)+"'"),this.parseError(w,{text:d.match,token:this.terminals_[b]||b,line:d.yylineno,loc:f,expected:S})}if(y[0]instanceof Array&&y.length>1)throw new Error("Parse Error: multiple actions possible at state: "+v+", token: "+b);switch(y[0]){case 1:i.push(b),r.push(d.yytext),s.push(d.yylloc),i.push(y[1]),b=null,g?(b=g,g=null):(h=d.yyleng,n=d.yytext,a=d.yylineno,f=d.yylloc,l>0&&l--);break;case 2:if(P=this.productions_[y[1]][1],O.$=r[r.length-P],O._$={first_line:s[s.length-(P||1)].first_line,last_line:s[s.length-1].last_line,first_column:s[s.length-(P||1)].first_column,last_column:s[s.length-1].last_column},m&&(O._$.range=[s[s.length-(P||1)].range[0],s[s.length-1].range[1]]),void 0!==(C=this.performAction.apply(O,[n,h,a,u.yy,y[1],r,s].concat(c))))return C;P&&(i=i.slice(0,-1*P*2),r=r.slice(0,-1*P),s=s.slice(0,-1*P)),i.push(this.productions_[y[1]][0]),r.push(O.$),s.push(O._$),E=o[i[i.length-2]][i[i.length-1]],i.push(E);break;case 3:return!0}}return!0}},lt={node:function(t,e,i){return{type:t,value:e,children:i}},createNode:function(t,e,i,r){var s,o=this.node(e,i,[]);for(s=3;s<arguments.length;s++)o.children.push(arguments[s]);return o.line=t[0],o.col=t[1],o.eline=t[2],o.ecol=t[3],o}},ct=function(t){return[t.first_line,t.first_column,t.last_line,t.last_column]},dt=function(){return{EOF:1,parseError:function(t,e){if(!this.yy.parser)throw new Error(t);this.yy.parser.parseError(t,e)},setInput:function(t,e){return this.yy=e||this.yy||{},this._input=t,this._more=this._backtrack=this.done=!1,this.yylineno=this.yyleng=0,this.yytext=this.matched=this.match="",this.conditionStack=["INITIAL"],this.yylloc={first_line:1,first_column:0,last_line:1,last_column:0},this.options.ranges&&(this.yylloc.range=[0,0]),this.offset=0,this},input:function(){var t=this._input[0];return this.yytext+=t,this.yyleng++,this.offset++,this.match+=t,this.matched+=t,t.match(/(?:\r\n?|\n).*/g)?(this.yylineno++,this.yylloc.last_line++):this.yylloc.last_column++,this.options.ranges&&this.yylloc.range[1]++,this._input=this._input.slice(1),t},unput:function(t){var e=t.length,i=t.split(/(?:\r\n?|\n)/g);this._input=t+this._input,this.yytext=this.yytext.substr(0,this.yytext.length-e),this.offset-=e;var r=this.match.split(/(?:\r\n?|\n)/g);this.match=this.match.substr(0,this.match.length-1),this.matched=this.matched.substr(0,this.matched.length-1),i.length-1&&(this.yylineno-=i.length-1);var s=this.yylloc.range;return this.yylloc={first_line:this.yylloc.first_line,last_line:this.yylineno+1,first_column:this.yylloc.first_column,last_column:i?(i.length===r.length?this.yylloc.first_column:0)+r[r.length-i.length].length-i[0].length:this.yylloc.first_column-e},this.options.ranges&&(this.yylloc.range=[s[0],s[0]+this.yyleng-e]),this.yyleng=this.yytext.length,this},more:function(){return this._more=!0,this},reject:function(){return this.options.backtrack_lexer?(this._backtrack=!0,this):this.parseError("Lexical error on line "+(this.yylineno+1)+". You can only invoke reject() in the lexer when the lexer is of the backtracking persuasion (options.backtrack_lexer = true).\n"+this.showPosition(),{text:"",token:null,line:this.yylineno})},less:function(t){this.unput(this.match.slice(t))},pastInput:function(){var t=this.matched.substr(0,this.matched.length-this.match.length);return(t.length>20?"...":"")+t.substr(-20).replace(/\n/g,"")},upcomingInput:function(){var t=this.match;return t.length<20&&(t+=this._input.substr(0,20-t.length)),(t.substr(0,20)+(t.length>20?"...":"")).replace(/\n/g,"")},showPosition:function(){var t=this.pastInput(),e=new Array(t.length+1).join("-");return t+this.upcomingInput()+"\n"+e+"^"},test_match:function(t,e){var i,r,s;if(this.options.backtrack_lexer&&(s={yylineno:this.yylineno,yylloc:{first_line:this.yylloc.first_line,last_line:this.last_line,first_column:this.yylloc.first_column,last_column:this.yylloc.last_column},yytext:this.yytext,match:this.match,matches:this.matches,matched:this.matched,yyleng:this.yyleng,offset:this.offset,_more:this._more,_input:this._input,yy:this.yy,conditionStack:this.conditionStack.slice(0),done:this.done},this.options.ranges&&(s.yylloc.range=this.yylloc.range.slice(0))),r=t[0].match(/(?:\r\n?|\n).*/g),r&&(this.yylineno+=r.length),this.yylloc={first_line:this.yylloc.last_line,last_line:this.yylineno+1,first_column:this.yylloc.last_column,last_column:r?r[r.length-1].length-r[r.length-1].match(/\r?\n?/)[0].length:this.yylloc.last_column+t[0].length},this.yytext+=t[0],this.match+=t[0],this.matches=t,this.yyleng=this.yytext.length,this.options.ranges&&(this.yylloc.range=[this.offset,this.offset+=this.yyleng]),this._more=!1,this._backtrack=!1,this._input=this._input.slice(t[0].length),this.matched+=t[0],i=this.performAction.call(this,this.yy,this,e,this.conditionStack[this.conditionStack.length-1]),this.done&&this._input&&(this.done=!1),i)return i;if(this._backtrack){for(var o in s)this[o]=s[o];return!1}return!1},next:function(){if(this.done)return this.EOF;this._input||(this.done=!0);var t,e,i,r;this._more||(this.yytext="",this.match="");for(var s=this._currentRules(),o=0;o<s.length;o++)if((i=this._input.match(this.rules[s[o]]))&&(!e||i[0].length>e[0].length)){if(e=i,r=o,this.options.backtrack_lexer){if(!1!==(t=this.test_match(i,s[o])))return t;if(this._backtrack){e=!1;continue}return!1}if(!this.options.flex)break}return e?!1!==(t=this.test_match(e,s[r]))&&t:""===this._input?this.EOF:this.parseError("Lexical error on line "+(this.yylineno+1)+". Unrecognized text.\n"+this.showPosition(),{text:"",token:null,line:this.yylineno})},lex:function(){var t=this.next();return t||this.lex()},begin:function(t){this.conditionStack.push(t)},popState:function(){return this.conditionStack.length-1>0?this.conditionStack.pop():this.conditionStack[0]},_currentRules:function(){return this.conditionStack.length&&this.conditionStack[this.conditionStack.length-1]?this.conditions[this.conditionStack[this.conditionStack.length-1]].rules:this.conditions.INITIAL.rules},topState:function(t){return t=this.conditionStack.length-1-Math.abs(t||0),t>=0?this.conditionStack[t]:"INITIAL"},pushState:function(t){this.begin(t)},stateStackSize:function(){return this.conditionStack.length},options:{},performAction:function(t,e,i,r){switch(i){case 0:break;case 1:case 2:return 78;case 3:case 4:return 77;case 5:case 6:break;case 7:return 7;case 8:return 12;case 9:return 14;case 10:return 17;case 11:return 15;case 12:return 91;case 13:return 93;case 14:return 19;case 15:return 23;case 16:return 21;case 17:return 75;case 18:return 76;case 19:return 74;case 20:return 80;case 21:return 94;case 22:return 82;case 23:return 83;case 24:return 26;case 25:return 27;case 26:return 16;case 27:return"#";case 28:return 34;case 29:return 35;case 30:return 79;case 31:return 64;case 32:return 65;case 33:return 66;case 34:return 8;case 35:return 10;case 36:return 58;case 37:return 57;case 38:return 53;case 39:return 54;case 40:return 55;case 41:return 50;case 42:return 51;case 43:return 47;case 44:return 45;case 45:return 48;case 46:return 46;case 47:return 41;case 48:return 43;case 49:return 42;case 50:return 39;case 51:return 37;case 52:return 32;case 53:return 86;case 54:return 5;case 55:return 20;case 56:return"INVALID"}},rules:[/^(?:\s+)/,/^(?:[0-9]+\.[0-9]*|[0-9]*\.[0-9]+\b)/,/^(?:[0-9]+)/,/^(?:"(\\["]|[^"])*")/,/^(?:'(\\[']|[^'])*')/,/^(?:\/\/.*)/,/^(?:\/\*(.|\n|\r)*?\*\/)/,/^(?:if\b)/,/^(?:else\b)/,/^(?:while\b)/,/^(?:do\b)/,/^(?:for\b)/,/^(?:function\b)/,/^(?:map\b)/,/^(?:use\b)/,/^(?:return\b)/,/^(?:delete\b)/,/^(?:true\b)/,/^(?:false\b)/,/^(?:null\b)/,/^(?:Infinity\b)/,/^(?:->)/,/^(?:<<)/,/^(?:>>)/,/^(?:\{)/,/^(?:\})/,/^(?:;)/,/^(?:#)/,/^(?:\?)/,/^(?::)/,/^(?:NaN\b)/,/^(?:\.)/,/^(?:\[)/,/^(?:\])/,/^(?:\()/,/^(?:\))/,/^(?:!)/,/^(?:\^)/,/^(?:\*)/,/^(?:\/)/,/^(?:%)/,/^(?:\+)/,/^(?:-)/,/^(?:<=)/,/^(?:<)/,/^(?:>=)/,/^(?:>)/,/^(?:==)/,/^(?:~=)/,/^(?:!=)/,/^(?:&&)/,/^(?:\|\|)/,/^(?:=)/,/^(?:,)/,/^(?:$)/,/^(?:[A-Za-z_\$][A-Za-z0-9_]*)/,/^(?:.)/],conditions:{INITIAL:{rules:[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56],inclusive:!0}}}}();return ht.lexer=dt,t.prototype=ht,ht.Parser=t,new t}();return void 0!==require&&"undefined"!=typeof exports&&(exports.parser=parser,exports.Parser=parser.Parser,exports.parse=function(){return parser.parse.apply(parser,arguments)},exports.main=function(t){t[1]||(console.log("Usage: "+t[0]+" FILE"),process.exit(1));var e=require("fs").readFileSync(require("path").normalize(t[1]),"utf8");return exports.parser.parse(e)},"undefined"!=typeof module&&require.main===module&&exports.main(process.argv.slice(1))),parser.yy.parseError=parser.parseError,JXG.JessieCode}),define("base/point",["jxg","options","math/math","math/geometry","math/numerics","base/coords","base/constants","base/element","parser/geonext","utils/type","base/transformation","base/coordselement"],function(t,e,i,r,s,o,n,a,h,l,c,d){"use strict";return t.Point=function(t,e,i){this.constructor(t,i,n.OBJECT_TYPE_POINT,n.OBJECT_CLASS_POINT),this.element=this.board.select(i.anchor),this.coordsConstructor(e),this.elType="point",this.id=this.board.setId(this,"P"),this.board.renderer.drawPoint(this),this.board.finalizeAdding(this),this.createLabel()},t.Point.prototype=new a,l.copyPrototypeMethods(t.Point,d,"coordsConstructor"),t.extend(t.Point.prototype,{hasPoint:function(t,e){var i,r=this.coords.scrCoords,s=l.evaluate(this.visProp.sizeunit);return i=parseFloat(l.evaluate(this.visProp.size)),"user"===s&&(i*=Math.sqrt(this.board.unitX*this.board.unitY)),i+=.5*parseFloat(l.evaluate(this.visProp.strokewidth)),i<this.board.options.precision.hasPoint&&(i=this.board.options.precision.hasPoint),Math.abs(r[1]-t)<i+2&&Math.abs(r[2]-e)<i+2},update:function(t){return this.needsUpdate?(this.updateCoords(t),l.evaluate(this.visProp.trace)&&this.cloneToBackground(!0),this):this},updateTransform:function(){var t,e;if(0===this.transformations.length||null===this.baseElement)return this;for(t=this===this.baseElement?this.transformations[0].apply(this.baseElement,"self"):this.transformations[0].apply(this.baseElement),this.coords.setCoordinates(n.COORDS_BY_USER,t),e=1;e<this.transformations.length;e++)this.coords.setCoordinates(n.COORDS_BY_USER,this.transformations[e].apply(this));return this},updateRenderer:function(){return this.updateRendererGeneric("updatePoint"),this},bounds:function(){return this.coords.usrCoords.slice(1).concat(this.coords.usrCoords.slice(1))},makeIntersection:function(t,e,i,s){var o;t=this.board.select(t),e=this.board.select(e),o=r.intersectionFunction(this.board,t,e,i,s,l.evaluate(this.visProp.alwaysintersect)),this.addConstraint([o]);try{t.addChild(this),e.addChild(this)}catch(i){throw new Error("JSXGraph: Can't create 'intersection' with parent types '"+typeof t+"' and '"+typeof e+"'.")}this.type=n.OBJECT_TYPE_INTERSECTION,this.elType="intersection",this.parents=[t.id,e.id,i,s],this.generatePolynomial=function(){var i=t.generatePolynomial(this),r=e.generatePolynomial(this);return 0===i.length||0===r.length?[]:[i[0],r[0]]},this.prepareUpdate().update()},setStyle:function(t){var e=["cross","cross","cross","circle","circle","circle","circle","square","square","square","plus","plus","plus"],i=[2,3,4,1,2,3,4,2,3,4,2,3,4];return this.visProp.face=e[t],this.visProp.size=i[t],this.board.renderer.changePointStyle(this),this},normalizeFace:function(i){return t.deprecated("Point.normalizeFace()","JXG.normalizePointFace()"),e.normalizePointFace(i)},face:function(e){t.deprecated("Point.face()","Point.setAttribute()"),this.setAttribute({face:e})},size:function(e){t.deprecated("Point.size()","Point.setAttribute()"),this.setAttribute({size:e})},cloneToBackground:function(){var t={};return t.id=this.id+"T"+this.numTraces,this.numTraces+=1,t.coords=this.coords,t.visProp=l.deepCopy(this.visProp,this.visProp.traceattributes,!0),t.visProp.layer=this.board.options.layer.trace,t.elementClass=n.OBJECT_CLASS_POINT,t.board=this.board,l.clearVisPropOld(t),t.visPropCalc={visible:l.evaluate(t.visProp.visible)},this.board.renderer.drawPoint(t),this.traces[t.id]=t.rendNode,this}}),t.createPoint=function(e,i,r){var s,o;if(o=l.copyAttributes(r,e.options,"point"),!(s=d.create(t.Point,e,i,o)))throw new Error("JSXGraph: Can't create point with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [x,y], [z,x,y], [element,transformation]");return s},t.createGlider=function(t,e,i){var r,s,o=l.copyAttributes(i,t.options,"glider");return s=1===e.length?[0,0]:e.slice(0,2),r=t.create("point",s,o),r.makeGlider(e[e.length-1]),r},t.createIntersectionPoint=function(t,e,i){var s,o,a,h,c,d,u=l.copyAttributes(i,t.options,"intersection");e.push(0,0),o=t.select(e[0]),a=t.select(e[1]),c=e[2]||0,d=e[3]||0,s=t.create("point",[0,0,0],u),h=r.intersectionFunction(t,o,a,c,d,s.visProp.alwaysintersect),s.addConstraint([h]);try{o.addChild(s),a.addChild(s)}catch(t){throw new Error("JSXGraph: Can't create 'intersection' with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'.")}return s.type=n.OBJECT_TYPE_INTERSECTION,s.elType="intersection",s.setParents([o.id,a.id]),s.intersectionNumbers=[c,d],s.getParents=function(){return this.parents.concat(this.intersectionNumbers)},s.generatePolynomial=function(){var t=o.generatePolynomial(s),e=a.generatePolynomial(s);return 0===t.length||0===e.length?[]:[t[0],e[0]]},s},t.createOtherIntersectionPoint=function(t,e,s){var o,a,h,c;if(3!==e.length||!l.isPoint(e[2])||e[0].elementClass!==n.OBJECT_CLASS_LINE&&e[0].elementClass!==n.OBJECT_CLASS_CIRCLE||e[1].elementClass!==n.OBJECT_CLASS_LINE&&e[1].elementClass!==n.OBJECT_CLASS_CIRCLE)throw new Error("JSXGraph: Can't create 'other intersection point' with parent types '"+typeof e[0]+"',  '"+typeof e[1]+"'and  '"+typeof e[2]+"'.\nPossible parent types: [circle|line,circle|line,point]");return a=t.select(e[0]),h=t.select(e[1]),c=t.select(e[2]),o=t.create("point",[function(){var t=r.meet(a.stdform,h.stdform,0,a.board);return Math.abs(c.X()-t.usrCoords[1])>i.eps||Math.abs(c.Y()-t.usrCoords[2])>i.eps||Math.abs(c.Z()-t.usrCoords[0])>i.eps?t:r.meet(a.stdform,h.stdform,1,a.board)}],s),o.type=n.OBJECT_TYPE_INTERSECTION,o.elType="otherintersection",o.setParents([a.id,h.id,c]),a.addChild(o),h.addChild(o),o.generatePolynomial=function(){var t=a.generatePolynomial(o),e=h.generatePolynomial(o);return 0===t.length||0===e.length?[]:[t[0],e[0]]},o},t.createPolePoint=function(e,i,r){var s,o,a,h,l,c,d;if(i.length>1&&(h=i[0].type===n.OBJECT_TYPE_CONIC||i[0].elementClass===n.OBJECT_CLASS_CIRCLE,l=i[1].type===n.OBJECT_TYPE_CONIC||i[1].elementClass===n.OBJECT_CLASS_CIRCLE,c=i[0].elementClass===n.OBJECT_CLASS_LINE,d=i[1].elementClass===n.OBJECT_CLASS_LINE),2!==i.length||!(h&&d||c&&l))throw new Error("JSXGraph: Can't create 'pole point' with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent type: [conic|circle,line], [line,conic|circle]");return d?(o=e.select(i[0]),a=e.select(i[1])):(o=e.select(i[1]),a=e.select(i[0])),s=e.create("point",[function(){var e=o.quadraticform,i=a.stdform.slice(0,3);return[t.Math.Numerics.det([i,e[1],e[2]]),t.Math.Numerics.det([e[0],i,e[2]]),t.Math.Numerics.det([e[0],e[1],i])]}],r),s.elType="polepoint",s.setParents([o.id,a.id]),o.addChild(s),a.addChild(s),s},t.registerElement("point",t.createPoint),t.registerElement("glider",t.createGlider),t.registerElement("intersection",t.createIntersectionPoint),t.registerElement("otherintersection",t.createOtherIntersectionPoint),t.registerElement("polepoint",t.createPolePoint),{Point:t.Point,createPoint:t.createPoint,createGlider:t.createGlider,createIntersection:t.createIntersectionPoint,createOtherIntersection:t.createOtherIntersectionPoint,createPolePoint:t.createPolePoint}}),define("base/line",["jxg","math/math","math/geometry","math/numerics","math/statistics","base/constants","base/coords","base/element","utils/type","base/point"],function(t,e,i,r,s,o,n,a,h,l){"use strict";return t.Line=function(e,i,r,s){this.constructor(e,s,o.OBJECT_TYPE_LINE,o.OBJECT_CLASS_LINE),this.point1=this.board.select(i),this.point2=this.board.select(r),this.ticks=[],this.defaultTicks=null,this.parentPolygon=null,this.id=this.board.setId(this,"L"),this.board.renderer.drawLine(this),this.board.finalizeAdding(this),this.elType="line",this.point1.addChild(this),this.point2.addChild(this),this.inherits.push(this.point1,this.point2),this.updateStdform(),this.createLabel(),this.methodMap=t.deepCopy(this.methodMap,{point1:"point1",point2:"point2",getSlope:"getSlope",getRise:"getRise",getYIntersect:"getRise",getAngle:"getAngle",L:"L",length:"L",addTicks:"addTicks",removeTicks:"removeTicks",removeAllTicks:"removeAllTicks"})},t.Line.prototype=new a,t.extend(t.Line.prototype,{hasPoint:function(t,r){var s,a,l,c,d,u,p,f,m=[],b=[1,t,r],g=h.evaluate(this.visProp.strokewidth);return f=this.board.options.precision.hasPoint+.5*g,m[0]=this.stdform[0]-this.stdform[1]*this.board.origin.scrCoords[1]/this.board.unitX+this.stdform[2]*this.board.origin.scrCoords[2]/this.board.unitY,m[1]=this.stdform[1]/this.board.unitX,m[2]=this.stdform[2]/-this.board.unitY,s=i.distPointLine(b,m),!(isNaN(s)||s>f)&&(!(!h.evaluate(this.visProp.straightfirst)||!h.evaluate(this.visProp.straightlast))||(l=this.point1.coords,c=this.point2.coords,a=[0,m[1],m[2]],a=e.crossProduct(a,b),a=e.crossProduct(a,m),a[1]/=a[0],a[2]/=a[0],a[0]=1,a=new n(o.COORDS_BY_SCREEN,a.slice(1),this.board).usrCoords,d=l.distance(o.COORDS_BY_USER,c),l=l.usrCoords.slice(0),c=c.usrCoords.slice(0),d<e.eps?u=0:(d===Number.POSITIVE_INFINITY&&(d=1/e.eps,Math.abs(c[0])<e.eps?(d/=i.distance([0,0,0],c),c=[1,l[1]+c[1]*d,l[2]+c[2]*d]):(d/=i.distance([0,0,0],l),l=[1,c[1]+l[1]*d,c[2]+l[2]*d])),p=1,d=c[p]-l[p],Math.abs(d)<e.eps&&(p=2,d=c[p]-l[p]),u=(a[p]-l[p])/d),!(!h.evaluate(this.visProp.straightfirst)&&u<0)&&!(!h.evaluate(this.visProp.straightlast)&&u>1)))},update:function(){var t;return this.needsUpdate?(this.constrained&&(h.isFunction(this.funps)?(t=this.funps())&&t.length&&2===t.length&&(this.point1=t[0],this.point2=t[1]):(h.isFunction(this.funp1)&&(t=this.funp1(),h.isPoint(t)?this.point1=t:t&&t.length&&2===t.length&&this.point1.setPositionDirectly(o.COORDS_BY_USER,t)),h.isFunction(this.funp2)&&(t=this.funp2(),h.isPoint(t)?this.point2=t:t&&t.length&&2===t.length&&this.point2.setPositionDirectly(o.COORDS_BY_USER,t)))),this.updateSegmentFixedLength(),this.updateStdform(),h.evaluate(this.visProp.trace)&&this.cloneToBackground(!0),this):this},updateSegmentFixedLength:function(){var t,i,r,s,n,a,l,c;return this.hasFixedLength?(t=this.point1.Dist(this.point2),i=this.fixedLength(),r=this.fixedLengthOldCoords[0].distance(o.COORDS_BY_USER,this.point1.coords),s=this.fixedLengthOldCoords[1].distance(o.COORDS_BY_USER,this.point2.coords),(r>e.eps||s>e.eps||t!==i)&&(n=this.point1.isDraggable&&this.point1.type!==o.OBJECT_TYPE_GLIDER&&!h.evaluate(this.point1.visProp.fixed),a=this.point2.isDraggable&&this.point2.type!==o.OBJECT_TYPE_GLIDER&&!h.evaluate(this.point2.visProp.fixed),t>e.eps?r>s&&a||r<=s&&a&&!n?(this.point2.setPositionDirectly(o.COORDS_BY_USER,[this.point1.X()+(this.point2.X()-this.point1.X())*i/t,this.point1.Y()+(this.point2.Y()-this.point1.Y())*i/t]),this.point2.fullUpdate()):(r<=s&&n||r>s&&n&&!a)&&(this.point1.setPositionDirectly(o.COORDS_BY_USER,[this.point2.X()+(this.point1.X()-this.point2.X())*i/t,this.point2.Y()+(this.point1.Y()-this.point2.Y())*i/t]),this.point1.fullUpdate()):(l=Math.random()-.5,c=Math.random()-.5,t=Math.sqrt(l*l+c*c),a?(this.point2.setPositionDirectly(o.COORDS_BY_USER,[this.point1.X()+l*i/t,this.point1.Y()+c*i/t]),this.point2.fullUpdate()):n&&(this.point1.setPositionDirectly(o.COORDS_BY_USER,[this.point2.X()+l*i/t,this.point2.Y()+c*i/t]),this.point1.fullUpdate())),this.fixedLengthOldCoords[0].setCoordinates(o.COORDS_BY_USER,this.point1.coords.usrCoords),this.fixedLengthOldCoords[1].setCoordinates(o.COORDS_BY_USER,this.point2.coords.usrCoords)),this):this},updateStdform:function(){var t=e.crossProduct(this.point1.coords.usrCoords,this.point2.coords.usrCoords);this.stdform[0]=t[0],this.stdform[1]=t[1],this.stdform[2]=t[2],this.stdform[3]=0,this.normalize()},updateRenderer:function(){return this.needsUpdate?(this.visPropCalc.visible&&(this.isReal=!isNaN(this.point1.coords.usrCoords[1]+this.point1.coords.usrCoords[2]+this.point2.coords.usrCoords[1]+this.point2.coords.usrCoords[2])&&e.innerProduct(this.stdform,this.stdform,3)>=e.eps*e.eps,this.isReal||this.updateVisibility(!1)),this.visPropCalc.visible&&this.board.renderer.updateLine(this),this.hasLabel&&this.visPropCalc.visible&&this.label&&this.label.visPropCalc.visible&&this.isReal&&(this.label.update(),this.board.renderer.updateText(this.label)),this.setDisplayRendNode(),this.needsUpdate=!1,this):this},generatePolynomial:function(t){var e=this.point1.symbolic.x,i=this.point1.symbolic.y,r=this.point2.symbolic.x,s=this.point2.symbolic.y,o=t.symbolic.x,n=t.symbolic.y;return[["(",i,")*(",o,")-(",i,")*(",r,")+(",n,")*(",r,")-(",e,")*(",n,")+(",e,")*(",s,")-(",o,")*(",s,")"].join("")]},getRise:function(){return Math.abs(this.stdform[2])>=e.eps?-this.stdform[0]/this.stdform[2]:1/0},getSlope:function(){return Math.abs(this.stdform[2])>=e.eps?-this.stdform[1]/this.stdform[2]:1/0},getAngle:function(){return Math.atan2(-this.stdform[1],this.stdform[2])},setStraight:function(t,e){return this.visProp.straightfirst=t,this.visProp.straightlast=e,this.board.renderer.updateLine(this),this},getTextAnchor:function(){return new n(o.COORDS_BY_USER,[.5*(this.point2.X()+this.point1.X()),.5*(this.point2.Y()+this.point1.Y())],this.board)},setLabelRelativeCoords:function(t){h.exists(this.label)&&(this.label.relativeCoords=new n(o.COORDS_BY_SCREEN,[t[0],-t[1]],this.board))},getLabelAnchor:function(){var t,r,s=0,a=new n(o.COORDS_BY_USER,this.point1.coords.usrCoords,this.board),l=new n(o.COORDS_BY_USER,this.point2.coords.usrCoords,this.board),c=h.evaluate(this.visProp.straightfirst),d=h.evaluate(this.visProp.straightlast);if((c||d)&&i.calcStraight(this,a,l,0),a=a.scrCoords,l=l.scrCoords,!h.exists(this.label))return new n(o.COORDS_BY_SCREEN,[NaN,NaN],this.board);switch(h.evaluate(this.label.visProp.position)){case"lft":case"llft":case"ulft":a[1]<=l[1]?(t=a[1],r=a[2]):(t=l[1],r=l[2]);break;case"rt":case"lrt":case"urt":a[1]>l[1]?(t=a[1],r=a[2]):(t=l[1],r=l[2]);break;default:t=.5*(a[1]+l[1]),r=.5*(a[2]+l[2])}return(c||d)&&(h.exists(this.label)&&(s=h.evaluate(this.label.visProp.fontsize)),Math.abs(t)<e.eps?t=s+0:this.board.canvasWidth+e.eps>t&&t>this.board.canvasWidth-s-e.eps&&(t=this.board.canvasWidth-s),e.eps+s>r&&r>-e.eps?r=s:this.board.canvasHeight+e.eps>r&&r>this.board.canvasHeight-s-e.eps&&(r=this.board.canvasHeight-s)),new n(o.COORDS_BY_SCREEN,[t,r],this.board)},cloneToBackground:function(){var t,e,i,r={};return r.id=this.id+"T"+this.numTraces,r.elementClass=o.OBJECT_CLASS_LINE,this.numTraces++,r.point1=this.point1,r.point2=this.point2,r.stdform=this.stdform,r.board=this.board,r.visProp=h.deepCopy(this.visProp,this.visProp.traceattributes,!0),r.visProp.layer=this.board.options.layer.trace,h.clearVisPropOld(r),r.visPropCalc={visible:h.evaluate(r.visProp.visible)},e=this.getSlope(),t=this.getRise(),r.getSlope=function(){return e},r.getRise=function(){return t},i=this.board.renderer.enhancedRendering,this.board.renderer.enhancedRendering=!0,this.board.renderer.drawLine(r),this.board.renderer.enhancedRendering=i,this.traces[r.id]=r.rendNode,this},addTransform:function(t){var e,i=h.isArray(t)?t:[t],r=i.length;for(e=0;e<r;e++)this.point1.transformations.push(i[e]),this.point2.transformations.push(i[e]);return this},snapToGrid:function(t){var e,r,a,l,c,d,u,p,f;return h.evaluate(this.visProp.snaptogrid)?this.parents.length<3?(this.point1.handleSnapToGrid(!0,!0),this.point2.handleSnapToGrid(!0,!0)):h.exists(t)&&(p=h.evaluate(this.visProp.snapsizex),f=h.evaluate(this.visProp.snapsizey),e=new n(o.COORDS_BY_SCREEN,[t.Xprev,t.Yprev],this.board),d=e.usrCoords[1],u=e.usrCoords[2],p<=0&&this.board.defaultAxes&&this.board.defaultAxes.x.defaultTicks&&(c=this.board.defaultAxes.x.defaultTicks,p=c.ticksDelta*(h.evaluate(c.visProp.minorticks)+1)),f<=0&&this.board.defaultAxes&&this.board.defaultAxes.y.defaultTicks&&(c=this.board.defaultAxes.y.defaultTicks,f=c.ticksDelta*(h.evaluate(c.visProp.minorticks)+1)),p>0&&f>0&&(r=i.projectPointToLine({coords:e},this,this.board),a=s.subtract([1,Math.round(d/p)*p,Math.round(u/f)*f],r.usrCoords),l=this.board.create("transform",a.slice(1),{type:"translate"}),l.applyOnce([this.point1,this.point2]))):(this.point1.handleSnapToGrid(!1,!0),this.point2.handleSnapToGrid(!1,!0)),this},snapToPoints:function(){var t=h.evaluate(this.visProp.snaptopoints);return this.parents.length<3&&(this.point1.handleSnapToPoints(t),this.point2.handleSnapToPoints(t)),this},X:function(t){var i,r=this.stdform[2];return i=Math.abs(this.point1.coords.usrCoords[0])>e.eps?this.point1.coords.usrCoords[1]:this.point2.coords.usrCoords[1],t=2*(t-.5),(1-Math.abs(t))*i-t*r},Y:function(t){var i,r=this.stdform[1];return i=Math.abs(this.point1.coords.usrCoords[0])>e.eps?this.point1.coords.usrCoords[2]:this.point2.coords.usrCoords[2],t=2*(t-.5),(1-Math.abs(t))*i+t*r},Z:function(t){var i=Math.abs(this.point1.coords.usrCoords[0])>e.eps?this.point1.coords.usrCoords[0]:this.point2.coords.usrCoords[0];return t=2*(t-.5),(1-Math.abs(t))*i},L:function(){return this.point1.Dist(this.point2)},minX:function(){return 0},maxX:function(){return 1},bounds:function(){var t=this.point1.coords.usrCoords,e=this.point2.coords.usrCoords;return[Math.min(t[1],e[1]),Math.max(t[2],e[2]),Math.max(t[1],e[1]),Math.min(t[2],e[2])]},addTicks:function(t){return""!==t.id&&h.exists(t.id)||(t.id=this.id+"_ticks_"+(this.ticks.length+1)),this.board.renderer.drawTicks(t),this.ticks.push(t),t.id},remove:function(){this.removeAllTicks(),a.prototype.remove.call(this)},removeAllTicks:function(){var t;for(t=this.ticks.length;t>0;t--)this.removeTicks(this.ticks[t-1]);this.ticks=[],this.board.update()},removeTicks:function(t){var e,i;for(h.exists(this.defaultTicks)&&this.defaultTicks===t&&(this.defaultTicks=null),e=this.ticks.length;e>0;e--)if(this.ticks[e-1]===t){if(this.board.removeObject(this.ticks[e-1]),this.ticks[e-1].ticks)for(i=0;i<this.ticks[e-1].ticks.length;i++)h.exists(this.ticks[e-1].labels[i])&&this.board.removeObject(this.ticks[e-1].labels[i]);delete this.ticks[e-1];break}}}),t.createLine=function(e,i,r){var s,o,n,a,c,d,u,p=[],f=!1,m=!1;if(2===i.length){if(h.isArray(i[0])&&i[0].length>1)d=h.copyAttributes(r,e.options,"line","point1"),n=e.create("point",i[0],d);else if(h.isString(i[0])||h.isPoint(i[0]))n=e.select(i[0]);else if(h.isFunction(i[0])&&h.isPoint(i[0]()))n=i[0](),m=!0;else if(h.isFunction(i[0])&&i[0]().length&&i[0]().length>=2)d=h.copyAttributes(r,e.options,"line","point1"),n=l.createPoint(e,i[0](),d),m=!0;else{if(!h.isObject(i[0])||!h.isTransformationOrArray(i[1]))throw new Error("JSXGraph: Can't create line with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [point,point], [[x1,y1],[x2,y2]], [a,b,c]");f=!0,d=h.copyAttributes(r,e.options,"line","point1"),n=e.create("point",[i[0].point1,i[1]],d)}if(f)d=h.copyAttributes(r,e.options,"line","point2"),a=e.create("point",[i[0].point2,i[1]],d);else if(h.isArray(i[1])&&i[1].length>1)d=h.copyAttributes(r,e.options,"line","point2"),a=e.create("point",i[1],d);else if(h.isString(i[1])||h.isPoint(i[1]))a=e.select(i[1]);else if(h.isFunction(i[1])&&h.isPoint(i[1]()))a=i[1](),m=!0;else{if(!(h.isFunction(i[1])&&i[1]().length&&i[1]().length>=2))throw new Error("JSXGraph: Can't create line with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [point,point], [[x1,y1],[x2,y2]], [a,b,c]");d=h.copyAttributes(r,e.options,"line","point2"),a=l.createPoint(e,i[1](),d),m=!0}d=h.copyAttributes(r,e.options,"line"),o=new t.Line(e,n,a,d),m?(o.constrained=!0,o.funp1=i[0],o.funp2=i[1]):f||(o.isDraggable=!0),o.setParents([n.id,a.id])}else if(3===i.length){for(u=!0,c=0;c<3;c++)if(h.isNumber(i[c]))p[c]=h.createFunction(i[c]);else{if(!h.isFunction(i[c]))throw new Error("JSXGraph: Can't create line with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"' and '"+typeof i[2]+"'.\nPossible parent types: [point,point], [[x1,y1],[x2,y2]], [a,b,c]");p[c]=i[c],u=!1}d=h.copyAttributes(r,e.options,"line","point1"),n=u?e.create("point",[p[2]()*p[2]()+p[1]()*p[1](),p[2]()-p[1]()*p[0]()+p[2](),-p[1]()-p[2]()*p[0]()-p[1]()],d):e.create("point",[function(){return.5*(p[2]()*p[2]()+p[1]()*p[1]())},function(){return.5*(p[2]()-p[1]()*p[0]()+p[2]())},function(){return.5*(-p[1]()-p[2]()*p[0]()-p[1]())}],d),d=h.copyAttributes(r,e.options,"line","point2"),
a=u?e.create("point",[p[2]()*p[2]()+p[1]()*p[1](),-p[1]()*p[0]()+p[2](),-p[2]()*p[0]()-p[1]()],d):e.create("point",[function(){return p[2]()*p[2]()+p[1]()*p[1]()},function(){return-p[1]()*p[0]()+p[2]()},function(){return-p[2]()*p[0]()-p[1]()}],d),n.prepareUpdate().update(),a.prepareUpdate().update(),d=h.copyAttributes(r,e.options,"line"),o=new t.Line(e,n,a,d),o.isDraggable=u,o.setParents([n,a])}else if(1===i.length&&h.isFunction(i[0])&&2===i[0]().length&&h.isPoint(i[0]()[0])&&h.isPoint(i[0]()[1]))s=i[0](),d=h.copyAttributes(r,e.options,"line"),o=new t.Line(e,s[0],s[1],d),o.constrained=!0,o.funps=i[0],o.setParents(s);else{if(!(1===i.length&&h.isFunction(i[0])&&3===i[0]().length&&h.isNumber(i[0]()[0])&&h.isNumber(i[0]()[1])&&h.isNumber(i[0]()[2])))throw new Error("JSXGraph: Can't create line with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [point,point], [[x1,y1],[x2,y2]], [a,b,c]");s=i[0],d=h.copyAttributes(r,e.options,"line","point1"),n=e.create("point",[function(){var t=s();return[.5*(t[2]*t[2]+t[1]*t[1]),.5*(t[2]-t[1]*t[0]+t[2]),.5*(-t[1]-t[2]*t[0]-t[1])]}],d),d=h.copyAttributes(r,e.options,"line","point2"),a=e.create("point",[function(){var t=s();return[t[2]*t[2]+t[1]*t[1],-t[1]*t[0]+t[2],-t[2]*t[0]-t[1]]}],d),d=h.copyAttributes(r,e.options,"line"),o=new t.Line(e,n,a,d),o.constrained=!0,o.funps=i[0],o.setParents([n,a])}return o},t.registerElement("line",t.createLine),t.createSegment=function(t,e,i){var r,s;if(i.straightFirst=!1,i.straightLast=!1,s=h.copyAttributes(i,t.options,"segment"),r=t.create("line",e.slice(0,2),s),3===e.length){if(r.hasFixedLength=!0,h.isNumber(e[2]))r.fixedLength=function(){return e[2]};else{if(!h.isFunction(e[2]))throw new Error("JSXGraph: Can't create segment with third parent type '"+typeof e[2]+"'.\nPossible third parent types: number or function");r.fixedLength=e[2]}r.getParents=function(){return this.parents.concat(this.fixedLength())},r.fixedLengthOldCoords=[],r.fixedLengthOldCoords[0]=new n(o.COORDS_BY_USER,r.point1.coords.usrCoords.slice(1,3),t),r.fixedLengthOldCoords[1]=new n(o.COORDS_BY_USER,r.point2.coords.usrCoords.slice(1,3),t)}return r.elType="segment",r},t.registerElement("segment",t.createSegment),t.createArrow=function(t,e,i){var r;return i.firstArrow=!1,i.lastArrow=!0,r=t.create("line",e,i).setStraight(!1,!1),r.type=o.OBJECT_TYPE_VECTOR,r.elType="arrow",r},t.registerElement("arrow",t.createArrow),t.createAxis=function(t,e,i){var r,s,n,a,l;if(!h.isArray(e[0])&&!h.isPoint(e[0])||!h.isArray(e[1])&&!h.isPoint(e[1]))throw new Error("JSXGraph: Can't create axis with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'.\nPossible parent types: [point,point], [[x1,y1],[x2,y2]]");r=h.copyAttributes(i,t.options,"axis"),n=t.create("line",e,r),n.type=o.OBJECT_TYPE_AXIS,n.isDraggable=!1,n.point1.isDraggable=!1,n.point2.isDraggable=!1;for(a in n.ancestors)n.ancestors.hasOwnProperty(a)&&(n.ancestors[a].type=o.OBJECT_TYPE_AXISPOINT);return s=h.copyAttributes(i,t.options,"axis","ticks"),l=h.exists(s.ticksdistance)?s.ticksdistance:h.isArray(s.ticks)?s.ticks:1,n.defaultTicks=t.create("ticks",[n,l],s),n.defaultTicks.dump=!1,n.elType="axis",n.subs={ticks:n.defaultTicks},n.inherits.push(n.defaultTicks),n},t.registerElement("axis",t.createAxis),t.createTangent=function(t,i,s){var n,a,l,c,d,u,p;if(1===i.length)n=i[0],a=n.slideObject;else{if(2!==i.length)throw new Error("JSXGraph: Can't create tangent with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [glider], [point,line|curve|circle|conic]");if(h.isPoint(i[0]))n=i[0],a=i[1];else{if(!h.isPoint(i[1]))throw new Error("JSXGraph: Can't create tangent with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [glider], [point,line|curve|circle|conic]");a=i[0],n=i[1]}}if(a.elementClass===o.OBJECT_CLASS_LINE?(p=t.create("line",[a.point1,a.point2],s),p.glider=n):a.elementClass===o.OBJECT_CLASS_CURVE&&a.type!==o.OBJECT_TYPE_CONIC?"plot"!==h.evaluate(a.visProp.curvetype)?(l=a.X,c=a.Y,p=t.create("line",[function(){return-n.X()*r.D(c)(n.position)+n.Y()*r.D(l)(n.position)},function(){return r.D(c)(n.position)},function(){return-r.D(l)(n.position)}],s),n.addChild(p),p.glider=n):(p=t.create("line",[function(){var t,e,i=Math.floor(n.position);return i===a.numberPoints-1&&i--,i<0?1:(t=a.points[i].usrCoords,e=a.points[i+1].usrCoords,t[2]*e[1]-t[1]*e[2])},function(){var t,e,i=Math.floor(n.position);return i===a.numberPoints-1&&i--,i<0?0:(t=a.points[i].usrCoords,e=a.points[i+1].usrCoords,e[2]-t[2])},function(){var t,e,i=Math.floor(n.position);return i===a.numberPoints-1&&i--,i<0?0:(t=a.points[i].usrCoords,e=a.points[i+1].usrCoords,t[1]-e[1])}],s),n.addChild(p),p.glider=n):a.type===o.OBJECT_TYPE_TURTLE?(p=t.create("line",[function(){var t=Math.floor(n.position);for(d=0;d<a.objects.length;d++)if(u=a.objects[d],u.type===o.OBJECT_TYPE_CURVE){if(t<u.numberPoints)break;t-=u.numberPoints}return t===u.numberPoints-1&&t--,t<0?1:u.Y(t)*u.X(t+1)-u.X(t)*u.Y(t+1)},function(){var t=Math.floor(n.position);for(d=0;d<a.objects.length;d++)if(u=a.objects[d],u.type===o.OBJECT_TYPE_CURVE){if(t<u.numberPoints)break;t-=u.numberPoints}return t===u.numberPoints-1&&t--,t<0?0:u.Y(t+1)-u.Y(t)},function(){var t=Math.floor(n.position);for(d=0;d<a.objects.length;d++)if(u=a.objects[d],u.type===o.OBJECT_TYPE_CURVE){if(t<u.numberPoints)break;t-=u.numberPoints}return t===u.numberPoints-1&&t--,t<0?0:u.X(t)-u.X(t+1)}],s),n.addChild(p),p.glider=n):a.elementClass!==o.OBJECT_CLASS_CIRCLE&&a.type!==o.OBJECT_TYPE_CONIC||(p=t.create("line",[function(){return e.matVecMult(a.quadraticform,n.coords.usrCoords)[0]},function(){return e.matVecMult(a.quadraticform,n.coords.usrCoords)[1]},function(){return e.matVecMult(a.quadraticform,n.coords.usrCoords)[2]}],s),n.addChild(p),p.glider=n),!h.exists(p))throw new Error("JSXGraph: Couldn't create tangent with the given parents.");return p.elType="tangent",p.type=o.OBJECT_TYPE_TANGENT,p.setParents(i),p},t.createRadicalAxis=function(t,i,r){var s,n,a;if(2!==i.length||i[0].elementClass!==o.OBJECT_CLASS_CIRCLE||i[1].elementClass!==o.OBJECT_CLASS_CIRCLE)throw new Error("JSXGraph: Can't create 'radical axis' with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent type: [circle,circle]");return n=t.select(i[0]),a=t.select(i[1]),s=t.create("line",[function(){var t=n.stdform,i=a.stdform;return e.matVecMult(e.transpose([t.slice(0,3),i.slice(0,3)]),[i[3],-t[3]])}],r),s.elType="radicalaxis",s.setParents([n.id,a.id]),n.addChild(s),a.addChild(s),s},t.createPolarLine=function(t,e,i){var r,s,n,a,l,c,d;if(e.length>1&&(a=e[0].type===o.OBJECT_TYPE_CONIC||e[0].elementClass===o.OBJECT_CLASS_CIRCLE,l=e[1].type===o.OBJECT_TYPE_CONIC||e[1].elementClass===o.OBJECT_CLASS_CIRCLE,c=h.isPoint(e[0]),d=h.isPoint(e[1])),2!==e.length||!(a&&d||c&&l))throw new Error("JSXGraph: Can't create 'polar line' with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'.\nPossible parent type: [conic|circle,point], [point,conic|circle]");return d?(s=t.select(e[0]),n=t.select(e[1])):(s=t.select(e[1]),n=t.select(e[0])),r=t.create("tangent",[s,n],i),r.elType="polarline",r},t.registerElement("tangent",t.createTangent),t.registerElement("polar",t.createTangent),t.registerElement("radicalaxis",t.createRadicalAxis),t.registerElement("polarline",t.createPolarLine),{Line:t.Line,createLine:t.createLine,createTangent:t.createTangent,createPolar:t.createTangent,createSegment:t.createSegment,createAxis:t.createAxis,createArrow:t.createArrow,createRadicalAxis:t.createRadicalAxis,createPolarLine:t.createPolarLine}}),define("base/curve",["jxg","base/constants","base/coords","base/element","math/math","math/statistics","math/numerics","math/geometry","parser/geonext","utils/type","base/transformation","math/qdt"],function(t,e,i,r,s,o,n,a,h,l,c,d){"use strict";return t.Curve=function(t,i,r){this.constructor(t,r,e.OBJECT_TYPE_CURVE,e.OBJECT_CLASS_CURVE),this.points=[],this.numberPoints=l.evaluate(this.visProp.numberpointshigh),this.bezierDegree=1,this.dataX=null,this.dataY=null,this.qdt=null,l.exists(i[0])?this.varname=i[0]:this.varname="x",this.xterm=i[1],this.yterm=i[2],this.generateTerm(this.varname,this.xterm,this.yterm,i[3],i[4]),this.updateCurve(),this.id=this.board.setId(this,"G"),this.board.renderer.drawCurve(this),this.board.finalizeAdding(this),this.createGradient(),this.elType="curve",this.createLabel(),l.isString(this.xterm)&&this.notifyParents(this.xterm),l.isString(this.yterm)&&this.notifyParents(this.yterm),this.methodMap=l.deepCopy(this.methodMap,{generateTerm:"generateTerm",setTerm:"generateTerm",move:"moveTo",moveTo:"moveTo"})},t.Curve.prototype=new r,t.extend(t.Curve.prototype,{minX:function(){var t;return"polar"===l.evaluate(this.visProp.curvetype)?0:(t=new i(e.COORDS_BY_SCREEN,[0,0],this.board,!1),t.usrCoords[1])},maxX:function(){var t;return"polar"===l.evaluate(this.visProp.curvetype)?2*Math.PI:(t=new i(e.COORDS_BY_SCREEN,[this.board.canvasWidth,0],this.board,!1),t.usrCoords[1])},X:function(t){return NaN},Y:function(t){return NaN},Z:function(t){return 1},hasPoint:function(t,r,o){var n,h,c,d,u,p,f,m,b,g,v,y,C,_=[],P=l.evaluate(this.visProp.numberpointslow),E=(this.maxX()-this.minX())/P,S=this.board.options.precision.hasPoint,x=1/0;if(h=new i(e.COORDS_BY_SCREEN,[t,r],this.board,!1),t=h.usrCoords[1],r=h.usrCoords[2],S+=.5*l.evaluate(this.visProp.strokewidth),S*=S,v=this.board.unitX*this.board.unitX,y=this.board.unitY*this.board.unitY,"parameter"===(C=l.evaluate(this.visProp.curvetype))||"polar"===C)for(this.transformations.length>0&&(this.updateTransformMatrix(),d=s.inverse(this.transformMat),u=s.matVecMult(d,[1,t,r]),t=u[1],r=u[2]),p=0,n=this.minX();p<P;p++){if(f=this.X(n,!0),m=this.Y(n,!0),(x=(t-f)*(t-f)*v+(r-m)*(r-m)*y)<=S)return!0;n+=E}else if("plot"===C||"functiongraph"===C){for((!l.exists(o)||o<0)&&(o=0),l.exists(this.qdt)&&l.evaluate(this.visProp.useqdt)&&3!==this.bezierDegree?(g=this.qdt.query(new i(e.COORDS_BY_USER,[t,r],this.board)),b=g.points,c=b.length):(b=this.points,c=this.numberPoints-1),p=o;p<c;p++)if(3===this.bezierDegree?_.push(a.projectCoordsToBeziersegment([1,t,r],this,p)):g?(b[p].prev&&(_=a.projectCoordsToSegment([1,t,r],b[p].prev.usrCoords,b[p].usrCoords)),b[p].next&&b[p+1]!==b[p].next&&(_=a.projectCoordsToSegment([1,t,r],b[p].usrCoords,b[p].next.usrCoords))):_=a.projectCoordsToSegment([1,t,r],b[p].usrCoords,b[p+1].usrCoords),_[1]>=0&&_[1]<=1&&(t-_[0][1])*(t-_[0][1])*v+(r-_[0][2])*(r-_[0][2])*y<=S)return!0;return!1}return x<S},allocatePoints:function(){var t,r;if(r=this.numberPoints,this.points.length<this.numberPoints)for(t=this.points.length;t<r;t++)this.points[t]=new i(e.COORDS_BY_USER,[0,0],this.board,!1)},update:function(){return this.needsUpdate&&(l.evaluate(this.visProp.trace)&&this.cloneToBackground(!0),this.updateCurve()),this},updateRenderer:function(){return this.needsUpdate?(this.visPropCalc.visible&&(this.checkReal(),this.isReal||this.updateVisibility(!1)),this.visPropCalc.visible&&this.board.renderer.updateCurve(this),this.hasLabel&&this.visPropCalc.visible&&this.label&&this.label.visPropCalc.visible&&this.isReal&&(this.label.update(),this.board.renderer.updateText(this.label)),this.setDisplayRendNode(),this.needsUpdate=!1,this):this},updateDataArray:function(){},updateCurve:function(){var t,i,r,s,o,a,h=!1;if(this.updateTransformMatrix(),this.updateDataArray(),i=this.minX(),r=this.maxX(),l.exists(this.dataX))for(this.numberPoints=this.dataX.length,t=this.numberPoints,this.allocatePoints(),a=0;a<t;a++)s=a,l.exists(this.dataY)?(o=a,this.points[a].setCoordinates(e.COORDS_BY_USER,[this.dataX[a],this.dataY[a]],!1)):(o=this.X(s),this.points[a].setCoordinates(e.COORDS_BY_USER,[this.dataX[a],this.Y(o,h)],!1)),this.points[a]._t=a,this.updateTransform(this.points[a]),h=!0;else{if(l.evaluate(this.visProp.doadvancedplot)?this.updateParametricCurve(i,r):l.evaluate(this.visProp.doadvancedplotold)?this.updateParametricCurveOld(i,r):(this.board.updateQuality===this.board.BOARD_QUALITY_HIGH?this.numberPoints=l.evaluate(this.visProp.numberpointshigh):this.numberPoints=l.evaluate(this.visProp.numberpointslow),this.allocatePoints(),this.updateParametricCurveNaive(i,r,this.numberPoints)),t=this.numberPoints,l.evaluate(this.visProp.useqdt)&&this.board.updateQuality===this.board.BOARD_QUALITY_HIGH)for(this.qdt=new d(this.board.getBoundingBox()),a=0;a<this.points.length;a++)this.qdt.insert(this.points[a]),a>0&&(this.points[a].prev=this.points[a-1]),a<t-1&&(this.points[a].next=this.points[a+1]);for(a=0;a<t;a++)this.updateTransform(this.points[a])}return"plot"!==l.evaluate(this.visProp.curvetype)&&l.evaluate(this.visProp.rdpsmoothing)&&(this.points=n.RamerDouglasPeucker(this.points,.2),this.numberPoints=this.points.length),this},updateTransformMatrix:function(){var t,e,i=this.transformations.length;for(this.transformMat=[[1,0,0],[0,1,0],[0,0,1]],e=0;e<i;e++)t=this.transformations[e],t.update(),this.transformMat=s.matMatMult(t.matrix,this.transformMat);return this},checkReal:function(){var t,e,i=!1,r=this.numberPoints;for(t=0;t<r;t++)if(e=this.points[t].usrCoords,!isNaN(e[1])&&!isNaN(e[2])&&Math.abs(e[0])>s.eps){i=!0;break}this.isReal=i},updateParametricCurveNaive:function(t,i,r){var s,o,n=!1,a=(i-t)/r;for(s=0;s<r;s++)o=t+s*a,this.points[s].setCoordinates(e.COORDS_BY_USER,[this.X(o,n),this.Y(o,n)],!1),this.points[s]._t=o,n=!0;return this},updateParametricCurveOld:function(r,o){var n,a,h,l,c,d,u,p,f,m,b,g=!1,v=new i(e.COORDS_BY_USER,[0,0],this.board,!1),y=[],C=[],_=[],P=[],E=!1,S=0;for(t.deprecated("Curve.updateParametricCurveOld()"),this.board.updateQuality===this.board.BOARD_QUALITY_LOW?(f=15,m=10,b=10):(f=21,m=.7,b=.7),P[0]=o-r,n=1;n<f;n++)P[n]=.5*P[n-1];n=1,y[0]=1,C[0]=0,a=r,v.setCoordinates(e.COORDS_BY_USER,[this.X(a,g),this.Y(a,g)],!1),g=!0,c=v.scrCoords[1],d=v.scrCoords[2],t0=a,a=o,v.setCoordinates(e.COORDS_BY_USER,[this.X(a,g),this.Y(a,g)],!1),h=v.scrCoords[1],l=v.scrCoords[2],_[0]=[h,l],u=1,p=0,this.points=[],this.points[S++]=new i(e.COORDS_BY_SCREEN,[c,d],this.board,!1);do{for(E=this.isDistOK(h-c,l-d,m,b)||this.isSegmentOutside(c,d,h,l);p<f&&(!E||p<6)&&(p<=7||this.isSegmentDefined(c,d,h,l));)y[u]=n,C[u]=p,_[u]=[h,l],u+=1,n=2*n-1,p++,a=r+n*P[p],v.setCoordinates(e.COORDS_BY_USER,[this.X(a,g),this.Y(a,g)],!1,!0),h=v.scrCoords[1],l=v.scrCoords[2],E=this.isDistOK(h-c,l-d,m,b)||this.isSegmentOutside(c,d,h,l);S>1&&function(t,e,i){var r,o,n=i[1]-t[1],a=i[2]-t[2],h=e[0]-t[1],l=e[1]-t[2],c=h*h+l*l;return c>=s.eps&&(r=(n*h+a*l)/c)>0&&(r<=1?(n-=r*h,a-=r*l):(n-=h,a-=l)),o=n*n+a*a,Math.sqrt(o)}(this.points[S-2].scrCoords,[h,l],this.points[S-1].scrCoords)<.015&&(S-=1),this.points[S]=new i(e.COORDS_BY_SCREEN,[h,l],this.board,!1),this.points[S]._t=a,S+=1,c=h,d=l,t0=a,u-=1,h=_[u][0],l=_[u][1],p=C[u]+1,n=2*y[u]}while(u>0&&S<5e5);return this.numberPoints=this.points.length,this},isSegmentOutside:function(t,e,i,r){return e<0&&r<0||e>this.board.canvasHeight&&r>this.board.canvasHeight||t<0&&i<0||t>this.board.canvasWidth&&i>this.board.canvasWidth},isDistOK:function(t,e,i,r){return Math.abs(t)<i&&Math.abs(e)<r&&!isNaN(t+e)},isSegmentDefined:function(t,e,i,r){return!(isNaN(t+e)&&isNaN(i+r))},_insertPoint:function(t,e){var i=!isNaN(this._lastCrds[1]+this._lastCrds[2]),r=!isNaN(t.scrCoords[1]+t.scrCoords[2]),s=this.board.canvasWidth,o=this.board.canvasHeight;(!(r=r&&t.scrCoords[1]>-500&&t.scrCoords[2]>-500&&t.scrCoords[1]<s+500&&t.scrCoords[2]<o+500)&&i||r&&(!i||Math.abs(t.scrCoords[1]-this._lastCrds[1])>.7||Math.abs(t.scrCoords[2]-this._lastCrds[2])>.7))&&(t._t=e,this.points.push(t),this._lastCrds=t.copy("scrCoords"))},_intersectWithBorder:function(t,e,i){var r,o,n,a;return i<=0?(r=[-e[0],1,0],o=s.crossProduct(r,t),0!==o[0]?(n=o[1]/o[0],a=o[2]/o[0]):a=1/0,a<e[3]?(r=[-e[3],0,1],o=s.crossProduct(r,t),0!==o[0]?(n=o[1]/o[0],a=o[2]/o[0]):n=1/0):a>e[1]&&(r=[-e[1],0,1],o=s.crossProduct(r,t),0!==o[0]?(n=o[1]/o[0],a=o[2]/o[0]):n=1/0)):(r=[-e[2],1,0],o=s.crossProduct(r,t),0!==o[0]?(n=o[1]/o[0],a=o[2]/o[0]):a=1/0,a<e[3]?(r=[-e[3],0,1],o=s.crossProduct(r,t),0!==o[0]?(n=o[1]/o[0],a=o[2]/o[0]):n=1/0):a>e[1]&&(r=[-e[1],0,1],o=s.crossProduct(r,t),0!==o[0]?(n=o[1]/o[0],a=o[2]/o[0]):n=1/0)),[1,n,a]},_borderCase:function(t,r,s,o,n,a,h){var l,c,d,u,p,f,m,b,g,v,y,C,_,P,E,S=null,x=!1;if(h<=1){c=new i(e.COORDS_BY_USER,[0,0],this.board,!1),u=0;do{if(isNaN(t[1]+t[2])&&!isNaN(s[1]+s[2]))p=o,f=a,m=n;else if(isNaN(r[1]+r[2])&&!isNaN(s[1]+s[2]))p=n,f=a,m=o;else if(isNaN(s[1]+s[2])&&!isNaN(r[1]+r[2]))p=a,f=n,m=n+(n-a);else{if(!isNaN(s[1]+s[2])||isNaN(t[1]+t[2]))return!1;p=a,f=o,m=o-(a-o)}l=.5*(p+f),c.setCoordinates(e.COORDS_BY_USER,[this.X(l,!0),this.Y(l,!0)],!1),d=c.usrCoords,x=isNaN(d[1]+d[2]),x?p=l:(m=f,f=l),++u}while(x&&u<30);if(u<30&&(S=d.slice(),s=d.slice(),f=l),g=this.X(f,!0),y=this.X(m,!0),_=(g-y)/(f-m),v=this.Y(f,!0),C=this.Y(m,!0),P=(v-C)/(f-m),b=this.board.getBoundingBox(),Math.sqrt(_*_+P*P)>500&&(E=[_*v-P*g,P,-_],S=this._intersectWithBorder(E,b,g-y)),null!==S)return this._insertPoint(new i(e.COORDS_BY_USER,S,this.board,!1)),!0}return!1},_triangleDists:function(t,e,i){var r,s,o,n,h;return r=[t[0]*e[0],.5*(t[1]+e[1]),.5*(t[2]+e[2])],s=a.distance(t,e,3),o=a.distance(t,i,3),n=a.distance(i,e,3),h=a.distance(i,r,3),[s,o,n,h]},_isUndefined:function(t,r,s,o){var n,a,h;if(!isNaN(t[1]+t[2])||!isNaN(s[1]+s[2]))return!1;for(h=new i(e.COORDS_BY_USER,[0,0],this.board,!1),a=0;a<20;++a)if(n=r+Math.random()*(o-r),h.setCoordinates(e.COORDS_BY_USER,[this.X(n,!0),this.Y(n,!0)],!1),!isNaN(h.scrCoords[0]+h.scrCoords[1]+h.scrCoords[2]))return!1;return!0},_isOutside:function(t,e,i,r){var s=this.board.canvasWidth,o=this.board.canvasHeight;return!!(t[1]<-500&&i[1]<-500||t[2]<-500&&i[2]<-500||t[1]>s+500&&i[1]>s+500||t[2]>o+500&&i[2]>o+500)},_plotRecursive:function(t,r,s,o,n,a){var h,l,c,d,u,p,f=0,m=new i(e.COORDS_BY_USER,[0,0],this.board,!1);if(!(this.numberPoints>65536))return n<this.nanLevel&&this._isUndefined(t,r,s,o)?this:n<this.nanLevel&&this._isOutside(t,r,s,o)?this:(h=.5*(r+o),m.setCoordinates(e.COORDS_BY_USER,[this.X(h,!0),this.Y(h,!0)],!1),l=m.scrCoords,this._borderCase(t,s,l,r,o,h,n)?this:(c=this._triangleDists(t,s,l),d=n<this.smoothLevel&&c[3]<a,u=n<this.jumpLevel&&(c[2]>.99*c[0]||c[1]>.99*c[0]||c[0]===1/0||c[1]===1/0||c[2]===1/0),p=n<this.smoothLevel+2&&c[0]<.5*(c[1]+c[2]),p&&(f=0,d=!1),--n,u?this._insertPoint(new i(e.COORDS_BY_SCREEN,[NaN,NaN],this.board,!1),h):n<=f||d?this._insertPoint(m,h):(this._plotRecursive(t,r,l,h,n,a),this._insertPoint(m,h),this._plotRecursive(l,h,s,o,n,a)),this))},updateParametricCurve:function(t,r){var s,o,n,a,h,c,d=!1,u=new i(e.COORDS_BY_USER,[0,0],this.board,!1),p=new i(e.COORDS_BY_USER,[0,0],this.board,!1);return this.board.updateQuality===this.board.BOARD_QUALITY_LOW?(h=l.evaluate(this.visProp.recursiondepthlow)||13,c=2,this.smoothLevel=5,this.jumpLevel=5):(h=l.evaluate(this.visProp.recursiondepthhigh)||17,c=2,this.smoothLevel=3,this.jumpLevel=3),this.nanLevel=h-4,this.points=[],s=t,u.setCoordinates(e.COORDS_BY_USER,[this.X(s,d),this.Y(s,d)],!1),n=u.copy("scrCoords"),d=!0,o=r,p.setCoordinates(e.COORDS_BY_USER,[this.X(o,d),this.Y(o,d)],!1),a=p.copy("scrCoords"),u._t=s,this.points.push(u),this._lastCrds=u.copy("scrCoords"),this._plotRecursive(n,s,a,o,h,c),p._t=o,this.points.push(p),this.numberPoints=this.points.length,this},updateTransform:function(t){var i;return this.transformations.length>0&&(i=s.matVecMult(this.transformMat,t.usrCoords),t.setCoordinates(e.COORDS_BY_USER,[i[1],i[2]],!1,!0)),t},addTransform:function(t){var e,i=l.isArray(t)?t:[t],r=i.length;for(e=0;e<r;e++)this.transformations.push(i[e]);return this},interpolationFunctionFromArray:function(t){var e="data"+t;return function(t,i){var r,s,o,n,a=this[e],h=a.length,c=[];if(isNaN(t))return NaN;if(t<0)return l.isFunction(a[0])?a[0]():a[0];if(3===this.bezierDegree){if(h/=3,t>=h)return l.isFunction(a[a.length-1])?a[a.length-1]():a[a.length-1];for(r=3*Math.floor(t),o=t%1,n=1-o,s=0;s<4;s++)l.isFunction(a[r+s])?c[s]=a[r+s]():c[s]=a[r+s];return n*n*(n*c[0]+3*o*c[1])+(3*n*c[2]+o*c[3])*o*o}if((r=t>h-2?h-2:parseInt(Math.floor(t),10))===t)return l.isFunction(a[r])?a[r]():a[r];for(s=0;s<2;s++)l.isFunction(a[r+s])?c[s]=a[r+s]():c[s]=a[r+s];return c[0]+(c[1]-c[0])*(t-r)}},generateTerm:function(t,e,i,r,s){var o,n;l.isArray(e)?(this.dataX=e,this.numberPoints=this.dataX.length,this.X=this.interpolationFunctionFromArray("X"),this.visProp.curvetype="plot",this.isDraggable=!0):(this.X=l.createFunction(e,this.board,t),l.isString(e)?this.visProp.curvetype="functiongraph":(l.isFunction(e)||l.isNumber(e))&&(this.visProp.curvetype="parameter"),this.isDraggable=!0),l.isArray(i)?(this.dataY=i,this.Y=this.interpolationFunctionFromArray("Y")):this.Y=l.createFunction(i,this.board,t),l.isFunction(e)&&l.isArray(i)&&(o=l.createFunction(i[0],this.board,""),n=l.createFunction(i[1],this.board,""),this.X=function(t){return e(t)*Math.cos(t)+o()},this.Y=function(t){return e(t)*Math.sin(t)+n()},this.visProp.curvetype="polar"),l.exists(r)&&(this.minX=l.createFunction(r,this.board,"")),l.exists(s)&&(this.maxX=l.createFunction(s,this.board,""))},notifyParents:function(t){var e,i,r,s=!1;r={xterm:1,yterm:1};for(e in r)if(r.hasOwnProperty(e)&&this.hasOwnProperty(e)&&this[e].origin){s=!0;for(i in this[e].origin.deps)this[e].origin.deps.hasOwnProperty(i)&&this[e].origin.deps[i].addChild(this)}s||h.findDependencies(this,t,this.board)},getLabelAnchor:function(){var t,r,s,o=.05*this.board.canvasWidth,n=.05*this.board.canvasHeight,h=.95*this.board.canvasWidth,c=.95*this.board.canvasHeight;switch(l.evaluate(this.visProp.label.position)){case"ulft":r=o,s=n;break;case"llft":r=o,s=c;break;case"rt":r=h,s=.5*c;break;case"lrt":r=h,s=c;break;case"urt":r=h,s=n;break;case"top":r=.5*h,s=n;break;case"bot":r=.5*h,s=c;break;default:r=o,s=.5*c}return t=new i(e.COORDS_BY_SCREEN,[r,s],this.board,!1),a.projectCoordsToCurve(t.usrCoords[1],t.usrCoords[2],0,this,this.board)[0]},cloneToBackground:function(){var t,i={id:this.id+"T"+this.numTraces,elementClass:e.OBJECT_CLASS_CURVE,points:this.points.slice(0),bezierDegree:this.bezierDegree,numberPoints:this.numberPoints,board:this.board,visProp:l.deepCopy(this.visProp,this.visProp.traceattributes,!0)};return i.visProp.layer=this.board.options.layer.trace,i.visProp.curvetype=this.visProp.curvetype,this.numTraces++,l.clearVisPropOld(i),i.visPropCalc={visible:l.evaluate(i.visProp.visible)},t=this.board.renderer.enhancedRendering,this.board.renderer.enhancedRendering=!0,this.board.renderer.drawCurve(i),this.board.renderer.enhancedRendering=t,this.traces[i.id]=i.rendNode,this},bounds:function(){var t,e,i,r=1/0,s=-1/0,o=1/0,a=-1/0,h=this.points.length;if(3===this.bezierDegree){for(t=0;t<h;t++)this.points[t].X=l.bind(function(){return this.usrCoords[1]},this.points[t]),this.points[t].Y=l.bind(function(){return this.usrCoords[2]},this.points[t]);return e=n.bezier(this.points),i=e[3](),r=n.fminbr(function(t){return e[0](t)},[0,i]),s=n.fminbr(function(t){return-e[0](t)},[0,i]),o=n.fminbr(function(t){return e[1](t)},[0,i]),a=n.fminbr(function(t){return-e[1](t)},[0,i]),r=e[0](r),s=e[0](s),o=e[1](o),a=e[1](a),[r,a,s,o]}for(t=0;t<h;t++)r>this.points[t].usrCoords[1]&&(r=this.points[t].usrCoords[1]),s<this.points[t].usrCoords[1]&&(s=this.points[t].usrCoords[1]),o>this.points[t].usrCoords[2]&&(o=this.points[t].usrCoords[2]),a<this.points[t].usrCoords[2]&&(a=this.points[t].usrCoords[2]);return[r,a,s,o]},getParents:function(){var t=[this.xterm,this.yterm,this.minX(),this.maxX()];return 0!==this.parents.length&&(t=this.parents),t},moveTo:function(t){var i,r=[];return this.points.length>0&&!l.evaluate(this.visProp.fixed)&&(i=this.points[0],r=3===t.length?[t[0]-i.usrCoords[0],t[1]-i.usrCoords[1],t[2]-i.usrCoords[2]]:[t[0]-i.usrCoords[1],t[1]-i.usrCoords[2]],this.setPosition(e.COORDS_BY_USER,r)),this}}),t.createCurve=function(i,r,s){var o,n,a=l.copyAttributes(s,i.options,"curve");return o=i.select(r[0]),l.isObject(o)&&(o.type===e.OBJECT_TYPE_CURVE||o.type===e.OBJECT_TYPE_ANGLE||o.type===e.OBJECT_TYPE_ARC||o.type===e.OBJECT_TYPE_CONIC||o.type===e.OBJECT_TYPE_SECTOR)&&l.isTransformationOrArray(r[1])?(o.type===e.OBJECT_TYPE_SECTOR?a=l.copyAttributes(s,i.options,"sector"):o.type===e.OBJECT_TYPE_ARC?a=l.copyAttributes(s,i.options,"arc"):o.type===e.OBJECT_TYPE_ANGLE?(l.exists(s.withLabel)||(s.withLabel=!1),a=l.copyAttributes(s,i.options,"angle")):a=l.copyAttributes(s,i.options,"curve"),a=l.copyAttributes(a,i.options,"curve"),n=new t.Curve(i,["x",[],[]],a),n.updateDataArray=function(){var t,e=o.numberPoints;for(this.bezierDegree=o.bezierDegree,this.dataX=[],this.dataY=[],t=0;t<e;t++)this.dataX.push(o.points[t].usrCoords[1]),this.dataY.push(o.points[t].usrCoords[2]);return this},n.addTransform(r[1]),n):(a=l.copyAttributes(s,i.options,"curve"),new t.Curve(i,["x"].concat(r),a))},t.registerElement("curve",t.createCurve),t.createFunctiongraph=function(e,i,r){var s,o=["x","x"].concat(i);return s=l.copyAttributes(r,e.options,"curve"),s.curvetype="functiongraph",new t.Curve(e,o,s)},t.registerElement("functiongraph",t.createFunctiongraph),t.registerElement("plot",t.createFunctiongraph),t.createSpline=function(e,i,r){var s,o;return o=function(){var t,e=[],r=[];return function(s,o){var a,h,c;if(!o){if(e=[],r=[],2===i.length&&l.isArray(i[0])&&l.isArray(i[1])&&i[0].length===i[1].length)for(a=0;a<i[0].length;a++)l.isFunction(i[0][a])?e.push(i[0][a]()):e.push(i[0][a]),l.isFunction(i[1][a])?r.push(i[1][a]()):r.push(i[1][a]);else for(a=0;a<i.length;a++)if(l.isPoint(i[a]))e.push(i[a].X()),r.push(i[a].Y());else if(l.isArray(i[a])&&2===i[a].length)for(h=0;h<i.length;h++)l.isFunction(i[h][0])?e.push(i[h][0]()):e.push(i[h][0]),l.isFunction(i[h][1])?r.push(i[h][1]()):r.push(i[h][1]);else l.isFunction(i[a])&&2===i[a]().length&&(c=i[a](),e.push(c[0]),r.push(c[1]));t=n.splineDef(e,r)}return n.splineEval(s,e,r,t)}},r=l.copyAttributes(r,e.options,"curve"),r.curvetype="functiongraph",s=new t.Curve(e,["x","x",o()],r),s.setParents(i),s.elType="spline",s},t.registerElement("spline",t.createSpline),t.createCardinalSpline=function(e,i,r){var s,o,a,h,c,d,u,p,f="\nPossible parent types: [points:array, tau:number|function, type:string]";if(!l.exists(i[0])||!l.isArray(i[0]))throw new Error("JSXGraph: JXG.createCardinalSpline: argument 1 'points' has to be array of points or coordinate pairs"+f);if(!l.exists(i[1])||!l.isNumber(i[1])&&!l.isFunction(i[1]))throw new Error("JSXGraph: JXG.createCardinalSpline: argument 2 'tau' has to be number between [0,1] or function'"+f);if(!l.exists(i[2])||!l.isString(i[2]))throw new Error("JSXGraph: JXG.createCardinalSpline: argument 3 'type' has to be string 'uniform' or 'centripetal'"+f);if(r=l.copyAttributes(r,e.options,"curve"),r=l.copyAttributes(r,e.options,"cardinalspline"),r.curvetype="parameter",h=i[0],c=[],!r.isarrayofcoordinates&&2===h.length&&l.isArray(h[0])&&l.isArray(h[1])&&h[0].length===h[1].length)for(d=0;d<h[0].length;d++)c[d]=[],l.isFunction(h[0][d])?c[d].push(h[0][d]()):c[d].push(h[0][d]),l.isFunction(h[1][d])?c[d].push(h[1][d]()):c[d].push(h[1][d]);else for(d=0;d<h.length;d++)l.isString(h[d])?c.push(e.select(h[d])):l.isPoint(h[d])?c.push(h[d]):l.isArray(h[d])&&2===h[d].length?(c[d]=[],l.isFunction(h[d][0])?c[d].push(h[d][0]()):c[d].push(h[d][0]),l.isFunction(h[d][1])?c[d].push(h[d][1]()):c[d].push(h[d][1])):l.isFunction(h[d])&&2===h[d]().length&&c.push(i[d]());if(!0===r.createpoints)o=l.providePoints(e,c,r,"cardinalspline",["points"]);else for(o=[],d=0;d<c.length;d++)l.isPoint(c[d])?o.push(c[d]):o.push(function(t){return{X:function(){return c[t][0]},Y:function(){return c[t][1]}}}(d));for(a=i[1],i[2],p=["x"].concat(n.CardinalSpline(o,a)),s=new t.Curve(e,p,r),u=o.length,s.setParents(o),d=0;d<u;d++)l.isPoint(o[d])&&o[d].addChild(s);return s.elType="cardinalspline",s},t.registerElement("cardinalspline",t.createCardinalSpline),t.createRiemannsum=function(t,e,i){var r,s,o,a,h,c;if(c=l.copyAttributes(i,t.options,"riemannsum"),c.curvetype="plot",o=e[0],r=l.createFunction(e[1],t,""),!l.exists(r))throw new Error("JSXGraph: JXG.createRiemannsum: argument '2' n has to be number or function.\nPossible parent types: [function,n:number|function,type,start:number|function,end:number|function]");if(s=l.createFunction(e[2],t,"",!1),!l.exists(s))throw new Error("JSXGraph: JXG.createRiemannsum: argument 3 'type' has to be string or function.\nPossible parent types: [function,n:number|function,type,start:number|function,end:number|function]");return a=[[0],[0]].concat(e.slice(3)),h=t.create("curve",a,c),h.sum=0,h.Value=function(){return this.sum},h.updateDataArray=function(){var t=n.riemann(o,r(),s(),this.minX(),this.maxX());this.dataX=t[0],this.dataY=t[1],this.sum=t[2]},h},t.registerElement("riemannsum",t.createRiemannsum),t.createTracecurve=function(t,i,r){var s,o,n,a;if(2!==i.length)throw new Error("JSXGraph: Can't create trace curve with given parent'\nPossible parent types: [glider, point]");if(o=t.select(i[0]),n=t.select(i[1]),o.type!==e.OBJECT_TYPE_GLIDER||!l.isPoint(n))throw new Error("JSXGraph: Can't create trace curve with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [glider, point]");return a=l.copyAttributes(r,t.options,"tracecurve"),a.curvetype="plot",s=t.create("curve",[[0],[0]],a),s.updateDataArray=function(){var t,i,r,s,h,l,c,d,u,p=a.numberpoints,f=o.position,m=o.slideObject,b=m.minX(),g=m.maxX();for(i=(g-b)/p,this.dataX=[],this.dataY=[],m.elementClass!==e.OBJECT_CLASS_CURVE&&p++,t=0;t<p;t++){r=b+t*i,l=m.X(r)/m.Z(r),c=m.Y(r)/m.Z(r),o.setPositionDirectly(e.COORDS_BY_USER,[l,c]),d=!1;for(s in this.board.objects)if(this.board.objects.hasOwnProperty(s)&&(h=this.board.objects[s],h===o&&(d=!0),d&&h.needsRegularUpdate&&(u=h.visProp.trace,h.visProp.trace=!1,h.needsUpdate=!0,h.update(!0),h.visProp.trace=u,h===n)))break;this.dataX[t]=n.X(),this.dataY[t]=n.Y()}o.position=f,d=!1;for(s in this.board.objects)if(this.board.objects.hasOwnProperty(s)&&(h=this.board.objects[s],h===o&&(d=!0),d&&h.needsRegularUpdate&&(u=h.visProp.trace,h.visProp.trace=!1,h.needsUpdate=!0,h.update(!0),h.visProp.trace=u,h===n)))break},s},t.registerElement("tracecurve",t.createTracecurve),t.createStepfunction=function(t,e,i){var r,s;if(2!==e.length)throw new Error("JSXGraph: Can't create step function with given parent'\nPossible parent types: [array, array|function]");return s=l.copyAttributes(i,t.options,"stepfunction"),r=t.create("curve",e,s),r.updateDataArray=function(){var t,e=0,i=this.xterm.length;if(this.dataX=[],this.dataY=[],0!==i)for(this.dataX[e]=this.xterm[0],this.dataY[e]=this.yterm[0],++e,t=1;t<i;++t)this.dataX[e]=this.xterm[t],this.dataY[e]=this.dataY[e-1],++e,this.dataX[e]=this.xterm[t],this.dataY[e]=this.yterm[t],++e},r},t.registerElement("stepfunction",t.createStepfunction),t.createDerivative=function(t,i,r){var s,o,a,h,c;if(1!==i.length&&i[0].class!==e.OBJECT_CLASS_CURVE)throw new Error("JSXGraph: Can't create derivative curve with given parent'\nPossible parent types: [curve]");return c=l.copyAttributes(r,t.options,"curve"),o=i[0],a=n.D(o.X),h=n.D(o.Y),s=t.create("curve",[function(t){return o.X(t)},function(t){return h(t)/a(t)},o.minX(),o.maxX()],c),s.setParents(o),s},t.registerElement("derivative",t.createDerivative),{Curve:t.Curve,createCurve:t.createCurve,createFunctiongraph:t.createFunctiongraph,createPlot:t.createPlot,createSpline:t.createSpline,createRiemannsum:t.createRiemannsum,createTracecurve:t.createTracecurve,createStepfunction:t.createStepfunction}}),define("element/conic",["jxg","base/constants","base/coords","math/math","math/numerics","math/geometry","utils/type","base/point","base/curve"],function(t,e,i,r,s,o,n,a,h){"use strict";return t.createEllipse=function(t,r,s){var o,a,h,l,c,d,u,p=[],f=n.copyAttributes(s,t.options,"conic","foci"),m=n.copyAttributes(s,t.options,"conic","center"),b=n.copyAttributes(s,t.options,"conic");for(d=0;d<2;d++)if(r[d].length>1)p[d]=t.create("point",r[d],f);else if(n.isPoint(r[d]))p[d]=t.select(r[d]);else if(n.isFunction(r[d])&&n.isPoint(r[d]()))p[d]=r[d]();else{
if(!n.isString(r[d]))throw new Error("JSXGraph: Can't create Ellipse with parent types '"+typeof r[0]+"' and '"+typeof r[1]+"'.\nPossible parent types: [point,point,point], [point,point,number|function]");p[d]=t.select(r[d])}if(n.isNumber(r[2]))c=n.createFunction(r[2],t);else if(n.isFunction(r[2])&&n.isNumber(r[2]()))c=r[2];else{if(n.isPoint(r[2]))l=t.select(r[2]);else if(r[2].length>1)l=t.create("point",r[2],f);else if(n.isFunction(r[2])&&n.isPoint(r[2]()))l=r[2]();else{if(!n.isString(r[2]))throw new Error("JSXGraph: Can't create Ellipse with parent types '"+typeof r[0]+"' and '"+typeof r[1]+"' and '"+typeof r[2]+"'.\nPossible parent types: [point,point,point], [point,point,number|function]");l=t.select(r[2])}c=function(){return l.Dist(p[0])+l.Dist(p[1])}}for(n.exists(r[4])||(r[4]=2*Math.PI),n.exists(r[3])||(r[3]=0),h=t.create("point",[function(){return.5*(p[0].X()+p[1].X())},function(){return.5*(p[0].Y()+p[1].Y())}],m),a=t.create("curve",[function(t){return 0},function(t){return 0},r[3],r[4]],b),a.majorAxis=c,u=a.hasPoint,o=function(t,e){var i,r,s,o,n,h,l,d,u;e||(i=c(),r=i*i,s=p[0].X(),o=p[0].Y(),n=p[1].X(),h=p[1].Y(),l=s-n,d=o-h,u=(r-s*s-o*o+n*n+h*h)/(2*i),a.quadraticform=[[u*u-n*n-h*h,u*l/i+n,u*d/i+h],[u*l/i+n,l*l/r-1,l*d/r],[u*d/i+h,l*d/r,d*d/r-1]])},a.X=function(t,e){var i=c(),r=p[1].Dist(p[0]),s=.5*(r*r-i*i)/(r*Math.cos(t)-i),n=Math.atan2(p[1].Y()-p[0].Y(),p[1].X()-p[0].X());return e||o(t,e),p[0].X()+Math.cos(n+t)*s},a.Y=function(t,e){var i=c(),r=p[1].Dist(p[0]),s=.5*(r*r-i*i)/(r*Math.cos(t)-i),o=Math.atan2(p[1].Y()-p[0].Y(),p[1].X()-p[0].X());return p[0].Y()+Math.sin(o+t)*s},a.midpoint=a.center=h,a.type=e.OBJECT_TYPE_CONIC,a.subs={center:a.center},a.inherits.push(a.center,p[0],p[1]),n.isPoint(l)&&a.inherits.push(l),a.hasPoint=function(t,r){var s,o,a,h;return n.evaluate(this.visProp.hasinnerpoints)?(s=p[0].coords,o=p[1].coords,a=this.majorAxis(),h=new i(e.COORDS_BY_SCREEN,[t,r],this.board),h.distance(e.COORDS_BY_USER,s)+h.distance(e.COORDS_BY_USER,o)<=a):u.apply(this,arguments)},h.addChild(a),d=0;d<2;d++)n.isPoint(p[d])&&p[d].addChild(a);return n.isPoint(l)&&l.addChild(a),a.setParents(r),a},t.createHyperbola=function(t,i,r){var s,o,a,h,l,c,d=[],u=n.copyAttributes(r,t.options,"conic","foci"),p=n.copyAttributes(r,t.options,"conic","center"),f=n.copyAttributes(r,t.options,"conic");for(c=0;c<2;c++)if(i[c].length>1)d[c]=t.create("point",i[c],u);else if(n.isPoint(i[c]))d[c]=t.select(i[c]);else if(n.isFunction(i[c])&&n.isPoint(i[c]()))d[c]=i[c]();else{if(!n.isString(i[c]))throw new Error("JSXGraph: Can't create Hyperbola with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [point,point,point], [point,point,number|function]");d[c]=t.select(i[c])}if(n.isNumber(i[2]))l=n.createFunction(i[2],t);else if(n.isFunction(i[2])&&n.isNumber(i[2]()))l=i[2];else{if(n.isPoint(i[2]))h=t.select(i[2]);else if(i[2].length>1)h=t.create("point",i[2],u);else if(n.isFunction(i[2])&&n.isPoint(i[2]()))h=i[2]();else{if(!n.isString(i[2]))throw new Error("JSXGraph: Can't create Hyperbola with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"' and '"+typeof i[2]+"'.\nPossible parent types: [point,point,point], [point,point,number|function]");h=t.select(i[2])}l=function(){return h.Dist(d[0])-h.Dist(d[1])}}for(n.exists(i[4])||(i[4]=1.0001*Math.PI),n.exists(i[3])||(i[3]=-1.0001*Math.PI),a=t.create("point",[function(){return.5*(d[0].X()+d[1].X())},function(){return.5*(d[0].Y()+d[1].Y())}],p),o=t.create("curve",[function(t){return 0},function(t){return 0},i[3],i[4]],f),o.majorAxis=l,s=function(t,e){var i,r,s,n,a,h,c,u,p;e||(i=l(),r=i*i,s=d[0].X(),n=d[0].Y(),a=d[1].X(),h=d[1].Y(),c=s-a,u=n-h,p=(r-s*s-n*n+a*a+h*h)/(2*i),o.quadraticform=[[p*p-a*a-h*h,p*c/i+a,p*u/i+h],[p*c/i+a,c*c/r-1,c*u/r],[p*u/i+h,c*u/r,u*u/r-1]])},o.X=function(t,e){var i=l(),r=d[1].Dist(d[0]),o=.5*(r*r-i*i)/(r*Math.cos(t)+i),n=Math.atan2(d[1].Y()-d[0].Y(),d[1].X()-d[0].X());return e||s(t,e),d[0].X()+Math.cos(n+t)*o},o.Y=function(t,e){var i=l(),r=d[1].Dist(d[0]),s=.5*(r*r-i*i)/(r*Math.cos(t)+i),o=Math.atan2(d[1].Y()-d[0].Y(),d[1].X()-d[0].X());return d[0].Y()+Math.sin(o+t)*s},o.midpoint=o.center=a,o.subs={center:o.center},o.inherits.push(o.center,d[0],d[1]),n.isPoint(h)&&o.inherits.push(h),o.type=e.OBJECT_TYPE_CONIC,a.addChild(o),c=0;c<2;c++)n.isPoint(d[c])&&d[c].addChild(o);return n.isPoint(h)&&h.addChild(o),o.setParents(i),o},t.createParabola=function(t,i,r){var s,a,h,l=i[0],c=i[1],d=n.copyAttributes(r,t.options,"conic","foci"),u=n.copyAttributes(r,t.options,"conic","center"),p=n.copyAttributes(r,t.options,"conic");if(i[0].length>1)l=t.create("point",i[0],d);else if(n.isPoint(i[0]))l=t.select(i[0]);else if(n.isFunction(i[0])&&n.isPoint(i[0]()))l=i[0]();else{if(!n.isString(i[0]))throw new Error("JSXGraph: Can't create Parabola with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [point,line]");l=t.select(i[0])}return n.exists(i[3])||(i[3]=10),n.exists(i[2])||(i[2]=-10),h=t.create("point",[function(){return o.projectPointToLine(l,c,t).usrCoords}],u),a=t.create("curve",[function(t){return 0},function(t){return 0},i[2],i[3]],p),a.midpoint=a.center=h,a.subs={center:a.center},a.inherits.push(a.center),s=function(t,e){var i,r,s,o,n,h;e||(i=c.stdform[1],r=c.stdform[2],s=c.stdform[0],o=i*i+r*r,n=l.X(),h=l.Y(),a.quadraticform=[[s*s-o*(n*n+h*h),s*i+o*n,s*r+o*h],[s*i+o*n,-r*r,i*r],[s*r+o*h,i*r,-i*i]])},a.X=function(t,e){var i,r,n=c.getAngle(),a=o.distPointLine(l.coords.usrCoords,c.stdform),h=c.point1.coords.usrCoords,d=c.point2.coords.usrCoords,u=l.coords.usrCoords;return 0===h[0]?h=[1,d[1]+c.stdform[2],d[2]-c.stdform[1]]:0===d[0]&&(d=[1,h[1]+c.stdform[2],h[2]-c.stdform[1]]),r=(d[1]-h[1])*(u[2]-h[2])-(d[2]-h[2])*(u[1]-h[1])>=0?1:-1,i=r*a/(1-Math.sin(t)),e||s(t,e),l.X()+Math.cos(t+n)*i},a.Y=function(t,e){var i,r,s=c.getAngle(),n=o.distPointLine(l.coords.usrCoords,c.stdform),a=c.point1.coords.usrCoords,h=c.point2.coords.usrCoords,d=l.coords.usrCoords;return 0===a[0]?a=[1,h[1]+c.stdform[2],h[2]-c.stdform[1]]:0===h[0]&&(h=[1,a[1]+c.stdform[2],a[2]-c.stdform[1]]),r=(h[1]-a[1])*(d[2]-a[2])-(h[2]-a[2])*(d[1]-a[1])>=0?1:-1,i=r*n/(1-Math.sin(t)),l.Y()+Math.sin(t+s)*i},a.type=e.OBJECT_TYPE_CONIC,h.addChild(a),n.isPoint(l)&&(l.addChild(a),a.inherits.push(l)),c.addChild(a),a.setParents(i),a},t.createConic=function(t,i,o){var a,h,l,c,d,u,p,f,m,b,g,v,y,C,_=[[1,0,0],[0,1,0],[0,0,1]],P=[[1,0,0],[0,1,0],[0,0,1]],E=[],S=[],x=n.copyAttributes(o,t.options,"conic","point"),O=n.copyAttributes(o,t.options,"conic","center"),w=n.copyAttributes(o,t.options,"conic");if(5===i.length)C=!0;else{if(6!==i.length)throw new Error("JSXGraph: Can't create generic Conic with "+i.length+" parameters.");C=!1}if(C)for(v=0;v<5;v++)if(i[v].length>1)E[v]=t.create("point",i[v],x);else if(n.isPoint(i[v]))E[v]=t.select(i[v]);else if(n.isFunction(i[v])&&n.isPoint(i[v]()))E[v]=i[v]();else{if(!n.isString(i[v]))throw new Error("JSXGraph: Can't create Conic section with parent types '"+typeof i[v]+"'.\nPossible parent types: [point,point,point,point,point], [a00,a11,a22,a01,a02,a12]");E[v]=t.select(i[v])}else y=[[0,0,0],[0,0,0],[0,0,0]],y[0][0]=n.isFunction(i[2])?function(){return i[2]()}:function(){return i[2]},y[0][1]=n.isFunction(i[4])?function(){return i[4]()}:function(){return i[4]},y[0][2]=n.isFunction(i[5])?function(){return i[5]()}:function(){return i[5]},y[1][1]=n.isFunction(i[0])?function(){return i[0]()}:function(){return i[0]},y[1][2]=n.isFunction(i[3])?function(){return i[3]()}:function(){return i[3]},y[2][2]=n.isFunction(i[1])?function(){return i[1]()}:function(){return i[1]};if(d=function(t){var e,i;for(e=0;e<3;e++)for(i=e;i<3;i++)t[e][i]+=t[i][e];for(e=0;e<3;e++)for(i=0;i<e;i++)t[e][i]=t[i][e];return t},c=function(t,e){var i,r,s=[[0,0,0],[0,0,0],[0,0,0]];for(i=0;i<3;i++)for(r=0;r<3;r++)s[i][r]=t[i]*e[r];return d(s)},l=function(t,e,i){var s,o,n,a,h,l=[[0,0,0],[0,0,0],[0,0,0]];for(h=r.matVecMult(e,i),n=r.innerProduct(i,h),h=r.matVecMult(t,i),a=r.innerProduct(i,h),s=0;s<3;s++)for(o=0;o<3;o++)l[s][o]=n*t[s][o]-a*e[s][o];return l},h=t.create("curve",[function(t){return 0},function(t){return 0},0,2*Math.PI],w),a=function(t,e){var i,o,a,d;if(!e){if(C){for(i=0;i<5;i++)S[i]=E[i].coords.usrCoords;b=c(r.crossProduct(S[0],S[1]),r.crossProduct(S[2],S[3])),g=c(r.crossProduct(S[0],S[2]),r.crossProduct(S[1],S[3])),P=l(b,g,S[4])}else for(i=0;i<3;i++)for(o=i;o<3;o++)P[i][o]=y[i][o](),o>i&&(P[o][i]=P[i][o]);for(h.quadraticform=P,u=s.Jacobi(P),u[0][0][0]<0&&(u[0][0][0]*=-1,u[0][1][1]*=-1,u[0][2][2]*=-1),i=0;i<3;i++){for(a=0,o=0;o<3;o++)a+=u[1][o][i]*u[1][o][i];a=Math.sqrt(a)}_=u[1],m=Math.sqrt(Math.abs(u[0][0][0])),p=Math.sqrt(Math.abs(u[0][1][1])),f=Math.sqrt(Math.abs(u[0][2][2]))}return u[0][1][1]<=0&&u[0][2][2]<=0?d=r.matVecMult(_,[1/m,Math.cos(t)/p,Math.sin(t)/f]):u[0][1][1]<=0&&u[0][2][2]>0?d=r.matVecMult(_,[Math.cos(t)/m,1/p,Math.sin(t)/f]):u[0][2][2]<0&&(d=r.matVecMult(_,[Math.sin(t)/m,Math.cos(t)/p,1/f])),n.exists(d)?(d[1]/=d[0],d[2]/=d[0],d[0]=1):d=[1,NaN,NaN],d},h.X=function(t,e){return a(t,e)[1]},h.Y=function(t,e){return a(t,e)[2]},h.midpoint=t.create("point",[function(){var t=h.quadraticform;return[t[1][1]*t[2][2]-t[1][2]*t[1][2],t[1][2]*t[0][2]-t[2][2]*t[0][1],t[0][1]*t[1][2]-t[1][1]*t[0][2]]}],O),h.type=e.OBJECT_TYPE_CONIC,h.center=h.midpoint,h.subs={center:h.center},h.inherits.push(h.center),h.inherits=h.inherits.concat(E),C){for(v=0;v<5;v++)n.isPoint(E[v])&&E[v].addChild(h);h.setParents(i)}return h.addChild(h.center),h},t.registerElement("ellipse",t.createEllipse),t.registerElement("hyperbola",t.createHyperbola),t.registerElement("parabola",t.createParabola),t.registerElement("conic",t.createConic),{createEllipse:t.createEllipse,createHyperbola:t.createHyperbola,createParabola:t.createParabola,createConic:t.createConic}}),define("base/circle",["jxg","base/element","base/coords","base/constants","element/conic","parser/geonext","utils/type"],function(t,e,i,r,s,o,n){"use strict";return t.Circle=function(t,e,i,s,o){this.constructor(t,o,r.OBJECT_TYPE_CIRCLE,r.OBJECT_CLASS_CIRCLE),this.method=e,this.midpoint=this.board.select(i),this.center=this.board.select(i),this.point2=null,this.radius=0,this.line=null,this.circle=null,"twoPoints"===e?(this.point2=t.select(s),this.radius=this.Radius()):"pointRadius"===e?(this.gxtterm=s,this.updateRadius=n.createFunction(s,this.board,null,!0),this.updateRadius()):"pointLine"===e?(this.line=t.select(s),this.radius=this.line.point1.coords.distance(r.COORDS_BY_USER,this.line.point2.coords)):"pointCircle"===e&&(this.circle=t.select(s),this.radius=this.circle.Radius()),this.id=this.board.setId(this,"C"),this.board.renderer.drawEllipse(this),this.board.finalizeAdding(this),this.createGradient(),this.elType="circle",this.createLabel(),this.center.addChild(this),"pointRadius"===e?this.notifyParents(s):"pointLine"===e?this.line.addChild(this):"pointCircle"===e?this.circle.addChild(this):"twoPoints"===e&&this.point2.addChild(this),this.methodMap=n.deepCopy(this.methodMap,{setRadius:"setRadius",getRadius:"getRadius",Area:"Area",area:"Area",radius:"Radius",center:"center",line:"line",point2:"point2"})},t.Circle.prototype=new e,t.extend(t.Circle.prototype,{hasPoint:function(t,e){var s,o,a,h=this.board.options.precision.hasPoint,l=this.center.coords.usrCoords,c=new i(r.COORDS_BY_SCREEN,[t,e],this.board),d=this.Radius();return s=l[1]-c.usrCoords[1],o=l[2]-c.usrCoords[2],a=Math.sqrt(s*s+o*o),h+=.5*n.evaluate(this.visProp.strokewidth),h/=Math.sqrt(this.board.unitX*this.board.unitY),n.evaluate(this.visProp.hasinnerpoints)?a<d+h:Math.abs(a-d)<h},generatePolynomial:function(t){var e=this.center.symbolic.x,i=this.center.symbolic.y,r=t.symbolic.x,s=t.symbolic.y,o=this.generateRadiusSquared();return""===o?[]:["(("+r+")-("+e+"))^2 + (("+s+")-("+i+"))^2 - ("+o+")"]},generateRadiusSquared:function(){var t,e,i,r,s,o,a="";return"twoPoints"===this.method?(t=this.center.symbolic.x,e=this.center.symbolic.y,i=this.point2.symbolic.x,r=this.point2.symbolic.y,a="(("+i+")-("+t+"))^2 + (("+r+")-("+e+"))^2"):"pointRadius"===this.method?n.isNumber(this.radius)&&(a=(this.radius*this.radius).toString()):"pointLine"===this.method?(i=this.line.point1.symbolic.x,r=this.line.point1.symbolic.y,s=this.line.point2.symbolic.x,o=this.line.point2.symbolic.y,a="(("+i+")-("+s+"))^2 + (("+r+")-("+o+"))^2"):"pointCircle"===this.method&&(a=this.circle.Radius()),a},update:function(){return this.needsUpdate&&(n.evaluate(this.visProp.trace)&&this.cloneToBackground(!0),"pointLine"===this.method?this.radius=this.line.point1.coords.distance(r.COORDS_BY_USER,this.line.point2.coords):"pointCircle"===this.method?this.radius=this.circle.Radius():"pointRadius"===this.method&&(this.radius=this.updateRadius()),this.updateStdform(),this.updateQuadraticform()),this},updateQuadraticform:function(){var t=this.center,e=t.X(),i=t.Y(),r=this.Radius();this.quadraticform=[[e*e+i*i-r*r,-e,-i],[-e,1,0],[-i,0,1]]},updateStdform:function(){this.stdform[3]=.5,this.stdform[4]=this.Radius(),this.stdform[1]=-this.center.coords.usrCoords[1],this.stdform[2]=-this.center.coords.usrCoords[2],isFinite(this.stdform[4])||(this.stdform[0]=n.exists(this.point2)?-(this.stdform[1]*this.point2.coords.usrCoords[1]+this.stdform[2]*this.point2.coords.usrCoords[2]):0),this.normalize()},updateRenderer:function(){return this.needsUpdate?(this.visPropCalc.visible&&(this.isReal=!isNaN(this.center.coords.usrCoords[1]+this.center.coords.usrCoords[2]+this.Radius())&&this.center.isReal,this.isReal||this.updateVisibility(!1)),this.visPropCalc.visible&&this.board.renderer.updateEllipse(this),this.hasLabel&&this.visPropCalc.visible&&this.label&&this.label.visPropCalc.visible&&this.isReal&&(this.label.update(),this.board.renderer.updateText(this.label)),this.setDisplayRendNode(),this.needsUpdate=!1,this):this},notifyParents:function(t){n.isString(t)&&o.findDependencies(this,t,this.board)},setRadius:function(t){return this.updateRadius=n.createFunction(t,this.board,null,!0),this.board.update(),this},Radius:function(t){return n.exists(t)?(this.setRadius(t),this.Radius()):"twoPoints"===this.method?n.cmpArrays(this.point2.coords.usrCoords,[0,0,0])||n.cmpArrays(this.center.coords.usrCoords,[0,0,0])?NaN:this.center.Dist(this.point2):"pointLine"===this.method||"pointCircle"===this.method?this.radius:"pointRadius"===this.method?this.updateRadius():NaN},getRadius:function(){return t.deprecated("Circle.getRadius()","Circle.Radius()"),this.Radius()},getTextAnchor:function(){return this.center.coords},getLabelAnchor:function(){var t,e,s=this.Radius(),o=this.center.coords.usrCoords;switch(n.evaluate(this.visProp.label.position)){case"lft":t=o[1]-s,e=o[2];break;case"llft":t=o[1]-Math.sqrt(.5)*s,e=o[2]-Math.sqrt(.5)*s;break;case"rt":t=o[1]+s,e=o[2];break;case"lrt":t=o[1]+Math.sqrt(.5)*s,e=o[2]-Math.sqrt(.5)*s;break;case"urt":t=o[1]+Math.sqrt(.5)*s,e=o[2]+Math.sqrt(.5)*s;break;case"top":t=o[1],e=o[2]+s;break;case"bot":t=o[1],e=o[2]-s;break;default:t=o[1]-Math.sqrt(.5)*s,e=o[2]+Math.sqrt(.5)*s}return new i(r.COORDS_BY_USER,[t,e],this.board)},cloneToBackground:function(){var t,e=this.Radius(),i={id:this.id+"T"+this.numTraces,elementClass:r.OBJECT_CLASS_CIRCLE,center:{coords:this.center.coords},Radius:function(){return e},getRadius:function(){return e},board:this.board,visProp:n.deepCopy(this.visProp,this.visProp.traceattributes,!0)};return i.visProp.layer=this.board.options.layer.trace,this.numTraces++,n.clearVisPropOld(i),i.visPropCalc={visible:n.evaluate(i.visProp.visible)},t=this.board.renderer.enhancedRendering,this.board.renderer.enhancedRendering=!0,this.board.renderer.drawEllipse(i),this.board.renderer.enhancedRendering=t,this.traces[i.id]=i.rendNode,this},addTransform:function(t){var e,i=n.isArray(t)?t:[t],r=i.length;for(e=0;e<r;e++)this.center.transformations.push(i[e]),"twoPoints"===this.method&&this.point2.transformations.push(i[e]);return this},snapToGrid:function(){var t=n.evaluate(this.visProp.snaptogrid);return this.center.handleSnapToGrid(t,!0),"twoPoints"===this.method&&this.point2.handleSnapToGrid(t,!0),this},snapToPoints:function(){var t=n.evaluate(this.visProp.snaptopoints);return this.center.handleSnapToPoints(t),"twoPoints"===this.method&&this.point2.handleSnapToPoints(t),this},X:function(t){return this.Radius()*Math.cos(2*t*Math.PI)+this.center.coords.usrCoords[1]},Y:function(t){return this.Radius()*Math.sin(2*t*Math.PI)+this.center.coords.usrCoords[2]},Z:function(t){return 1},minX:function(){return 0},maxX:function(){return 1},Area:function(){var t=this.Radius();return t*t*Math.PI},bounds:function(){var t=this.center.coords.usrCoords,e=this.Radius();return[t[1]-e,t[2]+e,t[1]+e,t[2]-e]},getParents:function(){return 1===this.parents.length?this.parents.concat(this.radius):this.parents}}),t.createCircle=function(e,i,o){var a,h,l,c,d;if(h=[],d=e.select(i[0]),n.isObject(d)&&d.elementClass===r.OBJECT_CLASS_CIRCLE&&n.isTransformationOrArray(i[1]))return c=n.copyAttributes(o,e.options,"circle"),a=s.createEllipse(e,[d.center,d.center,function(){return 2*d.Radius()}],c),a.addTransform(i[1]),a;for(l=0;l<i.length;l++)if(n.isPointType(e,i[l])){if(h=h.concat(n.providePoints(e,[i[l]],o,"circle",["center"])),!1===h[h.length-1])throw new Error("JSXGraph: Can't create circle from this type. Please provide a point type.")}else h.push(i[l]);if(c=n.copyAttributes(o,e.options,"circle"),2===h.length&&n.isPoint(h[0])&&n.isPoint(h[1]))a=new t.Circle(e,"twoPoints",h[0],h[1],c);else if((n.isNumber(h[0])||n.isFunction(h[0])||n.isString(h[0]))&&n.isPoint(h[1]))a=new t.Circle(e,"pointRadius",h[1],h[0],c);else if((n.isNumber(h[1])||n.isFunction(h[1])||n.isString(h[1]))&&n.isPoint(h[0]))a=new t.Circle(e,"pointRadius",h[0],h[1],c);else if(h[0].elementClass===r.OBJECT_CLASS_CIRCLE&&n.isPoint(h[1]))a=new t.Circle(e,"pointCircle",h[1],h[0],c);else if(h[1].elementClass===r.OBJECT_CLASS_CIRCLE&&n.isPoint(h[0]))a=new t.Circle(e,"pointCircle",h[0],h[1],c);else if(h[0].elementClass===r.OBJECT_CLASS_LINE&&n.isPoint(h[1]))a=new t.Circle(e,"pointLine",h[1],h[0],c);else if(h[1].elementClass===r.OBJECT_CLASS_LINE&&n.isPoint(h[0]))a=new t.Circle(e,"pointLine",h[0],h[1],c);else{if(!(3===i.length&&n.isPoint(h[0])&&n.isPoint(h[1])&&n.isPoint(h[2])))throw new Error("JSXGraph: Can't create circle with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [point,point], [point,number], [point,function], [point,circle], [point,point,point], [circle,transformation]");if(!t.elements.circumcircle)throw new Error("JSXGraph: Can't create circle with three points. Please include the circumcircle element (element/composition).");a=t.elements.circumcircle(e,h,c)}for(a.isDraggable=!0,a.setParents(h),a.elType="circle",l=0;l<h.length;l++)n.isPoint(h[l])&&a.inherits.push(h[l]);return a},t.registerElement("circle",t.createCircle),{Circle:t.Circle,createCircle:t.createCircle}}),define("base/composition",["jxg","utils/type"],function(t,e){"use strict";return t.Composition=function(t){var i,r=this,s=["setAttribute","setParents","prepareUpdate","updateRenderer","update","fullUpdate","highlight","noHighlight"];for(i=0;i<s.length;i++)this[s[i]]=function(t){return function(){var i;for(i in r.elements)r.elements.hasOwnProperty(i)&&e.exists(r.elements[i][t])&&r.elements[i][t].apply(r.elements[i],arguments);return r}}(s[i]);this.elements={},this.objects=this.elements,this.elementsByName={},this.objectsList=[],this.groups={},this.methodMap={setAttribute:"setAttribute",setProperty:"setAttribute",setParents:"setParents",add:"add",remove:"remove",select:"select"};for(i in t)t.hasOwnProperty(i)&&this.add(i,t[i]);this.dump=!0,this.subs={}},t.extend(t.Composition.prototype,{add:function(t,i){return!(e.exists(this[t])||!e.exists(i))&&(e.exists(i.id)?this.elements[i.id]=i:this.elements[t]=i,e.exists(i.name)&&(this.elementsByName[i.name]=i),i.on("attribute:name",this.nameListener,this),this.objectsList.push(i),this[t]=i,this.methodMap[t]=i,!0)},remove:function(t){var e,i=!1;for(e in this.elements)if(this.elements.hasOwnProperty(e)&&this.elements[e].id===this[t].id){i=!0;break}return i&&(delete this.elements[this[t].id],delete this[t]),i},nameListener:function(t,e,i){delete this.elementsByName[t],this.elementsByName[e]=i},select:function(i){return e.exists(t.Board)?t.Board.prototype.select.call(this,i):new t.Composition},getParents:function(){return this.parents},getType:function(){return this.elType},getAttributes:function(){var t,e={};for(t in this.subs)this.subs.hasOwnProperty(t)&&(e[t]=this.subs[t].visProp);return this.attr}}),t.Composition}),define("base/polygon",["jxg","base/constants","base/coords","math/statistics","math/geometry","utils/type","base/element","base/line","base/transformation"],function(t,e,i,r,s,o,n,a,h){"use strict";return t.Polygon=function(i,r,s){this.constructor(i,s,e.OBJECT_TYPE_POLYGON,e.OBJECT_CLASS_AREA);var n,a,h,l,c=o.copyAttributes(s,i.options,"polygon","borders");for(this.withLines=s.withlines,this.attr_line=c,this.vertices=[],n=0;n<r.length;n++)this.vertices[n]=this.board.select(r[n]);if(this.vertices.length>0&&this.vertices[this.vertices.length-1].id!==this.vertices[0].id&&this.vertices.push(this.vertices[0]),this.borders=[],this.withLines)for(h=this.vertices.length-1,l=0;l<h;l++)n=(l+1)%h,c.id=c.ids&&c.ids[n],c.name=c.names&&c.names[n],c.strokecolor=o.isArray(c.colors)&&c.colors[n%c.colors.length]||c.strokecolor,c.visible=o.exists(s.borders.visible)?s.borders.visible:s.visible,!1===c.strokecolor&&(c.strokecolor="none"),a=i.create("segment",[this.vertices[n],this.vertices[n+1]],c),a.dump=!1,this.borders[n]=a,a.parentPolygon=this;for(this.inherits.push(this.vertices,this.borders),this.id=this.board.setId(this,"Py"),n=0;n<this.vertices.length-1;n++)this.board.select(this.vertices[n]).addChild(this);this.board.renderer.drawPolygon(this),this.board.finalizeAdding(this),this.createGradient(),this.elType="polygon",this.createLabel(),this.methodMap=t.deepCopy(this.methodMap,{borders:"borders",vertices:"vertices",A:"Area",Area:"Area",Perimeter:"Perimeter",L:"Perimeter",Length:"Perimeter",boundingBox:"boundingBox",bounds:"bounds",addPoints:"addPoints",insertPoints:"insertPoints",removePoints:"removePoints"})},t.Polygon.prototype=new n,t.extend(t.Polygon.prototype,{hasPoint:function(t,e){var i,r,s,n=!1;if(o.evaluate(this.visProp.hasinnerpoints)){for(s=this.vertices.length,i=0,r=s-2;i<s-1;r=i++)this.vertices[i].coords.scrCoords[2]>e!=this.vertices[r].coords.scrCoords[2]>e&&t<(this.vertices[r].coords.scrCoords[1]-this.vertices[i].coords.scrCoords[1])*(e-this.vertices[i].coords.scrCoords[2])/(this.vertices[r].coords.scrCoords[2]-this.vertices[i].coords.scrCoords[2])+this.vertices[i].coords.scrCoords[1]&&(n=!n);if(n)return!0}for(s=this.borders.length,i=0;i<s;i++)if(this.borders[i].hasPoint(t,e)){n=!0;break}return n},updateRenderer:function(){var t,e;if(!this.needsUpdate)return this;if(this.visPropCalc.visible){for(e=this.vertices.length,this.isReal=!0,t=0;t<e;++t)if(!this.vertices[t].isReal){this.isReal=!1;break}this.isReal||this.updateVisibility(!1)}return this.visPropCalc.visible&&this.board.renderer.updatePolygon(this),this.hasLabel&&this.visPropCalc.visible&&this.label&&this.label.visPropCalc.visible&&this.isReal&&(this.label.update(),this.board.renderer.updateText(this.label)),this.setDisplayRendNode(),this.needsUpdate=!1,this},getTextAnchor:function(){var t,r,s,o,n;if(0===this.vertices.length)return new i(e.COORDS_BY_USER,[1,0,0],this.board);for(t=this.vertices[0].X(),r=this.vertices[0].Y(),s=t,o=r,n=0;n<this.vertices.length;n++)this.vertices[n].X()<t&&(t=this.vertices[n].X()),this.vertices[n].X()>s&&(s=this.vertices[n].X()),this.vertices[n].Y()>r&&(r=this.vertices[n].Y()),this.vertices[n].Y()<o&&(o=this.vertices[n].Y());return new i(e.COORDS_BY_USER,[.5*(t+s),.5*(r+o)],this.board)},getLabelAnchor:t.shortcut(t.Polygon.prototype,"getTextAnchor"),cloneToBackground:function(){var t,e={};return e.id=this.id+"T"+this.numTraces,this.numTraces++,e.vertices=this.vertices,e.visProp=o.deepCopy(this.visProp,this.visProp.traceattributes,!0),e.visProp.layer=this.board.options.layer.trace,e.board=this.board,o.clearVisPropOld(e),e.visPropCalc={visible:o.evaluate(e.visProp.visible)},t=this.board.renderer.enhancedRendering,this.board.renderer.enhancedRendering=!0,this.board.renderer.drawPolygon(e),this.board.renderer.enhancedRendering=t,this.traces[e.id]=e.rendNode,this},hideElement:function(e){var i;if(t.deprecated("Element.hideElement()","Element.setDisplayRendNode()"),this.visPropCalc.visible=!1,this.board.renderer.display(this,!1),!e)for(i=0;i<this.borders.length;i++)this.borders[i].hideElement();this.hasLabel&&o.exists(this.label)&&(this.label.hiddenByParent=!0,this.label.visPropCalc.visible&&this.label.hideElement())},showElement:function(e){var i;if(t.deprecated("Element.showElement()","Element.setDisplayRendNode()"),this.visPropCalc.visible=!0,this.board.renderer.display(this,!0),!e)for(i=0;i<this.borders.length;i++)this.borders[i].showElement().updateRenderer();return o.exists(this.label)&&this.hasLabel&&this.label.hiddenByParent&&(this.label.hiddenByParent=!1,this.label.visPropCalc.visible||this.label.showElement().updateRenderer()),this},Area:function(){return Math.abs(s.signedPolygon(this.vertices,!0))},Perimeter:function(){var t,e=this.vertices.length,i=0;for(t=1;t<e;++t)i+=this.vertices[t].Dist(this.vertices[t-1]);return i},boundingBox:function(){var t,e,i=[0,0,0,0],r=this.vertices.length-1;if(0===r)return i;for(i[0]=this.vertices[0].X(),i[2]=i[0],i[1]=this.vertices[0].Y(),i[3]=i[1],t=1;t<r;++t)e=this.vertices[t].X(),e<i[0]?i[0]=e:e>i[2]&&(i[2]=e),e=this.vertices[t].Y(),e>i[1]?i[1]=e:e<i[3]&&(i[3]=e);return i},bounds:function(){return this.boundingBox()},remove:function(){var t;for(t=0;t<this.borders.length;t++)this.board.removeObject(this.borders[t]);n.prototype.remove.call(this)},findPoint:function(t){var e;if(!o.isPoint(t))return-1;for(e=0;e<this.vertices.length;e++)if(this.vertices[e].id===t.id)return e;return-1},addPoints:function(t){var e=Array.prototype.slice.call(arguments);return this.insertPoints.apply(this,[this.vertices.length-2].concat(e))},insertPoints:function(t,e){var i,r,s=[];if(0===arguments.length)return this;if(t<0||t>this.vertices.length-2)return this;for(i=1;i<arguments.length;i++)o.isPoint(arguments[i])&&s.push(arguments[i]);if(r=this.vertices.slice(0,t+1).concat(s),this.vertices=r.concat(this.vertices.slice(t+1)),this.withLines){for(r=this.borders.slice(0,t),this.board.removeObject(this.borders[t]),i=0;i<s.length;i++)r.push(this.board.create("segment",[this.vertices[t+i],this.vertices[t+i+1]],this.attr_line));r.push(this.board.create("segment",[this.vertices[t+s.length],this.vertices[t+s.length+1]],this.attr_line)),this.borders=r.concat(this.borders.slice(t+1))}return this.board.update(),this},removePoints:function(t){var e,i,r,s=[],n=[],a=[],h=[];for(this.vertices=this.vertices.slice(0,this.vertices.length-1),e=0;e<arguments.length;e++)r=arguments[e],o.isPoint(r)&&(r=this.findPoint(r)),o.isNumber(r)&&r>-1&&r<this.vertices.length&&-1===o.indexOf(a,r)&&a.push(r);for(e=0;e<a.length;e++)this.vertices[a[e]].removeChild(this);for(a=a.sort(),s=this.vertices.slice(),n=this.borders.slice(),this.withLines&&h.push([a[a.length-1]]),e=a.length-1;e>-1;e--)s[a[e]]=-1,this.withLines&&a[e]-1>a[e-1]&&(h[h.length-1][1]=a[e],h.push([a[e-1]]));for(this.withLines&&(h[h.length-1][1]=a[0]),this.vertices=[],e=0;e<s.length;e++)o.isPoint(s[e])&&this.vertices.push(s[e]);if(this.vertices[this.vertices.length-1].id!==this.vertices[0].id&&this.vertices.push(this.vertices[0]),this.withLines){for(e=0;e<h.length;e++){for(i=h[e][1]-1;i<h[e][0]+1;i++)i<0?(i=0,this.board.removeObject(this.borders[n.length-1]),n[n.length-1]=-1):i>n.length-1&&(i=n.length-1),this.board.removeObject(this.borders[i]),n[i]=-1;0!==h[e][1]&&h[e][0]!==s.length-1&&(n[h[e][0]-1]=this.board.create("segment",[s[Math.max(h[e][1]-1,0)],s[Math.min(h[e][0]+1,this.vertices.length-1)]],this.attr_line))}for(this.borders=[],e=0;e<n.length;e++)-1!==n[e]&&this.borders.push(n[e]);h[0][1]!==this.vertices.length-1&&0!==h[h.length-1][1]||this.borders.push(this.board.create("segment",[this.vertices[0],this.vertices[this.vertices.length-2]],this.attr_line))}return this.board.update(),this},getParents:function(){return this.setParents(this.vertices),this.parents},getAttributes:function(){var t,e=n.prototype.getAttributes.call(this);if(this.withLines)for(e.lines=e.lines||{},e.lines.ids=[],e.lines.colors=[],t=0;t<this.borders.length;t++)e.lines.ids.push(this.borders[t].id),e.lines.colors.push(this.borders[t].visProp.strokecolor);return e},snapToGrid:function(){var t,e;for(e=!!o.evaluate(this.visProp.snaptogrid),t=0;t<this.vertices.length;t++)this.vertices[t].handleSnapToGrid(e,!0)},setPositionDirectly:function(t,e,s){var o,n,a,h,l=new i(t,e,this.board),c=new i(t,s,this.board);for(h=this.vertices.length-1,a=0;a<h;a++)if(!this.vertices[a].draggable())return this;return o=r.subtract(l.usrCoords,c.usrCoords),n=this.board.create("transform",o.slice(1),{type:"translate"}),n.applyOnce(this.vertices.slice(0,-1)),this},sutherlandHodgman:function(e){var i,r,s,o,n,a,h,l=t.Math.Geometry.sortVertices(this.vertices),c=t.Math.Geometry.sortVertices(e.vertices),d=l.length-1,u=c.length-1,p=[],f=function(t,e,i){return(e[1]-t[1])*(i[2]-t[2])-(e[2]-t[2])*(i[1]-t[1])>=0};for(s=0;s<u;s++)p.push(c[s]);for(s=0;s<d;s++)for(r=p.slice(0),i=r.length,p=[],n=r[i-1],o=0;o<i;o++)a=r[o],f(l[s],l[s+1],a)?(f(l[s],l[s+1],n)||(h=t.Math.Geometry.meetSegmentSegment(n,a,l[s],l[s+1]),h[0][1]/=h[0][0],h[0][2]/=h[0][0],h[0][0]=1,p.push(h[0])),p.push(a)):f(l[s],l[s+1],n)&&(h=t.Math.Geometry.meetSegmentSegment(n,a,l[s],l[s+1]),h[0][1]/=h[0][0],h[0][2]/=h[0][0],h[0][0]=1,p.push(h[0])),n=a;return p},intersect:function(t){return this.sutherlandHodgman(t)}}),t.createPolygon=function(i,r,s){var n,a,h,l,c,d,u=[],p=!1;if(c=o.copyAttributes(s,i.options,"polygon"),l=i.select(r[0]),o.isObject(l)&&l.type===e.OBJECT_TYPE_POLYGON&&o.isTransformationOrArray(r[1]))for(p=!0,h=l.vertices.length-1,d=o.copyAttributes(s,i.options,"polygon","vertices"),a=0;a<h;a++)d.withlabel&&(d.name=""===l.vertices[a].name?"":l.vertices[a].name+"'"),u.push(i.create("point",[l.vertices[a],r[1]],d));else if(!1===(u=o.providePoints(i,r,s,"polygon",["vertices"])))throw new Error("JSXGraph: Can't create polygon with parent types other than 'point' and 'coordinate arrays' or a function returning an array of coordinates. Alternatively, a polygon and a transformation can be supplied");if(c=o.copyAttributes(s,i.options,"polygon"),n=new t.Polygon(i,u,c),n.isDraggable=!0,p)for(h=l.vertices.length-1,a=0;a<h;a++)u[a].prepareUpdate().update().updateVisibility(o.evaluate(n.visProp.visible)).updateRenderer();return n},t.createRegularPolygon=function(t,i,r){var s,n,a,h,l,c,d,u=[];if(l=i.length,a=i[l-1],o.isNumber(a)&&(3!==i.length||a<3))throw new Error("JSXGraph: A regular polygon needs two point types and a number > 2 as input.");if(o.isNumber(t.select(a))?(l--,c=!1):(a=l,c=!0),!1===(u=o.providePoints(t,i.slice(0,l),r,"regularpolygon",["vertices"])))throw new Error("JSXGraph: Can't create regular polygon with parent types other than 'point' and 'coordinate arrays' or a function returning an array of coordinates");for(d=o.copyAttributes(r,t.options,"regularpolygon","vertices"),n=2;n<a;n++)h=t.create("transform",[Math.PI*(2-(a-2)/a),u[n-1]],{type:"rotate"}),c?(u[n].addTransform(u[n-2],h),u[n].fullUpdate()):(o.isArray(d.ids)&&d.ids.length>=a-2&&(d.id=d.ids[n-2]),u[n]=t.create("point",[u[n-2],h],d),u[n].type=e.OBJECT_TYPE_CAS,u[n].isDraggable=!0,u[n].visProp.fixed=!1);return d=o.copyAttributes(r,t.options,"regularpolygon"),s=t.create("polygon",u,d),s.elType="regularpolygon",s},t.registerElement("polygon",t.createPolygon),t.registerElement("regularpolygon",t.createRegularPolygon),{Polygon:t.Polygon,createPolygon:t.createPolygon,createRegularPolygon:t.createRegularPolygon}}),define("element/arc",["jxg","math/geometry","math/math","base/coords","base/circle","utils/type","base/constants","base/curve","element/composition"],function(t,e,i,r,s,o,n,a,h){"use strict";return t.createArc=function(a,h,l){
var c,d,u;if(!1===(u=o.providePoints(a,h,l,"arc",["center","radiuspoint","anglepoint"]))||u.length<3)throw new Error("JSXGraph: Can't create Arc with parent types '"+typeof h[0]+"' and '"+typeof h[1]+"' and '"+typeof h[2]+"'.\nPossible parent types: [point,point,point], [arc, transformation]");return d=o.copyAttributes(l,a.options,"arc"),c=a.create("curve",[[0],[0]],d),c.elType="arc",c.setParents(u),c.type=n.OBJECT_TYPE_ARC,c.center=u[0],c.radiuspoint=u[1],c.point2=c.radiuspoint,c.anglepoint=u[2],c.point3=c.anglepoint,c.center.addChild(c),c.radiuspoint.addChild(c),c.anglepoint.addChild(c),c.useDirection=d.usedirection,c.updateDataArray=function(){var t,i,r,s,n,a,h=1,l=this.radiuspoint,c=this.center,d=this.anglepoint,p=o.evaluate(this.visProp.selection);i=e.rad(l,c,d),("minor"===p&&i>Math.PI||"major"===p&&i<Math.PI)&&(h=-1),this.useDirection&&(s=u[1].coords.usrCoords,n=u[3].coords.usrCoords,a=u[2].coords.usrCoords,r=(s[1]-a[1])*(s[2]-n[2])-(s[2]-a[2])*(s[1]-n[1]),r<0?(this.radiuspoint=u[1],this.anglepoint=u[2]):(this.radiuspoint=u[2],this.anglepoint=u[1])),l=l.coords.usrCoords,c=c.coords.usrCoords,d=d.coords.usrCoords,t=e.bezierArc(l,c,d,!1,h),this.dataX=t[0],this.dataY=t[1],this.bezierDegree=3,this.updateStdform(),this.updateQuadraticform()},c.Radius=function(){return this.radiuspoint.Dist(this.center)},c.getRadius=function(){return t.deprecated("Arc.getRadius()","Arc.Radius()"),this.Radius()},c.Value=function(){return this.Radius()*e.rad(this.radiuspoint,this.center,this.anglepoint)},c.hasPoint=function(t,s){var a,h,l,c,d,u,p,f,m,b=this.Radius(),g=o.evaluate(this.visProp.selection);return o.evaluate(this.visProp.hasinnerpoints)?this.hasPointSector(t,s):(m=this.board.options.precision.hasPoint/Math.min(this.board.unitX,this.board.unitY),h=new r(n.COORDS_BY_SCREEN,[t,s],this.board),this.transformations.length>0&&(this.updateTransformMatrix(),p=i.inverse(this.transformMat),f=i.matVecMult(p,h.usrCoords),h=new r(n.COORDS_BY_USER,f,this.board)),a=this.center.coords.distance(n.COORDS_BY_USER,h),l=Math.abs(a-b)<m,l&&(c=e.rad(this.radiuspoint,this.center,h.usrCoords.slice(1)),d=0,u=e.rad(this.radiuspoint,this.center,this.anglepoint),("minor"===g&&u>Math.PI||"major"===g&&u<Math.PI)&&(d=u,u=2*Math.PI),(c<d||c>u)&&(l=!1)),l)},c.hasPointSector=function(t,i){var s,a,h,l=new r(n.COORDS_BY_SCREEN,[t,i],this.board),c=this.Radius(),d=this.center.coords.distance(n.COORDS_BY_USER,l),u=d<c,p=o.evaluate(this.visProp.selection);return u&&(s=e.rad(this.radiuspoint,this.center,l.usrCoords.slice(1)),a=0,h=e.rad(this.radiuspoint,this.center,this.anglepoint),("minor"===p&&h>Math.PI||"major"===p&&h<Math.PI)&&(a=h,h=2*Math.PI),(s<a||s>h)&&(u=!1)),u},c.getTextAnchor=function(){return this.center.coords},c.getLabelAnchor=function(){var t,i,s,a,h,l=e.rad(this.radiuspoint,this.center,this.anglepoint),c=10/this.board.unitX,d=10/this.board.unitY,u=this.point2.coords.usrCoords,p=this.center.coords.usrCoords,f=u[1]-p[1],m=u[2]-p[2],b=o.evaluate(this.visProp.selection),g=this.label?this.label.visProp:this.visProp.label;return("minor"===b&&l>Math.PI||"major"===b&&l<Math.PI)&&(l=-(2*Math.PI-l)),t=new r(n.COORDS_BY_USER,[p[1]+Math.cos(.5*l)*f-Math.sin(.5*l)*m,p[2]+Math.sin(.5*l)*f+Math.cos(.5*l)*m],this.board),s=t.usrCoords[1]-p[1],a=t.usrCoords[2]-p[2],h=Math.sqrt(s*s+a*a),s=s*(h+c)/h,a=a*(h+d)/h,i=[p[1]+s,p[2]+a],g.position=e.calcLabelQuadrant(e.rad([1,0],[0,0],i)),new r(n.COORDS_BY_USER,i,this.board)},c.updateQuadraticform=s.Circle.prototype.updateQuadraticform,c.updateStdform=s.Circle.prototype.updateStdform,c.methodMap=t.deepCopy(c.methodMap,{getRadius:"getRadius",radius:"Radius",center:"center",radiuspoint:"radiuspoint",anglepoint:"anglepoint",Value:"Value"}),c.prepareUpdate().update(),c},t.registerElement("arc",t.createArc),t.createSemicircle=function(t,e,i){var r,s,n,a;if(!1===(a=o.providePoints(t,e,i,"point"))||2!==a.length)throw new Error("JSXGraph: Can't create Semicircle with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'.\nPossible parent types: [point,point]");return n=o.copyAttributes(i,t.options,"semicircle","center"),s=t.create("midpoint",a,n),s.dump=!1,n=o.copyAttributes(i,t.options,"semicircle"),r=t.create("arc",[s,a[1],a[0]],n),r.elType="semicircle",r.setParents([a[0].id,a[1].id]),r.subs={midpoint:s},r.inherits.push(s),r.midpoint=r.center=s,r},t.registerElement("semicircle",t.createSemicircle),t.createCircumcircleArc=function(t,e,i){var r,s,n,a;if(!1===(a=o.providePoints(t,e,i,"point"))||3!==a.length)throw new Error("JSXGraph: create Circumcircle Arc with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"' and '"+typeof e[2]+"'.\nPossible parent types: [point,point,point]");return n=o.copyAttributes(i,t.options,"circumcirclearc","center"),s=t.create("circumcenter",a,n),s.dump=!1,n=o.copyAttributes(i,t.options,"circumcirclearc"),n.usedirection=!0,r=t.create("arc",[s,a[0],a[2],a[1]],n),r.elType="circumcirclearc",r.setParents([a[0].id,a[1].id,a[2].id]),r.subs={center:s},r.inherits.push(s),r.center=s,r},t.registerElement("circumcirclearc",t.createCircumcircleArc),t.createMinorArc=function(e,i,r){return r.selection="minor",t.createArc(e,i,r)},t.registerElement("minorarc",t.createMinorArc),t.createMajorArc=function(e,i,r){return r.selection="major",t.createArc(e,i,r)},t.registerElement("majorarc",t.createMajorArc),{createArc:t.createArc,createSemicircle:t.createSemicircle,createCircumcircleArc:t.createCircumcircleArc,createMinorArc:t.createMinorArc,createMajorArc:t.createMajorArc}}),define("element/sector",["jxg","math/geometry","math/math","math/statistics","base/coords","base/constants","utils/type","base/point","base/curve","base/transformation","element/composition"],function(t,e,i,r,s,o,n,a,h,l,c){"use strict";return t.createSector=function(a,h,l){var c,d,u,p,f,m="invalid",b=["center","radiuspoint","anglepoint"];if(h[0].elementClass===o.OBJECT_CLASS_LINE&&h[1].elementClass===o.OBJECT_CLASS_LINE&&(n.isArray(h[2])||n.isNumber(h[2]))&&(n.isArray(h[3])||n.isNumber(h[3]))&&(n.isNumber(h[4])||n.isFunction(h[4])))m="2lines";else{if(!1===(f=n.providePoints(a,h,l,"sector",b)))throw new Error("JSXGraph: Can't create Sector with parent types '"+typeof h[0]+"' and '"+typeof h[1]+"' and '"+typeof h[2]+"'.");m="3points"}return d=n.copyAttributes(l,a.options,"sector"),c=a.create("curve",[[0],[0]],d),c.type=o.OBJECT_TYPE_SECTOR,c.elType="sector","2lines"===m?(c.Radius=function(){return n.evaluate(h[4])},c.line1=a.select(h[0]),c.line2=a.select(h[1]),c.line1.addChild(c),c.line2.addChild(c),c.setParents(h),c.point1={visProp:{}},c.point2={visProp:{}},c.point3={visProp:{}},u=e.meetLineLine(c.line1.stdform,c.line2.stdform,0,a),n.isArray(h[2])?(2===h[2].length&&(h[2]=[1].concat(h[2])),p=e.projectPointToLine({coords:{usrCoords:h[2]}},c.line1,a),p=r.subtract(p.usrCoords,u.usrCoords),c.direction1=i.innerProduct(p,[0,c.line1.stdform[2],-c.line1.stdform[1]],3)>=0?1:-1):c.direction1=h[2]>=0?1:-1,n.isArray(h[3])?(2===h[3].length&&(h[3]=[1].concat(h[3])),p=e.projectPointToLine({coords:{usrCoords:h[3]}},c.line2,a),p=r.subtract(p.usrCoords,u.usrCoords),c.direction2=i.innerProduct(p,[0,c.line2.stdform[2],-c.line2.stdform[1]],3)>=0?1:-1):c.direction2=h[3]>=0?1:-1,c.updateDataArray=function(){var t,n,a,h,l=[0,0,0],d=[0,0,0],u=[0,0,0];if(n=this.line1,a=this.line2,d=i.crossProduct(n.stdform,a.stdform),Math.abs(d[0])>i.eps*i.eps&&(d[1]/=d[0],d[2]/=d[0],d[0]/=d[0]),t=this.direction1*this.Radius(),l=r.add(d,[0,t*n.stdform[2],-t*n.stdform[1]]),t=this.direction2*this.Radius(),u=r.add(d,[0,t*a.stdform[2],-t*a.stdform[1]]),this.point2.coords=new s(o.COORDS_BY_USER,l,c.board),this.point1.coords=new s(o.COORDS_BY_USER,d,c.board),this.point3.coords=new s(o.COORDS_BY_USER,u,c.board),Math.abs(l[0])<i.eps||Math.abs(d[0])<i.eps||Math.abs(u[0])<i.eps)return this.dataX=[NaN],void(this.dataY=[NaN]);h=e.bezierArc(l,d,u,!0,1),this.dataX=h[0],this.dataY=h[1],this.bezierDegree=3},c.methodMap=t.deepCopy(c.methodMap,{radius:"getRadius",getRadius:"getRadius",setRadius:"setRadius"}),c.prepareUpdate().update()):"3points"===m&&(c.point1=f[0],c.point2=f[1],c.point3=f[2],c.point1.addChild(c),c.point2.addChild(c),c.point3.addChild(c),c.useDirection=l.usedirection,c.setParents(f),n.exists(f[3])&&(c.point4=f[3],c.point4.addChild(c)),c.methodMap=t.deepCopy(c.methodMap,{arc:"arc",center:"center",radiuspoint:"radiuspoint",anglepoint:"anglepoint",radius:"getRadius",getRadius:"getRadius",setRadius:"setRadius"}),c.updateDataArray=function(){var t,i,r,s,o,a=this.point2,h=this.point1,l=this.point3,c=1,d=n.evaluate(this.visProp.selection);if(!a.isReal||!h.isReal||!l.isReal)return this.dataX=[NaN],void(this.dataY=[NaN]);o=e.rad(a,h,l),("minor"===d&&o>Math.PI||"major"===d&&o<Math.PI)&&(c=-1),this.useDirection&&n.exists(this.point4)&&(i=this.point2.coords.usrCoords,r=this.point4.coords.usrCoords,s=this.point3.coords.usrCoords,(i[1]-s[1])*(i[2]-r[2])-(i[2]-s[2])*(i[1]-r[1])>=0&&(l=this.point2,a=this.point3)),a=a.coords.usrCoords,h=h.coords.usrCoords,l=l.coords.usrCoords,t=e.bezierArc(a,h,l,!0,c),this.dataX=t[0],this.dataY=t[1],this.bezierDegree=3},c.Radius=function(){return this.point2.Dist(this.point1)},d=n.copyAttributes(l,a.options,"sector","arc"),d.withLabel=!1,d.name+="_arc",c.arc=a.create("arc",[c.point1,c.point2,c.point3],d),c.addChild(c.arc)),c.center=c.point1,c.radiuspoint=c.point2,c.anglepoint=c.point3,c.hasPointCurve=function(t,i){var r,a,h,l,c,d=new s(o.COORDS_BY_SCREEN,[t,i],this.board),u=this.Radius(),p=this.center.coords.distance(o.COORDS_BY_USER,d),f=n.evaluate(this.visProp.selection);return l=this.board.options.precision.hasPoint/Math.min(this.board.unitX,this.board.unitY),c=Math.abs(p-u)<l,c&&(r=e.rad(this.point2,this.center,d.usrCoords.slice(1)),a=0,h=e.rad(this.point2,this.center,this.point3),("minor"===f&&h>Math.PI||"major"===f&&h<Math.PI)&&(a=h,h=2*Math.PI),(r<a||r>h)&&(c=!1)),c},c.hasPointSector=function(t,i){var r,a,h,l=new s(o.COORDS_BY_SCREEN,[t,i],this.board),c=this.Radius(),d=this.point1.coords.distance(o.COORDS_BY_USER,l),u=d<c,p=n.evaluate(this.visProp.selection);return u&&(r=e.rad(this.radiuspoint,this.center,l.usrCoords.slice(1)),a=0,h=e.rad(this.radiuspoint,this.center,this.anglepoint),("minor"===p&&h>Math.PI||"major"===p&&h<Math.PI)&&(a=h,h=2*Math.PI),(r<a||r>h)&&(u=!1)),u},c.hasPoint=function(t,e){return n.evaluate(this.visProp.highlightonsector)||n.evaluate(this.visProp.hasinnerpoints)?this.hasPointSector(t,e):this.hasPointCurve(t,e)},c.getTextAnchor=function(){return this.point1.coords},c.getLabelAnchor=function(){var t,i,r,a,h,l=e.rad(this.point2,this.point1,this.point3),c=13/this.board.unitX,d=13/this.board.unitY,u=this.point2.coords.usrCoords,p=this.point1.coords.usrCoords,f=u[1]-p[1],m=u[2]-p[2],b=n.evaluate(this.visProp.selection),g=this.label?this.label.visProp:this.visProp.label;return("minor"===b&&l>Math.PI||"major"===b&&l<Math.PI)&&(l=-(2*Math.PI-l)),t=new s(o.COORDS_BY_USER,[p[1]+Math.cos(.5*l)*f-Math.sin(.5*l)*m,p[2]+Math.sin(.5*l)*f+Math.cos(.5*l)*m],this.board),r=t.usrCoords[1]-p[1],a=t.usrCoords[2]-p[2],h=Math.sqrt(r*r+a*a),r=r*(h+c)/h,a=a*(h+d)/h,i=[p[1]+r,p[2]+a],g.position=e.calcLabelQuadrant(e.rad([1,0],[0,0],i)),new s(o.COORDS_BY_USER,i,this.board)},c.setRadius=function(t){c.Radius=function(){return n.evaluate(t)}},c.getRadius=function(){return t.deprecated("Sector.getRadius()","Sector.Radius()"),this.Radius()},"3points"===m&&(c.setPositionDirectly=function(t,e,i){var o,n,a=new s(t,e,this.board),h=new s(t,i,this.board);return c.point1.draggable()&&c.point2.draggable()&&c.point3.draggable()?(o=r.subtract(a.usrCoords,h.usrCoords),n=this.board.create("transform",o.slice(1),{type:"translate"}),n.applyOnce([c.point1,c.point2,c.point3]),this):this}),c.prepareUpdate().update(),c},t.registerElement("sector",t.createSector),t.createCircumcircleSector=function(t,e,i){var r,s,o,a;if(!1===(a=n.providePoints(t,e,i,"point")))throw new Error("JSXGraph: Can't create circumcircle sector with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"' and '"+typeof e[2]+"'.");return s=t.create("circumcenter",a.slice(0,3),o),s.dump=!1,o=n.copyAttributes(i,t.options,"circumcirclesector"),r=t.create("sector",[s,a[0],a[2],a[1]],o),r.elType="circumcirclesector",r.setParents(a),r.center=s,r.subs={center:s},r},t.registerElement("circumcirclesector",t.createCircumcircleSector),t.createMinorSector=function(e,i,r){return r.selection="minor",t.createSector(e,i,r)},t.registerElement("minorsector",t.createMinorSector),t.createMajorSector=function(e,i,r){return r.selection="major",t.createSector(e,i,r)},t.registerElement("majorsector",t.createMajorSector),t.createAngle=function(t,r,a){var h,l,c,d,u,p,f="invalid";if(r[0].elementClass===o.OBJECT_CLASS_LINE&&r[1].elementClass===o.OBJECT_CLASS_LINE&&(n.isArray(r[2])||n.isNumber(r[2]))&&(n.isArray(r[3])||n.isNumber(r[3])))f="2lines";else{if(!1===(p=n.providePoints(t,r,a,"point")))throw new Error("JSXGraph: Can't create angle with parent types '"+typeof r[0]+"' and '"+typeof r[1]+"' and '"+typeof r[2]+"'.");f="3points"}if(c=n.copyAttributes(a,t.options,"angle"),n.exists(c.name)&&""!==c.name||(c.name=t.generateName({type:o.OBJECT_TYPE_ANGLE})),l=n.exists(c.radius)?c.radius:0,"2lines"===f?(r.push(l),h=t.create("sector",r,c),h.updateDataArraySector=h.updateDataArray,h.setAngle=function(t){},h.free=function(t){}):(h=t.create("sector",[p[1],p[0],p[2]],c),h.arc.visProp.priv=!0,h.point=h.point2=h.radiuspoint=p[0],h.pointsquare=h.point3=h.anglepoint=p[2],h.Radius=function(){return n.evaluate(l)},h.updateDataArraySector=function(){var t,i,r=this.point2,s=this.point1,o=this.point3,a=this.Radius(),h=s.Dist(r),l=1,c=n.evaluate(this.visProp.selection);i=e.rad(r,s,o),("minor"===c&&i>Math.PI||"major"===c&&i<Math.PI)&&(l=-1),r=r.coords.usrCoords,s=s.coords.usrCoords,o=o.coords.usrCoords,r=[1,s[1]+(r[1]-s[1])*a/h,s[2]+(r[2]-s[2])*a/h],o=[1,s[1]+(o[1]-s[1])*a/h,s[2]+(o[2]-s[2])*a/h],t=e.bezierArc(r,s,o,!0,l),this.dataX=t[0],this.dataY=t[1],this.bezierDegree=3},h.setAngle=function(t){var e,i=this.anglepoint,r=this.radiuspoint;return i.draggable()&&(e=this.board.create("transform",[t,this.center],{type:"rotate"}),i.addTransform(r,e),i.isDraggable=!1,i.setParents(r)),this},h.free=function(){var t=this.anglepoint;return t.transformations.length>0&&(t.transformations.pop(),t.isDraggable=!0,t.parents=[]),this},h.setParents(p)),n.exists(h.visProp.text)&&h.label.setText(n.evaluate(h.visProp.text)),h.elType="angle",h.type=o.OBJECT_TYPE_ANGLE,h.subs={},h.updateDataArraySquare=function(){var t,r,s,o,n,a,h,l,c=this.Radius();"2lines"===f&&this.updateDataArraySector(),t=this.point2,r=this.point1,s=this.point3,t=t.coords.usrCoords,r=r.coords.usrCoords,s=s.coords.usrCoords,o=e.distance(t,r,3),n=e.distance(s,r,3),t=[1,r[1]+(t[1]-r[1])*c/o,r[2]+(t[2]-r[2])*c/o],s=[1,r[1]+(s[1]-r[1])*c/n,r[2]+(s[2]-r[2])*c/n],a=i.crossProduct(s,r),h=[-t[1]*a[1]-t[2]*a[2],t[0]*a[1],t[0]*a[2]],a=i.crossProduct(t,r),l=[-s[1]*a[1]-s[2]*a[2],s[0]*a[1],s[0]*a[2]],a=i.crossProduct(h,l),a[1]/=a[0],a[2]/=a[0],this.dataX=[r[1],t[1],a[1],s[1],r[1]],this.dataY=[r[2],t[2],a[2],s[2],r[2]],this.bezierDegree=1},h.updateDataArrayNone=function(){this.dataX=[NaN],this.dataY=[NaN],this.bezierDegree=1},h.updateDataArray=function(){var t=n.evaluate(this.visProp.type),r=e.trueAngle(this.point2,this.point1,this.point3),s=n.evaluate(this.visProp.selection);("minor"===s&&r>180||"major"===s&&r<180)&&(r=360-r),Math.abs(r-90)<n.evaluate(this.visProp.orthosensitivity)+i.eps&&(t=n.evaluate(this.visProp.orthotype)),"none"===t?this.updateDataArrayNone():"square"===t?this.updateDataArraySquare():"sector"===t?this.updateDataArraySector():"sectordot"===t&&(this.updateDataArraySector(),this.dot.visProp.visible||this.dot.setAttribute({visible:!0})),(!this.visProp.visible||"sectordot"!==t&&this.dot.visProp.visible)&&this.dot.setAttribute({visible:!1})},d=n.copyAttributes(a,t.options,"angle","dot"),h.dot=t.create("point",[function(){var t,r,s,o,a,l,c,d,u;return n.exists(h.dot)&&!h.dot.visProp.visible?[0,0]:(t=h.point2.coords.usrCoords,r=h.point1.coords.usrCoords,s=h.Radius(),o=e.distance(t,r,3),a=e.rad(h.point2,h.point1,h.point3),u=n.evaluate(h.visProp.selection),("minor"===u&&a>Math.PI||"major"===u&&a<Math.PI)&&(a=-(2*Math.PI-a)),a*=.5,l=Math.cos(a),c=Math.sin(a),t=[1,r[1]+(t[1]-r[1])*s/o,r[2]+(t[2]-r[2])*s/o],d=[[1,0,0],[r[1]-.5*r[1]*l+.5*r[2]*c,.5*l,.5*-c],[r[2]-.5*r[1]*c-.5*r[2]*l,.5*c,.5*l]],i.matVecMult(d,t))}],d),h.dot.dump=!1,h.subs.dot=h.dot,"2lines"===f)for(u=0;u<2;u++)t.select(r[u]).addChild(h.dot);else for(u=0;u<3;u++)t.select(p[u]).addChild(h.dot);return h.getLabelAnchor=function(){var t,r,a,l,c,d,u,p,f,m=12,b=n.evaluate(h.visProp.selection),g=this.label?this.label.visProp:this.visProp.label;return n.exists(this.label.visProp.fontSize)&&(m=dy=n.evaluate(this.label.visProp.fontSize)),m/=this.board.unitX,r=h.point2.coords.usrCoords,a=h.point1.coords.usrCoords,l=h.Radius(),c=e.distance(r,a,3),d=e.rad(h.point2,h.point1,h.point3),("minor"===b&&d>Math.PI||"major"===b&&d<Math.PI)&&(d=-(2*Math.PI-d)),d*=.5,u=Math.cos(d),p=Math.sin(d),r=[1,a[1]+(r[1]-a[1])*l/c,a[2]+(r[2]-a[2])*l/c],f=[[1,0,0],[a[1]-.5*a[1]*u+.5*a[2]*p,.5*u,.5*-p],[a[2]-.5*a[1]*p-.5*a[2]*u,.5*p,.5*u]],t=i.matVecMult(f,r),t[1]/=t[0],t[2]/=t[0],t[0]/=t[0],c=e.distance(t,a,3),t=[t[0],a[1]+(t[1]-a[1])*(l+m)/c,a[2]+(t[2]-a[2])*(l+m)/c],g.position=e.calcLabelQuadrant(e.rad([1,0],[0,0],t)),new s(o.COORDS_BY_USER,t,this.board)},h.Value=function(){return e.rad(this.point2,this.point1,this.point3)},h.methodMap=n.deepCopy(h.methodMap,{Value:"Value",setAngle:"setAngle",free:"free"}),h},t.registerElement("angle",t.createAngle),t.createNonreflexAngle=function(i,r,s){var o;return s.selection="minor",o=t.createAngle(i,r,s),o.Value=function(){var t=e.rad(this.point2,this.point1,this.point3);return t<Math.PI?t:2*Math.PI-t},o},t.registerElement("nonreflexangle",t.createNonreflexAngle),t.createReflexAngle=function(i,r,s){var o;return s.selection="major",o=t.createAngle(i,r,s),o.Value=function(){var t=e.rad(this.point2,this.point1,this.point3);return t>=Math.PI?t:2*Math.PI-t},o},t.registerElement("reflexangle",t.createReflexAngle),{createSector:t.createSector,createCircumcircleSector:t.createCircumcircleSector,createMinorSector:t.createMinorSector,createMajorSector:t.createMajorSector,createAngle:t.createAngle,createReflexAngle:t.createReflexAngle,createNonreflexAngle:t.createNonreflexAngle}}),define("element/composition",["jxg","math/math","math/geometry","math/numerics","math/statistics","base/coords","utils/type","base/constants","base/point","base/line","base/circle","base/transformation","base/composition","base/curve","base/text","base/polygon","element/arc","element/sector"],function(t,e,i,r,s,o,n,a,h,l,c,d,u,p,f,m,b,g){"use strict";return t.createOrthogonalProjection=function(t,e,r){var s,o,h,l;if(e[0]=t.select(e[0]),e[1]=t.select(e[1]),n.isPointType(t,e[0])&&e[1].elementClass===a.OBJECT_CLASS_LINE)o=n.providePoints(t,[e[0]],r,"point")[0],s=e[1];else{if(!n.isPointType(t,e[1])||e[0].elementClass!==a.OBJECT_CLASS_LINE)throw new Error("JSXGraph: Can't create perpendicular point with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'.\nPossible parent types: [point,line]");o=n.providePoints(t,[e[1]],r,"point")[0],s=e[0]}return l=n.copyAttributes(r,t.options,"orthogonalprojection"),h=t.create("point",[function(){return i.projectPointToLine(o,s,t)}],l),o.addChild(h),s.addChild(h),h.elType="orthogonalprojection",h.setParents([o.id,h.id]),h.update(),h.generatePolynomial=function(){var t=s.point1.symbolic.x,e=s.point1.symbolic.y,i=s.point2.symbolic.x,r=s.point2.symbolic.y,n=o.symbolic.x,a=o.symbolic.y,l=h.symbolic.x,c=h.symbolic.y;return["("+e+")*("+l+")-("+e+")*("+i+")+("+c+")*("+i+")-("+t+")*("+c+")+("+t+")*("+r+")-("+l+")*("+r+")","("+a+")*("+e+")-("+a+")*("+r+")-("+c+")*("+e+")+("+c+")*("+r+")+("+n+")*("+t+")-("+n+")*("+i+")-("+l+")*("+t+")+("+l+")*("+i+")"]},h},t.createPerpendicular=function(t,e,i){var r,s,o,h;if(e[0]=t.select(e[0]),e[1]=t.select(e[1]),n.isPointType(t,e[0])&&e[1].elementClass===a.OBJECT_CLASS_LINE)s=e[1],r=n.providePoints(t,[e[0]],i,"point")[0];else{if(!n.isPointType(t,e[1])||e[0].elementClass!==a.OBJECT_CLASS_LINE)throw new Error("JSXGraph: Can't create perpendicular with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'.\nPossible parent types: [line,point]");s=e[0],r=n.providePoints(t,[e[1]],i,"point")[0]}return h=n.copyAttributes(i,t.options,"perpendicular"),o=l.createLine(t,[function(){return s.stdform[2]*r.X()-s.stdform[1]*r.Y()},function(){return-s.stdform[2]*r.Z()},function(){return s.stdform[1]*r.Z()}],h),o.elType="perpendicular",o.setParents([s.id,r.id]),o},t.createPerpendicularPoint=function(t,e,r){var s,o,h;if(e[0]=t.select(e[0]),e[1]=t.select(e[1]),n.isPointType(t,e[0])&&e[1].elementClass===a.OBJECT_CLASS_LINE)o=n.providePoints(t,[e[0]],r,"point")[0],s=e[1];else{if(!n.isPointType(t,e[1])||e[0].elementClass!==a.OBJECT_CLASS_LINE)throw new Error("JSXGraph: Can't create perpendicular point with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'.\nPossible parent types: [point,line]");o=n.providePoints(t,[e[1]],r,"point")[0],s=e[0]}return h=t.create("point",[function(){return i.perpendicular(s,o,t)[0]}],r),o.addChild(h),s.addChild(h),h.elType="perpendicularpoint",h.setParents([o.id,s.id]),h.update(),h.generatePolynomial=function(){var t=s.point1.symbolic.x,e=s.point1.symbolic.y,i=s.point2.symbolic.x,r=s.point2.symbolic.y,n=o.symbolic.x,a=o.symbolic.y,l=h.symbolic.x,c=h.symbolic.y;return["("+e+")*("+l+")-("+e+")*("+i+")+("+c+")*("+i+")-("+t+")*("+c+")+("+t+")*("+r+")-("+l+")*("+r+")","("+a+")*("+e+")-("+a+")*("+r+")-("+c+")*("+e+")+("+c+")*("+r+")+("+n+")*("+t+")-("+n+")*("+i+")-("+l+")*("+t+")+("+l+")*("+i+")"]},h},t.createPerpendicularSegment=function(e,r,s){var o,h,c,d,u;if(r[0]=e.select(r[0]),r[1]=e.select(r[1]),n.isPointType(e,r[0])&&r[1].elementClass===a.OBJECT_CLASS_LINE)h=r[1],o=n.providePoints(e,[r[0]],s,"point")[0];else{if(!n.isPointType(e,r[1])||r[0].elementClass!==a.OBJECT_CLASS_LINE)throw new Error("JSXGraph: Can't create perpendicular with parent types '"+typeof r[0]+"' and '"+typeof r[1]+"'.\nPossible parent types: [line,point]");h=r[0],o=n.providePoints(e,[r[1]],s,"point")[0]}return u=n.copyAttributes(s,e.options,"perpendicularsegment","point"),d=t.createPerpendicularPoint(e,[h,o],u),d.dump=!1,n.exists(s.layer)||(s.layer=e.options.layer.line),u=n.copyAttributes(s,e.options,"perpendicularsegment"),c=l.createLine(e,[function(){return i.perpendicular(h,o,e)[1]?[d,o]:[o,d]}],u),c.point=d,c.elType="perpendicularsegment",c.setParents([o.id,h.id]),c.subs={point:d},c.inherits.push(d),c},t.createMidpoint=function(t,i,r){var s,o,h,l,c;for(l=0;l<i.length;++l)i[l]=t.select(i[l]);if(2===i.length&&n.isPointType(t,i[0])&&n.isPointType(t,i[1]))i=n.providePoints(t,i,r,"point"),s=i[0],o=i[1];else{if(1!==i.length||i[0].elementClass!==a.OBJECT_CLASS_LINE)throw new Error("JSXGraph: Can't create midpoint.\nPossible parent types: [point,point], [line]");s=i[0].point1,o=i[0].point2}return c=n.copyAttributes(r,t.options,"midpoint"),h=t.create("point",[function(){var t=s.coords.usrCoords[1]+o.coords.usrCoords[1];return isNaN(t)||Math.abs(s.coords.usrCoords[0])<e.eps||Math.abs(o.coords.usrCoords[0])<e.eps?NaN:.5*t},function(){var t=s.coords.usrCoords[2]+o.coords.usrCoords[2];return isNaN(t)||Math.abs(s.coords.usrCoords[0])<e.eps||Math.abs(o.coords.usrCoords[0])<e.eps?NaN:.5*t}],c),s.addChild(h),o.addChild(h),h.elType="midpoint",h.setParents([s.id,o.id]),h.prepareUpdate().update(),h.generatePolynomial=function(){var t=s.symbolic.x,e=s.symbolic.y,i=o.symbolic.x,r=o.symbolic.y,n=h.symbolic.x,a=h.symbolic.y;return["("+e+")*("+n+")-("+e+")*("+i+")+("+a+")*("+i+")-("+t+")*("+a+")+("+t+")*("+r+")-("+n+")*("+r+")","("+t+")^2 - 2*("+t+")*("+n+")+("+e+")^2-2*("+e+")*("+a+")-("+i+")^2+2*("+i+")*("+n+")-("+r+")^2+2*("+r+")*("+a+")"]},h},t.createParallelPoint=function(t,e,i){var r,s,o,h,l;for(l=0;l<e.length;++l)e[l]=t.select(e[l]);if(3===e.length&&n.isPointType(t,e[0])&&n.isPointType(t,e[1])&&n.isPointType(t,e[2]))e=n.providePoints(t,e,i,"point"),r=e[0],s=e[1],o=e[2];else if(n.isPointType(t,e[0])&&e[1].elementClass===a.OBJECT_CLASS_LINE)o=n.providePoints(t,[e[0]],i,"point")[0],r=e[1].point1,s=e[1].point2;else{if(!n.isPointType(t,e[1])||e[0].elementClass!==a.OBJECT_CLASS_LINE)throw new Error("JSXGraph: Can't create parallel point with parent types '"+typeof e[0]+"', '"+typeof e[1]+"' and '"+typeof e[2]+"'.\nPossible parent types: [line,point], [point,point,point]");o=n.providePoints(t,[e[1]],i,"point")[0],r=e[0].point1,s=e[0].point2}return h=t.create("point",[function(){return o.coords.usrCoords[1]+s.coords.usrCoords[1]-r.coords.usrCoords[1]},function(){return o.coords.usrCoords[2]+s.coords.usrCoords[2]-r.coords.usrCoords[2]}],i),r.addChild(h),s.addChild(h),o.addChild(h),h.elType="parallelpoint",h.setParents([r.id,s.id,o.id]),h.prepareUpdate().update(),h.generatePolynomial=function(){var t=r.symbolic.x,e=r.symbolic.y,i=s.symbolic.x,n=s.symbolic.y,a=o.symbolic.x,l=o.symbolic.y,c=h.symbolic.x,d=h.symbolic.y;return["("+n+")*("+c+")-("+n+")*("+a+")-("+e+")*("+c+")+("+e+")*("+a+")-("+d+")*("+i+")+("+d+")*("+t+")+("+l+")*("+i+")-("+l+")*("+t+")","("+d+")*("+t+")-("+d+")*("+a+")-("+n+")*("+t+")+("+n+")*("+a+")-("+c+")*("+e+")+("+c+")*("+l+")+("+i+")*("+e+")-("+i+")*("+l+")"]},h},t.createParallel=function(t,i,r){var s,o,a,h,l,c;for(l=0;l<i.length;++l)i[l]=t.select(i[l]);return s=null,3===i.length?(i=n.providePoints(t,i,r,"point"),s=i[2],h=function(){return e.crossProduct(i[0].coords.usrCoords,i[1].coords.usrCoords)}):n.isPointType(t,i[0])?(s=n.providePoints(t,[i[0]],r,"point")[0],h=function(){return i[1].stdform}):n.isPointType(t,i[1])&&(s=n.providePoints(t,[i[1]],r,"point")[0],h=function(){return i[0].stdform}),n.exists(r.layer)||(r.layer=t.options.layer.line),c=n.copyAttributes(r,t.options,"parallel","point"),o=t.create("point",[function(){return e.crossProduct([1,0,0],h())}],c),o.isDraggable=!0,c=n.copyAttributes(r,t.options,"parallel"),a=t.create("line",[s,o],c),a.elType="parallel",a.subs={point:o},a.inherits.push(o),a.setParents([i[0].id,i[1].id]),3===i.length&&a.addParents(i[2].id),a.point=o,a},t.createArrowParallel=function(e,i,r){var s;try{return r.firstArrow=!1,r.lastArrow=!0,s=t.createParallel(e,i,r).setAttribute({straightFirst:!1,straightLast:!1}),s.elType="arrowparallel",s}catch(t){throw new Error("JSXGraph: Can't create arrowparallel with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [line,point], [point,point,point]")}},t.createNormal=function(t,i,s){var o,h,l,c,d,u,p,f,m;for(c=0;c<i.length;++c)i[c]=t.select(i[c]);if(1===i.length)o=i[0],h=o.slideObject;else{if(2!==i.length)throw new Error("JSXGraph: Can't create normal with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [point,line], [point,circle], [glider]");if(n.isPointType(t,i[0]))o=n.providePoints(t,[i[0]],s,"point")[0],h=i[1];else{if(!n.isPointType(t,i[1]))throw new Error("JSXGraph: Can't create normal with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [point,line], [point,circle], [glider]");h=i[0],o=n.providePoints(t,[i[1]],s,"point")[0]}}if(p=n.copyAttributes(s,t.options,"normal"),h.elementClass===a.OBJECT_CLASS_LINE)m=n.copyAttributes(s,t.options,"normal","point"),f=t.create("point",[function(){var t=e.crossProduct([1,0,0],h.stdform);return[t[0],-t[2],t[1]]}],m),f.isDraggable=!0,l=t.create("line",[o,f],p),l.point=f,l.subs={point:f},l.inherits.push(f);else if(h.elementClass===a.OBJECT_CLASS_CIRCLE)l=t.create("line",[h.midpoint,o],p);else if(h.elementClass===a.OBJECT_CLASS_CURVE)"plot"!==n.evaluate(h.visProp.curvetype)?(d=h.X,u=h.Y,l=t.create("line",[function(){return-o.X()*r.D(d)(o.position)-o.Y()*r.D(u)(o.position)},function(){return r.D(d)(o.position)},function(){return r.D(u)(o.position)}],p)):l=t.create("line",[function(){var t=Math.floor(o.position),e=o.position-t;return t===h.numberPoints-1&&(t-=1,e=1),t<0?1:(h.Y(t)+e*(h.Y(t+1)-h.Y(t)))*(h.Y(t)-h.Y(t+1))-(h.X(t)+e*(h.X(t+1)-h.X(t)))*(h.X(t+1)-h.X(t))},function(){var t=Math.floor(o.position);return t===h.numberPoints-1&&(t-=1),t<0?0:h.X(t+1)-h.X(t)},function(){var t=Math.floor(o.position);return t===h.numberPoints-1&&(t-=1),t<0?0:h.Y(t+1)-h.Y(t)}],p);else{if(h.type!==a.OBJECT_TYPE_TURTLE)throw new Error("JSXGraph: Can't create normal with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [point,line], [point,circle], [glider]");l=t.create("line",[function(){var t,e,i=Math.floor(o.position),r=o.position-i;for(e=0;e<h.objects.length;e++)if(t=h.objects[e],t.type===a.OBJECT_TYPE_CURVE){if(i<t.numberPoints)break;i-=t.numberPoints}return i===t.numberPoints-1&&(i-=1,r=1),i<0?1:(t.Y(i)+r*(t.Y(i+1)-t.Y(i)))*(t.Y(i)-t.Y(i+1))-(t.X(i)+r*(t.X(i+1)-t.X(i)))*(t.X(i+1)-t.X(i))},function(){var t,e,i=Math.floor(o.position);for(e=0;e<h.objects.length;e++)if(t=h.objects[e],t.type===a.OBJECT_TYPE_CURVE){if(i<t.numberPoints)break;i-=t.numberPoints}return i===t.numberPoints-1&&(i-=1),i<0?0:t.X(i+1)-t.X(i)},function(){var t,e,i=Math.floor(o.position);for(e=0;e<h.objects.length;e++)if(t=h.objects[e],t.type===a.OBJECT_TYPE_CURVE){if(i<t.numberPoints)break;i-=t.numberPoints}return i===t.numberPoints-1&&(i-=1),i<0?0:t.Y(i+1)-t.Y(i)}],p)}return l.elType="normal",l.setParents(i),l},t.createBisector=function(t,e,r){var s,o,a,h;if(e=n.providePoints(t,e,r,"point"),n.isPoint(e[0])&&n.isPoint(e[1])&&n.isPoint(e[2])){for(h=n.copyAttributes(r,t.options,"bisector","point"),h.snapToGrid=!1,s=t.create("point",[function(){return i.angleBisector(e[0],e[1],e[2],t)}],h),s.dump=!1,a=0;a<3;a++)e[a].addChild(s);return n.exists(r.layer)||(r.layer=t.options.layer.line),h=n.copyAttributes(r,t.options,"bisector"),o=l.createLine(t,[e[1],s],h),o.point=s,o.elType="bisector",o.setParents(e),o.subs={point:s},o.inherits.push(s),o}throw new Error("JSXGraph: Can't create angle bisector with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'.\nPossible parent types: [point,point,point]")},t.createAngularBisectorsOfTwoLines=function(t,e,i){var r,s,o,h,l=t.select(e[0]),c=t.select(e[1]);if(l.elementClass!==a.OBJECT_CLASS_LINE||c.elementClass!==a.OBJECT_CLASS_LINE)throw new Error("JSXGraph: Can't create angle bisectors of two lines with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'.\nPossible parent types: [line,line]");return n.exists(i.layer)||(i.layer=t.options.layer.line),o=n.copyAttributes(i,t.options,"bisectorlines","line1"),r=t.create("line",[function(){var t=Math.sqrt(l.stdform[1]*l.stdform[1]+l.stdform[2]*l.stdform[2]),e=Math.sqrt(c.stdform[1]*c.stdform[1]+c.stdform[2]*c.stdform[2]);return l.stdform[0]/t-c.stdform[0]/e},function(){var t=Math.sqrt(l.stdform[1]*l.stdform[1]+l.stdform[2]*l.stdform[2]),e=Math.sqrt(c.stdform[1]*c.stdform[1]+c.stdform[2]*c.stdform[2]);return l.stdform[1]/t-c.stdform[1]/e},function(){var t=Math.sqrt(l.stdform[1]*l.stdform[1]+l.stdform[2]*l.stdform[2]),e=Math.sqrt(c.stdform[1]*c.stdform[1]+c.stdform[2]*c.stdform[2]);return l.stdform[2]/t-c.stdform[2]/e}],o),n.exists(i.layer)||(i.layer=t.options.layer.line),o=n.copyAttributes(i,t.options,"bisectorlines","line2"),s=t.create("line",[function(){var t=Math.sqrt(l.stdform[1]*l.stdform[1]+l.stdform[2]*l.stdform[2]),e=Math.sqrt(c.stdform[1]*c.stdform[1]+c.stdform[2]*c.stdform[2]);return l.stdform[0]/t+c.stdform[0]/e},function(){var t=Math.sqrt(l.stdform[1]*l.stdform[1]+l.stdform[2]*l.stdform[2]),e=Math.sqrt(c.stdform[1]*c.stdform[1]+c.stdform[2]*c.stdform[2]);return l.stdform[1]/t+c.stdform[1]/e},function(){var t=Math.sqrt(l.stdform[1]*l.stdform[1]+l.stdform[2]*l.stdform[2]),e=Math.sqrt(c.stdform[1]*c.stdform[1]+c.stdform[2]*c.stdform[2]);return l.stdform[2]/t+c.stdform[2]/e}],o),h=new u({line1:r,line2:s}),r.dump=!1,s.dump=!1,h.elType="bisectorlines",h.setParents([l.id,c.id]),h.subs={line1:r,line2:s},h},t.createCircumcenter=function(t,e,r){var s,o,a,l,c;if(e=n.providePoints(t,e,r,"point"),n.isPoint(e[0])&&n.isPoint(e[1])&&n.isPoint(e[2])){for(a=e[0],l=e[1],c=e[2],s=h.createPoint(t,[function(){return i.circumcenter(a,l,c,t)}],r),o=0;o<3;o++)e[o].addChild(s)
;return s.elType="circumcenter",s.setParents(e),s.generatePolynomial=function(){var t=a.symbolic.x,e=a.symbolic.y,i=l.symbolic.x,r=l.symbolic.y,o=c.symbolic.x,n=c.symbolic.y,h=s.symbolic.x,d=s.symbolic.y;return[["((",h,")-(",t,"))^2+((",d,")-(",e,"))^2-((",h,")-(",i,"))^2-((",d,")-(",r,"))^2"].join(""),["((",h,")-(",t,"))^2+((",d,")-(",e,"))^2-((",h,")-(",o,"))^2-((",d,")-(",n,"))^2"].join("")]},s}throw new Error("JSXGraph: Can't create circumcircle midpoint with parent types '"+typeof e[0]+"', '"+typeof e[1]+"' and '"+typeof e[2]+"'.\nPossible parent types: [point,point,point]")},t.createIncenter=function(t,e,i){var r,s,h,l;if(e=n.providePoints(t,e,i,"point"),!(e.length>=3&&n.isPoint(e[0])&&n.isPoint(e[1])&&n.isPoint(e[2])))throw new Error("JSXGraph: Can't create incenter with parent types '"+typeof e[0]+"', '"+typeof e[1]+"' and '"+typeof e[2]+"'.\nPossible parent types: [point,point,point]");return s=e[0],h=e[1],l=e[2],r=t.create("point",[function(){var e,i,r;return e=Math.sqrt((h.X()-l.X())*(h.X()-l.X())+(h.Y()-l.Y())*(h.Y()-l.Y())),i=Math.sqrt((s.X()-l.X())*(s.X()-l.X())+(s.Y()-l.Y())*(s.Y()-l.Y())),r=Math.sqrt((h.X()-s.X())*(h.X()-s.X())+(h.Y()-s.Y())*(h.Y()-s.Y())),new o(a.COORDS_BY_USER,[(e*s.X()+i*h.X()+r*l.X())/(e+i+r),(e*s.Y()+i*h.Y()+r*l.Y())/(e+i+r)],t)}],i),r.elType="incenter",r.setParents(e),r},t.createCircumcircle=function(e,i,r){var s,o,a;if(!1===(i=n.providePoints(e,i,r,"point")))throw new Error("JSXGraph: Can't create circumcircle with parent types '"+typeof i[0]+"', '"+typeof i[1]+"' and '"+typeof i[2]+"'.\nPossible parent types: [point,point,point]");try{a=n.copyAttributes(r,e.options,"circumcircle","center"),s=t.createCircumcenter(e,i,a),s.dump=!1,n.exists(r.layer)||(r.layer=e.options.layer.circle),a=n.copyAttributes(r,e.options,"circumcircle"),o=c.createCircle(e,[s,i[0]],a),o.elType="circumcircle",o.setParents(i),o.subs={center:s},o.inherits.push(o)}catch(t){throw new Error("JSXGraph: Can't create circumcircle with parent types '"+typeof i[0]+"', '"+typeof i[1]+"' and '"+typeof i[2]+"'.\nPossible parent types: [point,point,point]")}return o},t.createIncircle=function(e,i,r){var s,o,a;if(!1===(i=n.providePoints(e,i,r,"point")))throw new Error("JSXGraph: Can't create circumcircle with parent types '"+typeof i[0]+"', '"+typeof i[1]+"' and '"+typeof i[2]+"'.\nPossible parent types: [point,point,point]");try{a=n.copyAttributes(r,e.options,"incircle","center"),s=t.createIncenter(e,i,a),s.dump=!1,n.exists(r.layer)||(r.layer=e.options.layer.circle),a=n.copyAttributes(r,e.options,"incircle"),o=c.createCircle(e,[s,function(){var t=Math.sqrt((i[1].X()-i[2].X())*(i[1].X()-i[2].X())+(i[1].Y()-i[2].Y())*(i[1].Y()-i[2].Y())),e=Math.sqrt((i[0].X()-i[2].X())*(i[0].X()-i[2].X())+(i[0].Y()-i[2].Y())*(i[0].Y()-i[2].Y())),r=Math.sqrt((i[1].X()-i[0].X())*(i[1].X()-i[0].X())+(i[1].Y()-i[0].Y())*(i[1].Y()-i[0].Y())),s=(t+e+r)/2;return Math.sqrt((s-t)*(s-e)*(s-r)/s)}],a),o.elType="incircle",o.setParents(i),o.center=s,o.subs={center:o.center},o.inherits.push(s)}catch(t){throw new Error("JSXGraph: Can't create circumcircle with parent types '"+typeof i[0]+"', '"+typeof i[1]+"' and '"+typeof i[2]+"'.\nPossible parent types: [point,point,point]")}return o},t.createReflection=function(t,e,i){var r,s,o,u,f,b="\nPossible parent types: [point|line|curve|polygon|circle|arc|sector, line]";for(f=0;f<e.length;++f)e[f]=t.select(e[f]);if(n.isPoint(e[0]))s=n.providePoints(t,[e[0]],i,"point")[0];else{if(e[0].elementClass!==a.OBJECT_CLASS_CURVE&&e[0].elementClass!==a.OBJECT_CLASS_LINE&&e[0].type!==a.OBJECT_TYPE_POLYGON&&e[0].elementClass!==a.OBJECT_CLASS_CIRCLE)throw new Error("JSXGraph: Can't create reflection element with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'."+b);s=e[0]}if(e[1].elementClass!==a.OBJECT_CLASS_LINE)throw new Error("JSXGraph: Can't create reflected element with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'."+b);if(r=e[1],u=d.createTransform(t,[r],{type:"reflect"}),n.isPoint(s))o=h.createPoint(t,[s,u],i);else if(s.elementClass===a.OBJECT_CLASS_CURVE)o=p.createCurve(t,[s,u],i);else if(s.elementClass===a.OBJECT_CLASS_LINE)o=l.createLine(t,[s,u],i);else if(s.type===a.OBJECT_TYPE_POLYGON)o=m.createPolygon(t,[s,u],i);else{if(s.elementClass!==a.OBJECT_CLASS_CIRCLE)throw new Error("JSXGraph: Can't create reflected element with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'."+b);o=c.createCircle(t,[s,u],i)}return s.addChild(o),r.addChild(o),o.elType="reflection",o.setParents([s,r]),o.prepareUpdate().update(),n.isPoint(o)&&(o.generatePolynomial=function(){var t=r.point1.symbolic.x,e=r.point1.symbolic.y,i=r.point2.symbolic.x,n=r.point2.symbolic.y,a=s.symbolic.x,h=s.symbolic.y,l=o.symbolic.x,c=o.symbolic.y;return[["((",c,")-(",h,"))*((",e,")-(",n,"))+((",t,")-(",i,"))*((",l,")-(",a,"))"].join(""),["((",l,")-(",t,"))^2+((",c,")-(",e,"))^2-((",a,")-(",t,"))^2-((",h,")-(",e,"))^2"].join("")]}),o},t.createMirrorElement=function(t,e,i){var r,s,o,u,f="\nPossible parent types: [point|line|curve|polygon|circle|arc|sector, point]";if(n.isPoint(e[0]))r=n.providePoints(t,[e[0]],i,"point")[0];else{if(e[0].elementClass!==a.OBJECT_CLASS_CURVE&&e[0].elementClass!==a.OBJECT_CLASS_LINE&&e[0].type!==a.OBJECT_TYPE_POLYGON&&e[0].elementClass!==a.OBJECT_CLASS_CIRCLE)throw new Error("JSXGraph: Can't create mirror element with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'."+f);r=e[0]}if(!n.isPoint(e[1]))throw new Error("JSXGraph: Can't create mirror element with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'."+f);if(s=n.providePoints(t,[e[1]],i,"point")[0],u=d.createTransform(t,[Math.PI,s],{type:"rotate"}),n.isPoint(r))o=h.createPoint(t,[r,u],i);else if(r.elementClass===a.OBJECT_CLASS_CURVE)o=p.createCurve(t,[r,u],i);else if(r.elementClass===a.OBJECT_CLASS_LINE)o=l.createLine(t,[r,u],i);else if(r.type===a.OBJECT_TYPE_POLYGON)o=m.createPolygon(t,[r,u],i);else{if(r.elementClass!==a.OBJECT_CLASS_CIRCLE)throw new Error("JSXGraph: Can't create mirror element with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'."+f);o=c.createCircle(t,[r,u],i)}return r.addChild(o),s.addChild(o),o.elType="mirrorpoint",o.setParents([r,s]),o.prepareUpdate().update(),o},t.createMirrorPoint=function(e,i,r){return t.createMirrorElement(e,i,r)},t.createIntegral=function(e,i,s){var h,l,c,d,u,p,f,m,b,g,v,y,C,_,P=null;if(n.isArray(i[0])&&i[1].elementClass===a.OBJECT_CLASS_CURVE)h=i[0],l=i[1];else{if(!n.isArray(i[1])||i[0].elementClass!==a.OBJECT_CLASS_CURVE)throw new Error("JSXGraph: Can't create integral with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [[number|function,number|function],curve]");h=i[1],l=i[0]}return c=n.copyAttributes(s,e.options,"integral"),c.withLabel=!1,_=e.create("curve",[[0],[0]],c),d=h[0],u=h[1],n.isFunction(d)?(p=d,f=function(){return l.Y(p())},d=p()):(p=d,f=l.Y(d)),n.isFunction(u)?(m=u,b=function(){return l.Y(m())},u=m()):(m=u,b=l.Y(u)),c=n.copyAttributes(s,e.options,"integral","curveLeft"),g=e.create("glider",[p,f,l],c),n.isFunction(p)&&g.hideElement(),c=n.copyAttributes(s,e.options,"integral","baseLeft"),v=e.create("point",[function(){return"y"===n.evaluate(_.visProp.axis)?0:g.X()},function(){return"y"===n.evaluate(_.visProp.axis)?g.Y():0}],c),c=n.copyAttributes(s,e.options,"integral","curveRight"),y=e.create("glider",[m,b,l],c),n.isFunction(m)&&y.hideElement(),c=n.copyAttributes(s,e.options,"integral","baseRight"),C=e.create("point",[function(){return"y"===n.evaluate(_.visProp.axis)?0:y.X()},function(){return"y"===n.evaluate(_.visProp.axis)?y.Y():0}],c),c=n.copyAttributes(s,e.options,"integral"),!1!==c.withlabel&&"y"!==c.axis&&(c=n.copyAttributes(s,e.options,"integral","label"),c=n.copyAttributes(c,e.options,"label"),P=e.create("text",[function(){var t=new o(a.COORDS_BY_SCREEN,[n.evaluate(this.visProp.offset[0])+this.board.origin.scrCoords[1],0],this.board,!1),e=this.board.getBoundingBox(),i=.1*(e[2]-e[0]),r=y.X();return r<e[0]?r=e[0]+i:r>e[2]&&(r=e[2]-i),r+t.usrCoords[1]},function(){var t=new o(a.COORDS_BY_SCREEN,[0,n.evaluate(this.visProp.offset[1])+this.board.origin.scrCoords[2]],this.board,!1),e=this.board.getBoundingBox(),i=.1*(e[1]-e[3]),r=y.Y();return r>e[1]?r=e[1]-i:r<e[3]&&(r=e[3]+i),r+t.usrCoords[2]},function(){var t=r.NewtonCotes([v.X(),C.X()],l.Y);return"&int; = "+n.toFixed(t,4)}],c),P.dump=!1,g.addChild(P),y.addChild(P)),g.dump=!1,v.dump=!1,y.dump=!1,C.dump=!1,_.elType="integral",_.setParents([l.id,h]),_.subs={curveLeft:g,baseLeft:v,curveRight:y,baseRight:C},_.inherits.push(g,v,y,C),c.withLabel&&(_.subs.label=P,_.inherits.push(P)),_.Value=function(){return r.I([v.X(),C.X()],l.Y)},_.updateDataArray=function(){var t,e,i,r,s,o,a,h,c;if("y"===n.evaluate(this.visProp.axis)){for(g.Y()<y.Y()?(o=g.X(),h=g.Y(),a=y.X(),c=y.Y()):(o=y.X(),h=y.Y(),a=g.X(),c=g.Y()),r=Math.min(o,a),s=Math.max(o,a),t=[0,o],e=[h,h],i=0;i<l.numberPoints;i++)h<=l.points[i].usrCoords[2]&&r<=l.points[i].usrCoords[1]&&l.points[i].usrCoords[2]<=c&&l.points[i].usrCoords[1]<=s&&(t.push(l.points[i].usrCoords[1]),e.push(l.points[i].usrCoords[2]));t.push(a),e.push(c),t.push(0),e.push(c),t.push(0),e.push(h)}else{for(v.X()<C.X()?(r=v.X(),s=C.X()):(r=C.X(),s=v.X()),t=[r,r],e=[0,l.Y(r)],i=0;i<l.numberPoints;i++)r<=l.points[i].usrCoords[1]&&l.points[i].usrCoords[1]<=s&&(t.push(l.points[i].usrCoords[1]),e.push(l.points[i].usrCoords[2]));t.push(s),e.push(l.Y(s)),t.push(s),e.push(0),t.push(r),e.push(0)}this.dataX=t,this.dataY=e},g.addChild(_),y.addChild(_),v.addChild(_),C.addChild(_),_.baseLeft=v,_.baseRight=C,_.curveLeft=g,_.curveRight=y,_.methodMap=t.deepCopy(_.methodMap,{curveLeft:"curveLeft",baseLeft:"baseLeft",curveRight:"curveRight",baseRight:"baseRight",Value:"Value"}),_.label=P,_},t.createGrid=function(t,e,i){var r,s;return s=n.copyAttributes(i,t.options,"grid"),r=t.create("curve",[[null],[null]],s),r.elType="grid",r.type=a.OBJECT_TYPE_GRID,r.updateDataArray=function(){var e,i,s,h,l,c=n.evaluate(this.visProp.gridx),d=n.evaluate(this.visProp.gridy);for(h=n.isArray(this.visProp.topleft)?new o(n.evaluate(this.visProp.tltype)||a.COORDS_BY_USER,this.visProp.topleft,t):new o(a.COORDS_BY_SCREEN,[0,0],t),l=n.isArray(this.visProp.bottomright)?new o(n.evaluate(this.visProp.brtype)||a.COORDS_BY_USER,this.visProp.bottomright,t):new o(a.COORDS_BY_SCREEN,[t.canvasWidth,t.canvasHeight],t),t.options.grid.hasGrid=!0,r.dataX=[],r.dataY=[],e=Math.floor(h.usrCoords[2]/d)*d,i=Math.ceil(l.usrCoords[2]/d)*d,h.usrCoords[2]<l.usrCoords[2]&&(e=Math.ceil(l.usrCoords[2]/d)*d,i=Math.floor(h.usrCoords[2]/d)*d),s=e;s>i-d;s-=d)r.dataX.push(h.usrCoords[1],l.usrCoords[1],NaN),r.dataY.push(s,s,NaN);for(e=Math.ceil(h.usrCoords[1]/c)*c,i=Math.floor(l.usrCoords[1]/c)*c,h.usrCoords[1]>l.usrCoords[1]&&(e=Math.floor(l.usrCoords[1]/c)*c,i=Math.ceil(h.usrCoords[1]/c)*c),s=e;s<i+c;s+=c)r.dataX.push(s,s,NaN),r.dataY.push(h.usrCoords[2],l.usrCoords[2],NaN)},r.hasPoint=function(){return!1},t.grids.push(r),r},t.createInequality=function(t,r,s){var o,h,l;if(l=n.copyAttributes(s,t.options,"inequality"),r[0].elementClass===a.OBJECT_CLASS_LINE)h=t.create("curve",[[],[]],l),h.hasPoint=function(){return!1},h.updateDataArray=function(){var s,o,n,h=t.getBoundingBox(),c=l.inverse?-1:1,d=1.5*Math.max(h[2]-h[0],h[1]-h[3]),u={coords:{usrCoords:[1,(h[0]+h[2])/2,l.inverse?h[1]:h[3]]}},p=r[0].stdform.slice(1),f=p;n=1.5*Math.max(i.perpendicular(r[0],u,t)[0].distance(a.COORDS_BY_USER,u.coords),d),n*=c,u={coords:{usrCoords:[1,(h[0]+h[2])/2,(h[1]+h[3])/2]}},u=Math.abs(e.innerProduct(u.coords.usrCoords,r[0].stdform,3))>=e.eps?i.perpendicular(r[0],u,t)[0].usrCoords:u.coords.usrCoords,s=[1,u[1]+p[1]*d,u[2]-p[0]*d],o=[1,u[1]-f[1]*d,u[2]+f[0]*d],this.dataX=[s[1],s[1]+p[0]*n,o[1]+f[0]*n,o[1],s[1]],this.dataY=[s[2],s[2]+p[1]*n,o[2]+f[1]*n,o[2],s[2]]};else if(r[0].elementClass===a.OBJECT_CLASS_CURVE&&"functiongraph"===r[0].visProp.curvetype)h=t.create("curve",[[],[]],l),h.hasPoint=function(){return!1},h.updateDataArray=function(){var t,e,i=this.board.getBoundingBox(),s=1.5*(l.inverse?i[1]:i[3]);if(this.dataX=[],this.dataY=[],!((e=r[0].points.length)<=0)){for(this.dataX.push(r[0].points[0].usrCoords[1]),this.dataY.push(s),t=0;t<e;t++)this.dataX.push(r[0].points[t].usrCoords[1]),this.dataY.push(r[0].points[t].usrCoords[2]);this.dataX.push(r[0].points[e-1].usrCoords[1]),this.dataY.push(s)}};else if(o=n.createFunction(r[0]),!n.exists(o))throw new Error("JSXGraph: Can't create area with the given parents.\nPossible parent types: [line], [function]");return h.addParents(r[0]),h},t.registerElement("arrowparallel",t.createArrowParallel),t.registerElement("bisector",t.createBisector),t.registerElement("bisectorlines",t.createAngularBisectorsOfTwoLines),t.registerElement("msector",t.createMsector),t.registerElement("circumcircle",t.createCircumcircle),t.registerElement("circumcirclemidpoint",t.createCircumcenter),t.registerElement("circumcenter",t.createCircumcenter),t.registerElement("incenter",t.createIncenter),t.registerElement("incircle",t.createIncircle),t.registerElement("integral",t.createIntegral),t.registerElement("midpoint",t.createMidpoint),t.registerElement("mirrorelement",t.createMirrorElement),t.registerElement("mirrorpoint",t.createMirrorPoint),t.registerElement("normal",t.createNormal),t.registerElement("orthogonalprojection",t.createOrthogonalProjection),t.registerElement("parallel",t.createParallel),t.registerElement("parallelpoint",t.createParallelPoint),t.registerElement("perpendicular",t.createPerpendicular),t.registerElement("perpendicularpoint",t.createPerpendicularPoint),t.registerElement("perpendicularsegment",t.createPerpendicularSegment),t.registerElement("reflection",t.createReflection),t.registerElement("grid",t.createGrid),t.registerElement("inequality",t.createInequality),{createArrowParallel:t.createArrowParallel,createBisector:t.createBisector,createAngularBisectorOfTwoLines:t.createAngularBisectorsOfTwoLines,createCircumcircle:t.createCircumcircle,createCircumcenter:t.createCircumcenter,createIncenter:t.createIncenter,createIncircle:t.createIncircle,createIntegral:t.createIntegral,createMidpoint:t.createMidpoint,createMirrorElement:t.createMirrorElement,createMirrorPoint:t.createMirrorPoint,createNormal:t.createNormal,createOrthogonalProjection:t.createOrthogonalProjection,createParallel:t.createParallel,createParallelPoint:t.createParallelPoint,createPerpendicular:t.createPerpendicular,createPerpendicularPoint:t.createPerpendicularPoint,createPerpendicularSegmen:t.createPerpendicularSegment,createReflection:t.createReflection,createGrid:t.createGrid,createInequality:t.createInequality}}),define("base/board",["jxg","base/constants","base/coords","options","math/numerics","math/math","math/geometry","math/complex","math/statistics","parser/jessiecode","parser/geonext","utils/color","utils/type","utils/event","utils/env","base/transformation","base/point","base/line","base/text","element/composition","base/composition"],function(t,e,i,r,s,o,n,a,h,l,c,d,u,p,f,m,b,g,v,y,C){"use strict";return t.Board=function(t,i,s,o,n,a,h,c,d,m,b){if(this.BOARD_MODE_NONE=0,this.BOARD_MODE_DRAG=1,this.BOARD_MODE_MOVE_ORIGIN=2,this.BOARD_QUALITY_LOW=1,this.BOARD_QUALITY_HIGH=2,this.BOARD_MODE_ZOOM=17,u.exists(b.document)&&!1!==b.document?this.document=b.document:void 0!==document&&u.isObject(document)&&(this.document=document),this.container=t,this.containerObj=f.isBrowser?this.document.getElementById(this.container):null,f.isBrowser&&"no"!==i.type&&null===this.containerObj)throw new Error("\nJSXGraph: HTML container element '"+t+"' not found.");this.renderer=i,this.grids=[],this.options=u.deepCopy(r),this.attr=b,this.dimension=2,this.jc=new l,this.jc.use(this),this.origin={},this.origin.usrCoords=[1,0,0],this.origin.scrCoords=[1,o[0],o[1]],this.zoomX=n,this.zoomY=a,this.unitX=h*this.zoomX,this.unitY=c*this.zoomY,this.keepaspectratio=!1,this.canvasWidth=d,this.canvasHeight=m,u.exists(s)&&""!==s&&f.isBrowser&&!u.exists(this.document.getElementById(s))?this.id=s:this.id=this.generateId(),p.eventify(this),this.hooks=[],this.dependentBoards=[],this.inUpdate=!1,this.objects={},this.objectsList=[],this.groups={},this.animationObjects={},this.highlightedObjects={},this.numObjects=0,this.elementsByName={},this.mode=this.BOARD_MODE_NONE,this.updateQuality=this.BOARD_QUALITY_HIGH,this.isSuspendedRedraw=!1,this.calculateSnapSizes(),this.drag_dx=0,this.drag_dy=0,this.drag_position=[0,0],this.mouse={},this.touches=[],this.xmlString="",this.cPos=[],this.positionAccessLast=0,this.downObjects=[],this.attr.showcopyright&&this.renderer.displayCopyright(e.licenseText,parseInt(this.options.text.fontSize,10)),this.needsFullUpdate=!1,this.reducedUpdate=!1,this.currentCBDef="none",this.geonextCompatibilityMode=!1,this.options.text.useASCIIMathML&&translateASCIIMath?init():this.options.text.useASCIIMathML=!1,this.hasMouseHandlers=!1,this.hasTouchHandlers=!1,this.hasPointerHandlers=!1,this.hasMouseUp=!1,this.hasTouchEnd=!1,this.hasPointerUp=!1,this._drag_offset=[0,0],this._board_touches=[],this.selectingMode=!1,this.isSelecting=!1,this.selectingBox=[[0,0],[0,0]],this.attr.registerevents&&this.addEventHandlers(),this.methodMap={update:"update",fullUpdate:"fullUpdate",on:"on",off:"off",trigger:"trigger",setView:"setBoundingBox",setBoundingBox:"setBoundingBox",migratePoint:"migratePoint",colorblind:"emulateColorblindness",suspendUpdate:"suspendUpdate",unsuspendUpdate:"unsuspendUpdate",clearTraces:"clearTraces",left:"clickLeftArrow",right:"clickRightArrow",up:"clickUpArrow",down:"clickDownArrow",zoomIn:"zoomIn",zoomOut:"zoomOut",zoom100:"zoom100",zoomElements:"zoomElements",remove:"removeObject",removeObject:"removeObject"}},t.extend(t.Board.prototype,{generateName:function(t){var i,r,s=this.attr.maxnamelength,o="",n="",a=[],h="";if(t.type===e.OBJECT_TYPE_TICKS)return"";for(i=u.isPoint(t)?["","A","B","C","D","E","F","G","H","I","J","K","L","M","N","O","P","Q","R","S","T","U","V","W","X","Y","Z"]:t.type===e.OBJECT_TYPE_ANGLE?["","&alpha;","&beta;","&gamma;","&delta;","&epsilon;","&zeta;","&eta;","&theta;","&iota;","&kappa;","&lambda;","&mu;","&nu;","&xi;","&omicron;","&pi;","&rho;","&sigma;","&tau;","&upsilon;","&phi;","&chi;","&psi;","&omega;"]:["","a","b","c","d","e","f","g","h","i","j","k","l","m","n","o","p","q","r","s","t","u","v","w","x","y","z"],u.isPoint(t)||t.elementClass===e.OBJECT_CLASS_LINE||t.type===e.OBJECT_TYPE_ANGLE||(o=t.type===e.OBJECT_TYPE_POLYGON?"P_{":t.elementClass===e.OBJECT_CLASS_CIRCLE?"k_{":t.elementClass===e.OBJECT_CLASS_TEXT?"t_{":"s_{",n="}"),r=0;r<s;r++)a[r]=0;for(;a[s-1]<i.length;){for(a[0]=1;a[0]<i.length;a[0]++){for(h=o,r=s;r>0;r--)h+=i[a[r-1]];if(!u.exists(this.elementsByName[h+n]))return h+n}for(a[0]=i.length,r=1;r<s;r++)a[r-1]===i.length&&(a[r-1]=1,a[r]+=1)}return""},generateId:function(){for(var e=1;u.exists(t.boards["jxgBoard"+e]);)e=Math.round(65535*Math.random());return"jxgBoard"+e},setId:function(t,e){var i,r=this.numObjects,s=t.id;if(this.numObjects+=1,""===s||!u.exists(s))for(s=this.id+e+r;u.exists(this.objects[s]);)i=Math.round(65535*Math.random()),s=this.id+e+r+"-"+i;return t.id=s,this.objects[s]=t,t._pos=this.objectsList.length,this.objectsList[this.objectsList.length]=t,s},finalizeAdding:function(t){!1===u.evaluate(t.visProp.visible)&&this.renderer.display(t,!1)},finalizeLabel:function(t){t.hasLabel&&!u.evaluate(t.label.visProp.islabel)&&!1===u.evaluate(t.label.visProp.visible)&&this.renderer.display(t.label,!1)},getCoordsTopLeftCorner:function(){var t,e,i,r,s,o=this.document.documentElement||this.document.body.parentNode,n=this.document.body,a=this.containerObj;if(this.cPos.length>0&&(this.mode===this.BOARD_MODE_DRAG||this.mode===this.BOARD_MODE_MOVE_ORIGIN||(new Date).getTime()-this.positionAccessLast<1e3))return this.cPos;if(this.positionAccessLast=(new Date).getTime(),a.getBoundingClientRect){for(i=a.getBoundingClientRect(),r=1,s=a;s&&u.exists(s.parentNode);)u.exists(s.style)&&u.exists(s.style.zoom)&&""!==s.style.zoom&&(r*=parseFloat(s.style.zoom)),s=s.parentNode;return t=[i.left*r,i.top*r],t[0]+=f.getProp(a,"border-left-width"),t[1]+=f.getProp(a,"border-top-width"),"vml"!==this.renderer.type&&(t[0]+=f.getProp(a,"padding-left"),t[1]+=f.getProp(a,"padding-top")),this.cPos=t.slice(),this.cPos}return t=f.getOffset(a),e=this.document.documentElement.ownerDocument,!this.containerObj.currentStyle&&e.defaultView&&(t[0]+=f.getProp(o,"margin-left"),t[1]+=f.getProp(o,"margin-top"),t[0]+=f.getProp(o,"border-left-width"),t[1]+=f.getProp(o,"border-top-width"),t[0]+=f.getProp(o,"padding-left"),t[1]+=f.getProp(o,"padding-top")),n&&(t[0]+=f.getProp(n,"left"),t[1]+=f.getProp(n,"top")),"object"==typeof google&&google.translate&&(t[0]+=10,t[1]+=25),t[0]+=f.getProp(a,"border-left-width"),t[1]+=f.getProp(a,"border-top-width"),"vml"!==this.renderer.type&&(t[0]+=f.getProp(a,"padding-left"),t[1]+=f.getProp(a,"padding-top")),t[0]+=this.attr.offsetx,t[1]+=this.attr.offsety,this.cPos=t.slice(),this.cPos},getMousePosition:function(t,e){var i,r,s=this.getCoordsTopLeftCorner();return i=f.getPosition(t,e,this.document),u.exists(this.cssTransMat)||this.updateCSSTransforms(),r=[1,i[0]-s[0],i[1]-s[1]],r=o.matVecMult(this.cssTransMat,r),r[1]/=r[0],r[2]/=r[0],[r[1],r[2]]},initMoveOrigin:function(t,e){this.drag_dx=t-this.origin.scrCoords[1],this.drag_dy=e-this.origin.scrCoords[2],this.mode=this.BOARD_MODE_MOVE_ORIGIN,this.updateQuality=this.BOARD_QUALITY_LOW},initMoveObject:function(t,i,r,s){var o,n,a,l=[],c=[],d=this.objectsList.length,p={visProp:{layer:-1e4}};for(n=0;n<d;n++)o=this.objectsList[n],a=o.hasPoint&&o.hasPoint(t,i),o.visPropCalc.visible&&a&&(o.triggerEventHandlers([s+"down","down"],[r]),this.downObjects.push(o)),(this.geonextCompatibilityMode&&(u.isPoint(o)||o.elementClass===e.OBJECT_CLASS_TEXT)||!this.geonextCompatibilityMode)&&o.isDraggable&&o.visPropCalc.visible&&!u.evaluate(o.visProp.fixed)&&a&&(o.visProp.layer>p.visProp.layer||o.visProp.layer===p.visProp.layer&&o.lastDragTime.getTime()>=p.lastDragTime.getTime())&&(this.attr.ignorelabels&&u.exists(p.label)&&o===p.label||(p=o,l.push(p),u.exists(p.coords)?c.push(h.subtract(p.coords.scrCoords.slice(1),[t,i])):c.push([0,0])));return l.length>0&&(this.mode=this.BOARD_MODE_DRAG),this.attr.takefirst?(l.length=1,this._drag_offset=c[0]):(l=l.slice(-1),this._drag_offset=c[c.length-1]),this._drag_offset||(this._drag_offset=[0,0]),"svg"===this.renderer.type&&u.exists(l[0])&&u.evaluate(l[0].visProp.dragtotopoflayer)&&1===l.length&&u.exists(l[0].rendNode)&&l[0].rendNode.parentNode.appendChild(l[0].rendNode),l},moveObject:function(t,r,s,o,n){var a,l,c,d=new i(e.COORDS_BY_SCREEN,this.getScrCoordsOfMouse(t,r),this);s&&s.obj&&(a=s.obj,a.coords&&(l=a.coords.scrCoords.slice()),this.drag_position=[d.scrCoords[1],d.scrCoords[2]],this.drag_position=h.add(this.drag_position,this._drag_offset),u.exists(a.coords)?a.setPositionDirectly(e.COORDS_BY_SCREEN,this.drag_position):(this.showInfobox(!1),isNaN(s.targets[0].Xprev+s.targets[0].Yprev)||a.setPositionDirectly(e.COORDS_BY_SCREEN,[d.scrCoords[1],d.scrCoords[2]],[s.targets[0].Xprev,s.targets[0].Yprev]),s.targets[0].Xprev=d.scrCoords[1],s.targets[0].Yprev=d.scrCoords[2]),a.prepareUpdate().update(!1).updateRenderer(),this.updateInfobox(a),a.prepareUpdate().update(!0).updateRenderer(),a.coords&&(c=a.coords.scrCoords),a.coords&&l[1]===c[1]&&l[2]===c[2]||(a.triggerEventHandlers([n+"drag","drag"],[o]),this.update()),a.highlight(!0),a.lastDragTime=new Date)},twoFingerMove:function(t,r,s,o){var n,a,h;u.exists(s)&&u.exists(s.obj)&&(h=s.obj,n=new i(e.COORDS_BY_SCREEN,this.getScrCoordsOfMouse(t[0],t[1]),this),a=new i(e.COORDS_BY_SCREEN,this.getScrCoordsOfMouse(r[0],r[1]),this),h.elementClass===e.OBJECT_CLASS_LINE||h.type===e.OBJECT_TYPE_POLYGON?this.twoFingerTouchObject(n,a,s,h):h.elementClass===e.OBJECT_CLASS_CIRCLE&&this.twoFingerTouchCircle(n,a,s,h),h.triggerEventHandlers(["touchdrag","drag"],[o]),s.targets[0].Xprev=n.scrCoords[1],s.targets[0].Yprev=n.scrCoords[2],s.targets[1].Xprev=a.scrCoords[1],s.targets[1].Yprev=a.scrCoords[2])},twoFingerTouchObject:function(t,r,s,a){var h,l,c,d,p,f,m,b,g,v,y,C,_,P,E,S,x,O,w;if(u.exists(s.targets[0])&&u.exists(s.targets[1])&&!isNaN(s.targets[0].Xprev+s.targets[0].Yprev+s.targets[1].Xprev+s.targets[1].Yprev)){if(h=t.usrCoords,l=r.usrCoords,c=new i(e.COORDS_BY_SCREEN,[s.targets[0].Xprev,s.targets[0].Yprev],this).usrCoords,d=new i(e.COORDS_BY_SCREEN,[s.targets[1].Xprev,s.targets[1].Yprev],this).usrCoords,f=[1,.5*(c[1]+d[1]),.5*(c[2]+d[2])],p=[1,.5*(h[1]+l[1]),.5*(h[2]+l[2])],b=o.crossProduct(c,d),m=o.crossProduct(h,l),v=o.crossProduct(b,m),Math.abs(v[0])<o.eps)return;if(v[1]/=v[0],v[2]/=v[0],y=n.rad(f.slice(1),v.slice(1),p.slice(1)),C=this.create("transform",[y,v[1],v[2]],{type:"rotate"}),C.update(),f=o.matVecMult(C.matrix,f),f[1]/=f[0],f[2]/=f[0],_=this.create("transform",[p[1]-f[1],p[2]-f[2]],{type:"translate"}),_.update(),C.melt(_),u.evaluate(a.visProp.scalable)&&(g=n.distance(h,l)/n.distance(c,d),P=this.create("transform",[-p[1],-p[2]],{type:"translate"}),E=this.create("transform",[g,g],{type:"scale"}),S=this.create("transform",[p[1],p[2]],{type:"translate"}),C.melt(P).melt(E).melt(S)),a.elementClass===e.OBJECT_CLASS_LINE)x=[],a.point1.draggable()&&x.push(a.point1),a.point2.draggable()&&x.push(a.point2),C.applyOnce(x);else if(a.type===e.OBJECT_TYPE_POLYGON){for(x=[],w=a.vertices.length-1,O=0;O<w;++O)a.vertices[O].draggable()&&x.push(a.vertices[O]);C.applyOnce(x)}this.update(),a.highlight(!0)}},twoFingerTouchCircle:function(t,r,s,o){var a,h,l,c,d,p,f,m,b,g,v;"pointCircle"!==o.method&&"pointLine"!==o.method&&u.exists(s.targets[0])&&u.exists(s.targets[1])&&!isNaN(s.targets[0].Xprev+s.targets[0].Yprev+s.targets[1].Xprev+s.targets[1].Yprev)&&(a=t.usrCoords,h=r.usrCoords,l=new i(e.COORDS_BY_SCREEN,[s.targets[0].Xprev,s.targets[0].Yprev],this).usrCoords,c=new i(e.COORDS_BY_SCREEN,[s.targets[1].Xprev,s.targets[1].Yprev],this).usrCoords,f=this.create("transform",[a[1]-l[1],a[2]-l[2]],{type:"translate"}),p=n.rad(c.slice(1),a.slice(1),h.slice(1)),m=this.create("transform",[-a[1],-a[2]],{type:"translate"}),b=this.create("transform",[p],{type:"rotate"}),f.melt(m).melt(b),u.evaluate(o.visProp.scalable)&&(d=n.distance(a,h)/n.distance(l,c),g=this.create("transform",[d,d],{type:"scale"}),f.melt(g)),v=this.create("transform",[a[1],a[2]],{type:"translate"}),f.melt(v),o.center.draggable()&&f.applyOnce([o.center]),"twoPoints"===o.method?o.point2.draggable()&&f.applyOnce([o.point2]):"pointRadius"===o.method&&u.isNumber(o.updateRadius.origin)&&o.setRadius(o.radius*d),this.update(o.center),o.highlight(!0))},highlightElements:function(t,e,i,r){var s,o,n,a={},h=this.objectsList.length;for(s=0;s<h;s++)o=this.objectsList[s],n=o.id,u.exists(o.hasPoint)&&o.visPropCalc.visible&&o.hasPoint(t,e)&&(this.updateInfobox(o),u.exists(this.highlightedObjects[n])||(a[n]=o,o.highlight(),o.triggerEventHandlers(["mousehit","hit"],[i,o,r])),o.mouseover?o.triggerEventHandlers(["mousemove","move"],[i]):(o.triggerEventHandlers(["mouseover","over"],[i]),o.mouseover=!0));for(s=0;s<h;s++)o=this.objectsList[s],n=o.id,o.mouseover&&(a[n]||(o.triggerEventHandlers(["mouseout","out"],[i]),o.mouseover=!1))},saveStartPos:function(i,r){var s,o,n=[];if(i.type===e.OBJECT_TYPE_TICKS)n.push([1,NaN,NaN]);else if(i.elementClass===e.OBJECT_CLASS_LINE)n.push(i.point1.coords.usrCoords),n.push(i.point2.coords.usrCoords);else if(i.elementClass===e.OBJECT_CLASS_CIRCLE)n.push(i.center.coords.usrCoords),"twoPoints"===i.method&&n.push(i.point2.coords.usrCoords);else if(i.type===e.OBJECT_TYPE_POLYGON)for(o=i.vertices.length-1,s=0;s<o;s++)n.push(i.vertices[s].coords.usrCoords);else if(i.type===e.OBJECT_TYPE_SECTOR)n.push(i.point1.coords.usrCoords),n.push(i.point2.coords.usrCoords),n.push(i.point3.coords.usrCoords);else if(u.isPoint(i)||i.type===e.OBJECT_TYPE_GLIDER)n.push(i.coords.usrCoords);else if(i.elementClass===e.OBJECT_CLASS_CURVE)i.points.length>0&&n.push(i.points[0].usrCoords);else try{n.push(i.coords.usrCoords)}catch(e){t.debug("JSXGraph+ saveStartPos: obj.coords.usrCoords not available: "+e)}for(o=n.length,s=0;s<o;s++)r.Zstart.push(n[s][0]),r.Xstart.push(n[s][1]),r.Ystart.push(n[s][2])},mouseOriginMoveStart:function(t){var e,i;return e=this._isRequiredKeyPressed(t,"pan"),e&&(i=this.getMousePosition(t),this.initMoveOrigin(i[0],i[1])),e},mouseOriginMove:function(t){var e,i=this.mode===this.BOARD_MODE_MOVE_ORIGIN;return i&&(e=this.getMousePosition(t),this.moveOrigin(e[0],e[1],!0)),i},touchOriginMoveStart:function(e){var i,r,s=e[t.touchProperty];return i=this.attr.pan.enabled&&!this.attr.pan.needtwofingers&&1==s.length,i&&(r=this.getMousePosition(e,0),this.initMoveOrigin(r[0],r[1])),i},touchOriginMove:function(t){var e,i=this.mode===this.BOARD_MODE_MOVE_ORIGIN;return i&&(e=this.getMousePosition(t,0),this.moveOrigin(e[0],e[1],!0)),i},originMoveEnd:function(){this.updateQuality=this.BOARD_QUALITY_HIGH,this.mode=this.BOARD_MODE_NONE},addEventHandlers:function(){f.supportsPointerEvents()?this.addPointerEventHandlers():(this.addMouseEventHandlers(),this.addTouchEventHandlers()),null!==this.containerObj&&(this.containerObj.oncontextmenu=function(t){return u.exists(t)&&t.preventDefault(),!1})},addPointerEventHandlers:function(){!this.hasPointerHandlers&&f.isBrowser&&(window.navigator.msPointerEnabled?(f.addEvent(this.containerObj,"MSPointerDown",this.pointerDownListener,this),f.addEvent(this.containerObj,"MSPointerMove",this.pointerMoveListener,this)):(f.addEvent(this.containerObj,"pointerdown",this.pointerDownListener,this),f.addEvent(this.containerObj,"pointermove",this.pointerMoveListener,this)),f.addEvent(this.containerObj,"mousewheel",this.mouseWheelListener,this),f.addEvent(this.containerObj,"DOMMouseScroll",this.mouseWheelListener,this),null!==this.containerObj&&(this.containerObj.style.touchAction="none"),this.hasPointerHandlers=!0)},addMouseEventHandlers:function(){!this.hasMouseHandlers&&f.isBrowser&&(f.addEvent(this.containerObj,"mousedown",this.mouseDownListener,this),f.addEvent(this.containerObj,"mousemove",this.mouseMoveListener,this),f.addEvent(this.containerObj,"mousewheel",this.mouseWheelListener,this),f.addEvent(this.containerObj,"DOMMouseScroll",this.mouseWheelListener,this),this.hasMouseHandlers=!0)},addTouchEventHandlers:function(t){!this.hasTouchHandlers&&f.isBrowser&&(f.addEvent(this.containerObj,"touchstart",this.touchStartListener,this),f.addEvent(this.containerObj,"touchmove",this.touchMoveListener,this),this.hasTouchHandlers=!0)},removePointerEventHandlers:function(){this.hasPointerHandlers&&f.isBrowser&&(window.navigator.msPointerEnabled?(f.removeEvent(this.containerObj,"MSPointerDown",this.pointerDownListener,this),f.removeEvent(this.containerObj,"MSPointerMove",this.pointerMoveListener,this)):(f.removeEvent(this.containerObj,"pointerdown",this.pointerDownListener,this),f.removeEvent(this.containerObj,"pointermove",this.pointerMoveListener,this)),f.removeEvent(this.containerObj,"mousewheel",this.mouseWheelListener,this),f.removeEvent(this.containerObj,"DOMMouseScroll",this.mouseWheelListener,this),this.hasPointerUp&&(window.navigator.msPointerEnabled?f.removeEvent(this.document,"MSPointerUp",this.pointerUpListener,this):f.removeEvent(this.document,"pointerup",this.pointerUpListener,this),this.hasPointerUp=!1),this.hasPointerHandlers=!1)},removeMouseEventHandlers:function(){this.hasMouseHandlers&&f.isBrowser&&(f.removeEvent(this.containerObj,"mousedown",this.mouseDownListener,this),f.removeEvent(this.containerObj,"mousemove",this.mouseMoveListener,this),this.hasMouseUp&&(f.removeEvent(this.document,"mouseup",this.mouseUpListener,this),this.hasMouseUp=!1),f.removeEvent(this.containerObj,"mousewheel",this.mouseWheelListener,this),f.removeEvent(this.containerObj,"DOMMouseScroll",this.mouseWheelListener,this),this.hasMouseHandlers=!1)},removeTouchEventHandlers:function(){this.hasTouchHandlers&&f.isBrowser&&(f.removeEvent(this.containerObj,"touchstart",this.touchStartListener,this),f.removeEvent(this.containerObj,"touchmove",this.touchMoveListener,this),this.hasTouchEnd&&(f.removeEvent(this.document,"touchend",this.touchEndListener,this),this.hasTouchEnd=!1),this.hasTouchHandlers=!1)},
removeEventHandlers:function(){this.removeMouseEventHandlers(),this.removeTouchEventHandlers(),this.removePointerEventHandlers()},clickLeftArrow:function(){return this.moveOrigin(this.origin.scrCoords[1]+.1*this.canvasWidth,this.origin.scrCoords[2]),this},clickRightArrow:function(){return this.moveOrigin(this.origin.scrCoords[1]-.1*this.canvasWidth,this.origin.scrCoords[2]),this},clickUpArrow:function(){return this.moveOrigin(this.origin.scrCoords[1],this.origin.scrCoords[2]-.1*this.canvasHeight),this},clickDownArrow:function(){return this.moveOrigin(this.origin.scrCoords[1],this.origin.scrCoords[2]+.1*this.canvasHeight),this},gestureChangeListener:function(t){var r,s,o,a,h,l,c,d,u,p=this.attr.zoom.factorx,f=this.attr.zoom.factory;return this.mode!==this.BOARD_MODE_ZOOM||(t.preventDefault(),r=new i(e.COORDS_BY_SCREEN,this.getMousePosition(t,0),this),o=n.distance([t.touches[0].clientX,t.touches[0].clientY],[t.touches[1].clientX,t.touches[1].clientY],2),void 0===t.scale&&(t.scale=o/this.prevDist),s=t.scale/this.prevScale,this.prevScale=t.scale,this.attr.pan.enabled&&this.attr.pan.needtwofingers&&Math.abs(t.scale-1)<.4&&this._num_pan>=.8*this._num_zoom?(this._num_pan++,this.moveOrigin(r.scrCoords[1],r.scrCoords[2],!0)):this.attr.zoom.enabled&&Math.abs(s-1)<.5&&(this._num_zoom++,(this.attr.zoom.pinchhorizontal||this.attr.zoom.pinchvertical)&&(a=Math.abs(t.touches[0].clientX-t.touches[1].clientX),h=Math.abs(t.touches[0].clientY-t.touches[1].clientY),l=Math.abs(Math.atan2(h,a)),u=Math.PI*this.attr.zoom.pinchsensitivity/90),this.attr.zoom.pinchhorizontal&&l<u?(this.attr.zoom.factorx=s,this.attr.zoom.factory=1,c=0,d=0):this.attr.zoom.pinchvertical&&Math.abs(l-.5*Math.PI)<u?(this.attr.zoom.factorx=1,this.attr.zoom.factory=s,c=0,d=0):(this.attr.zoom.factorx=s,this.attr.zoom.factory=s,c=r.usrCoords[1],d=r.usrCoords[2]),this.zoomIn(c,d),this.attr.zoom.factorx=p,this.attr.zoom.factory=f),!1)},gestureStartListener:function(t){var e;return t.preventDefault(),this.prevScale=1,this.prevDist=n.distance([t.touches[0].clientX,t.touches[0].clientY],[t.touches[1].clientX,t.touches[1].clientY],2),e=this.getMousePosition(t,0),this.initMoveOrigin(e[0],e[1]),this._num_zoom=this._num_pan=0,this.mode=this.BOARD_MODE_ZOOM,!1},_isRequiredKeyPressed:function(t,e){var i=this.attr[e];return!!i.enabled&&!(!(i.needshift&&t.shiftKey||!i.needshift&&!t.shiftKey)||!(i.needctrl&&t.ctrlKey||!i.needctrl&&!t.ctrlKey))},_pointerAddBoardTouches:function(t){var e,i;for(e=0,i=!1;e<this._board_touches.length;e++)if(this._board_touches[e].pointerId===t.pointerId){this._board_touches[e].clientX=t.clientX,this._board_touches[e].clientY=t.clientY,i=!0;break}return i||this._board_touches.push({pointerId:t.pointerId,clientX:t.clientX,clientY:t.clientY}),this},_pointerRemoveBoardTouches:function(t){var e;for(e=0;e<this._board_touches.length;e++)if(this._board_touches[e].pointerId===t.pointerId){this._board_touches.splice(e,1);break}return this},pointerDownListener:function(t,e){var i,r,s,o,n,a,h,l,c=this.options.precision.touch;if(this.hasPointerUp||(window.navigator.msPointerEnabled?f.addEvent(this.document,"MSPointerUp",this.pointerUpListener,this):f.addEvent(this.document,"pointerup",this.pointerUpListener,this),this.hasPointerUp=!0),this.hasMouseHandlers&&this.removeMouseEventHandlers(),this.hasTouchHandlers&&this.removeTouchEventHandlers(),this.document.selection&&u.isFunction(this.document.selection.empty))this.document.selection.empty();else if(window.getSelection&&(a=window.getSelection(),a.removeAllRanges))try{a.removeAllRanges()}catch(t){}if(f.isBrowser&&("touch"===t.pointerType||window.navigator.msMaxTouchPoints&&window.navigator.msMaxTouchPoints>1)&&(this.options.precision.hasPoint=c),o=this.getMousePosition(t),this._testForSelection(t),this.selectingMode)return this._startSelecting(o),void this.triggerEventHandlers(["touchstartselecting","pointerstartselecting","startselecting"],[t]);if(e?(n=[e],this.mode=this.BOARD_MODE_DRAG):n=this.initMoveObject(o[0],o[1],t,"mouse"),n.length>0){for(l=n[n.length-1],h=!1,i=0;i<this.touches.length;i++)if(this.touches[i].obj===l){r=i,s=this.touches[i].targets.push({num:t.pointerId,X:o[0],Y:o[1],Xprev:NaN,Yprev:NaN,Xstart:[],Ystart:[],Zstart:[]})-1,h=!0;break}h||(s=0,r=this.touches.push({obj:l,targets:[{num:t.pointerId,X:o[0],Y:o[1],Xprev:NaN,Yprev:NaN,Xstart:[],Ystart:[],Zstart:[]}]})-1),this.dehighlightAll(),l.highlight(!0),this.saveStartPos(l,this.touches[r].targets[s]),t&&t.preventDefault?t.preventDefault():window.event&&(window.event.returnValue=!1)}return this.touches.length>0&&(t.preventDefault(),t.stopPropagation()),this.options.precision.hasPoint=this.options.precision.mouse,f.isBrowser&&"touch"!==t.pointerType?this.mode===this.BOARD_MODE_NONE&&this.mouseOriginMoveStart(t):(this._pointerAddBoardTouches(t),t.touches=this._board_touches,this.mode===this.BOARD_MODE_NONE&&this.touchOriginMoveStart(t)||this.mode!==this.BOARD_MODE_NONE&&this.mode!==this.BOARD_MODE_MOVE_ORIGIN||2!=t.touches.length||(this.mode===this.BOARD_MODE_MOVE_ORIGIN&&this.originMoveEnd(),this.gestureStartListener(t))),this.triggerEventHandlers(["touchstart","down","pointerdown","MSPointerDown"],[t]),!1},pointerMoveListener:function(t){var e,i,r;if(this.mode!==this.BOARD_MODE_DRAG&&(this.dehighlightAll(),this.showInfobox(!1)),this.mode!==this.BOARD_MODE_NONE&&(t.preventDefault(),t.stopPropagation()),f.isBrowser&&("touch"===t.pointerType||window.navigator.msMaxTouchPoints&&window.navigator.msMaxTouchPoints>1)&&(this.options.precision.hasPoint=this.options.precision.touch),this.updateQuality=this.BOARD_QUALITY_LOW,this.selectingMode)r=this.getMousePosition(t),this._moveSelecting(r),this.triggerEventHandlers(["touchmoveselecting","moveselecting","pointermoveselecting"],[t,this.mode]);else if(!this.mouseOriginMove(t))if(this.mode===this.BOARD_MODE_DRAG){for(e=0;e<this.touches.length;e++)for(i=0;i<this.touches[e].targets.length;i++)if(this.touches[e].targets[i].num===t.pointerId){1===this.touches[e].targets.length?(this.touches[e].targets[i].X=t.pageX,this.touches[e].targets[i].Y=t.pageY,r=this.getMousePosition(t),this.moveObject(r[0],r[1],this.touches[e],t,"touch")):2===this.touches[e].targets.length&&this.touches[e].targets[0].num>-1&&this.touches[e].targets[1].num>-1&&(this.touches[e].targets[i].X=t.pageX,this.touches[e].targets[i].Y=t.pageY,this.twoFingerMove(this.getMousePosition({clientX:this.touches[e].targets[0].X,clientY:this.touches[e].targets[0].Y}),this.getMousePosition({clientX:this.touches[e].targets[1].X,clientY:this.touches[e].targets[1].Y}),this.touches[e],t));break}}else"touch"==t.pointerType?(this._pointerAddBoardTouches(t),2==this._board_touches.length&&(t.touches=this._board_touches,this.gestureChangeListener(t))):(r=this.getMousePosition(t),this.highlightElements(r[0],r[1],t,-1));return this.options.precision.hasPoint=this.options.precision.mouse,this.triggerEventHandlers(["touchmove","move","pointermove","MSPointerMove"],[t,this.mode]),this.mode===this.BOARD_MODE_NONE},pointerUpListener:function(t){var e,i,r;if(this.triggerEventHandlers(["touchend","up","pointerup","MSPointerUp"],[t]),this.showInfobox(!1),t)for(e=0;e<this.touches.length;e++)for(i=0;i<this.touches[e].targets.length;i++)if(this.touches[e].targets[i].num===t.pointerId){this.touches[e].targets.splice(i,1),0===this.touches[e].targets.length&&this.touches.splice(e,1);break}if(this.selectingMode)this._stopSelecting(t),this.triggerEventHandlers(["touchstopselecting","pointerstopselecting","stopselecting"],[t]);else for(e=this.downObjects.length-1;e>-1;e--){for(r=!1,i=0;i<this.touches.length;i++)this.touches[i].obj.id===this.downObjects[e].id&&(r=!0);r||(this.downObjects[e].triggerEventHandlers(["touchend","up","pointerup","MSPointerUp"],[t]),this.downObjects[e].snapToGrid(),this.downObjects[e].snapToPoints(),this.downObjects.splice(e,1))}return this._pointerRemoveBoardTouches(t),0===this._board_touches.length&&(this.hasPointerUp&&(window.navigator.msPointerEnabled?f.removeEvent(this.document,"MSPointerUp",this.pointerUpListener,this):f.removeEvent(this.document,"pointerup",this.pointerUpListener,this),this.hasPointerUp=!1),this.dehighlightAll(),this.updateQuality=this.BOARD_QUALITY_HIGH,this.mode=this.BOARD_MODE_NONE,this.originMoveEnd(),this.update()),!0},touchStartListener:function(i){var s,o,n,a,h,l,c,d,p,m=this.options.precision.touch,b=i[t.touchProperty];for(this.hasTouchEnd||(f.addEvent(this.document,"touchend",this.touchEndListener,this),this.hasTouchEnd=!0),this.document.selection&&u.isFunction(this.document.selection.empty)?this.document.selection.empty():window.getSelection&&window.getSelection().removeAllRanges(),this.options.precision.hasPoint=this.options.precision.touch,s=0;s<b.length;s++)b[s].jxg_isused=!1;for(s=0;s<this.touches.length;s++)for(a=0;a<this.touches[s].targets.length;a++){this.touches[s].targets[a].num=-1,m=this.options.precision.touch;do{for(h=0;h<b.length;h++)if(Math.abs(Math.pow(b[h].screenX-this.touches[s].targets[a].X,2)+Math.pow(b[h].screenY-this.touches[s].targets[a].Y,2))<m*m){this.touches[s].targets[a].num=h,this.touches[s].targets[a].X=b[h].screenX,this.touches[s].targets[a].Y=b[h].screenY,b[h].jxg_isused=!0;break}m*=2}while(-1===this.touches[s].targets[a].num&&m<this.options.precision.touchMax);-1===this.touches[s].targets[a].num&&(t.debug("i couldn't find a targettouches for target no "+a+" on "+this.touches[s].obj.name+" ("+this.touches[s].obj.id+"). Removed the target."),t.debug("eps = "+m+", touchMax = "+r.precision.touchMax),this.touches[s].targets.splice(s,1))}for(s=0;s<b.length;s++)if(!b[s].jxg_isused){if(o=this.getMousePosition(i,s),this.selectingMode)return this._startSelecting(o),this.triggerEventHandlers(["touchstartselecting","startselecting"],[i]),i.preventDefault(),i.stopPropagation(),this.options.precision.hasPoint=this.options.precision.mouse,this.touches.length>0;if(n=this.initMoveObject(o[0],o[1],i,"touch"),0!==n.length)if(l=n[n.length-1],u.isPoint(l)||l.elementClass===e.OBJECT_CLASS_TEXT||l.type===e.OBJECT_TYPE_TICKS||l.type===e.OBJECT_TYPE_IMAGE)d=[{num:s,X:b[s].screenX,Y:b[s].screenY,Xprev:NaN,Yprev:NaN,Xstart:[],Ystart:[],Zstart:[]}],this.saveStartPos(l,d[0]),this.touches.push({obj:l,targets:d}),l.highlight(!0);else if(l.elementClass===e.OBJECT_CLASS_LINE||l.elementClass===e.OBJECT_CLASS_CIRCLE||l.elementClass===e.OBJECT_CLASS_CURVE||l.type===e.OBJECT_TYPE_POLYGON){for(c=!1,a=0;a<this.touches.length;a++)l.id===this.touches[a].obj.id&&(c=!0,1===this.touches[a].targets.length&&(p={num:s,X:b[s].screenX,Y:b[s].screenY,Xprev:NaN,Yprev:NaN,Xstart:[],Ystart:[],Zstart:[]},this.saveStartPos(l,p),this.touches[a].targets.push(p)),b[s].jxg_isused=!0);c||(d=[{num:s,X:b[s].screenX,Y:b[s].screenY,Xprev:NaN,Yprev:NaN,Xstart:[],Ystart:[],Zstart:[]}],this.saveStartPos(l,d[0]),this.touches.push({obj:l,targets:d}),l.highlight(!0))}b[s].jxg_isused=!0}return this.touches.length>0&&(i.preventDefault(),i.stopPropagation()),this.mode===this.BOARD_MODE_NONE&&this.touchOriginMoveStart(i)||2!=b.length||this.mode!==this.BOARD_MODE_NONE&&this.mode!==this.BOARD_MODE_MOVE_ORIGIN||(this.mode===this.BOARD_MODE_MOVE_ORIGIN&&this.originMoveEnd(),this.gestureStartListener(i)),this.options.precision.hasPoint=this.options.precision.mouse,this.triggerEventHandlers(["touchstart","down"],[i]),!1},touchMoveListener:function(e){var i,r,s,o=e[t.touchProperty];if(this.mode!==this.BOARD_MODE_NONE&&(e.preventDefault(),e.stopPropagation()),this.mode!==this.BOARD_MODE_DRAG&&this.showInfobox(!1),this.options.precision.hasPoint=this.options.precision.touch,this.updateQuality=this.BOARD_QUALITY_LOW,this.selectingMode){for(i=0;i<o.length;i++)if(!o[i].jxg_isused){r=this.getMousePosition(e,i),this._moveSelecting(r),this.triggerEventHandlers(["touchmoves","moveselecting"],[e,this.mode]);break}}else if(!this.touchOriginMove(e))if(this.mode===this.BOARD_MODE_DRAG){for(i=0;i<this.touches.length;i++)if(1===this.touches[i].targets.length){if(o[this.touches[i].targets[0].num]){if(r=this.getMousePosition(e,this.touches[i].targets[0].num),r[0]<0||r[0]>this.canvasWidth||r[1]<0||r[1]>this.canvasHeight)return;this.touches[i].targets[0].X=o[this.touches[i].targets[0].num].screenX,this.touches[i].targets[0].Y=o[this.touches[i].targets[0].num].screenY,this.moveObject(r[0],r[1],this.touches[i],e,"touch")}}else if(2===this.touches[i].targets.length&&this.touches[i].targets[0].num>-1&&this.touches[i].targets[1].num>-1&&o[this.touches[i].targets[0].num]&&o[this.touches[i].targets[1].num]){if(r=this.getMousePosition(e,this.touches[i].targets[0].num),s=this.getMousePosition(e,this.touches[i].targets[1].num),r[0]<0||r[0]>this.canvasWidth||r[1]<0||r[1]>this.canvasHeight||s[0]<0||s[0]>this.canvasWidth||s[1]<0||s[1]>this.canvasHeight)return;this.touches[i].targets[0].X=o[this.touches[i].targets[0].num].screenX,this.touches[i].targets[0].Y=o[this.touches[i].targets[0].num].screenY,this.touches[i].targets[1].X=o[this.touches[i].targets[1].num].screenX,this.touches[i].targets[1].Y=o[this.touches[i].targets[1].num].screenY,this.twoFingerMove(r,s,this.touches[i],e)}}else 2==o.length&&this.gestureChangeListener(e);return this.mode!==this.BOARD_MODE_DRAG&&this.showInfobox(!1),this.options.precision.hasPoint=this.options.precision.mouse,this.triggerEventHandlers(["touchmove","move"],[e,this.mode]),this.mode===this.BOARD_MODE_NONE},touchEndListener:function(i){var r,s,o,n,a,h=this.options.precision.touch,l=[],c=i&&i[t.touchProperty];if(this.triggerEventHandlers(["touchend","up"],[i]),this.showInfobox(!1),this.selectingMode)this._stopSelecting(i),this.triggerEventHandlers(["touchstopselecting","stopselecting"],[i]);else if(c&&c.length>0){for(r=0;r<this.touches.length;r++)l[r]=this.touches[r];for(this.touches.length=0,r=0;r<c.length;r++)c[r].jxg_isused=!1;for(r=0;r<l.length;r++){for(n=!1,a=0,s=0;s<l[r].targets.length;s++)for(l[r].targets[s].found=!1,o=0;o<c.length;o++)if(Math.abs(Math.pow(c[o].screenX-l[r].targets[s].X,2)+Math.pow(c[o].screenY-l[r].targets[s].Y,2))<h*h){l[r].targets[s].found=!0,l[r].targets[s].num=o,l[r].targets[s].X=c[o].screenX,l[r].targets[s].Y=c[o].screenY,a+=1;break}if(u.isPoint(l[r].obj)?n=l[r].targets[0]&&l[r].targets[0].found:l[r].obj.elementClass===e.OBJECT_CLASS_LINE?n=l[r].targets[0]&&l[r].targets[0].found||l[r].targets[1]&&l[r].targets[1].found:l[r].obj.elementClass===e.OBJECT_CLASS_CIRCLE&&(n=1===a||3===a),n)for(this.touches.push({obj:l[r].obj,targets:[]}),s=0;s<l[r].targets.length;s++)l[r].targets[s].found&&this.touches[this.touches.length-1].targets.push({num:l[r].targets[s].num,X:l[r].targets[s].screenX,Y:l[r].targets[s].screenY,Xprev:NaN,Yprev:NaN,Xstart:l[r].targets[s].Xstart,Ystart:l[r].targets[s].Ystart,Zstart:l[r].targets[s].Zstart});else l[r].obj.noHighlight()}}else this.touches.length=0;for(r=this.downObjects.length-1;r>-1;r--){for(n=!1,s=0;s<this.touches.length;s++)this.touches[s].obj.id===this.downObjects[r].id&&(n=!0);n||(this.downObjects[r].triggerEventHandlers(["touchup","up"],[i]),this.downObjects[r].snapToGrid(),this.downObjects[r].snapToPoints(),this.downObjects.splice(r,1))}return c&&0!==c.length||(this.hasTouchEnd&&(f.removeEvent(this.document,"touchend",this.touchEndListener,this),this.hasTouchEnd=!1),this.dehighlightAll(),this.updateQuality=this.BOARD_QUALITY_HIGH,this.originMoveEnd(),this.update()),!0},mouseDownListener:function(t){var e,i,r;if(this.document.selection&&u.isFunction(this.document.selection.empty)?this.document.selection.empty():window.getSelection&&window.getSelection().removeAllRanges(),!this.hasMouseUp)return f.addEvent(this.document,"mouseup",this.mouseUpListener,this),this.hasMouseUp=!0,e=this.getMousePosition(t),this._testForSelection(t),this.selectingMode?(this._startSelecting(e),void this.triggerEventHandlers(["mousestartselecting","startselecting"],[t])):(i=this.initMoveObject(e[0],e[1],t,"mouse"),0===i.length?(this.mode=this.BOARD_MODE_NONE,r=!0):(this.mouse={obj:null,targets:[{X:e[0],Y:e[1],Xprev:NaN,Yprev:NaN}]},this.mouse.obj=i[i.length-1],this.dehighlightAll(),this.mouse.obj.highlight(!0),this.mouse.targets[0].Xstart=[],this.mouse.targets[0].Ystart=[],this.mouse.targets[0].Zstart=[],this.saveStartPos(this.mouse.obj,this.mouse.targets[0]),t&&t.preventDefault?t.preventDefault():window.event&&(window.event.returnValue=!1)),this.mode===this.BOARD_MODE_NONE&&(r=this.mouseOriginMoveStart(t)),this.triggerEventHandlers(["mousedown","down"],[t]),r)},mouseMoveListener:function(t){var e;e=this.getMousePosition(t),this.updateQuality=this.BOARD_QUALITY_LOW,this.mode!==this.BOARD_MODE_DRAG&&(this.dehighlightAll(),this.showInfobox(!1)),this.selectingMode?(this._moveSelecting(e),this.triggerEventHandlers(["mousemoveselecting","moveselecting"],[t,this.mode])):this.mouseOriginMove(t)||(this.mode===this.BOARD_MODE_DRAG?this.moveObject(e[0],e[1],this.mouse,t,"mouse"):this.highlightElements(e[0],e[1],t,-1),this.triggerEventHandlers(["mousemove","move"],[t,this.mode])),this.updateQuality=this.BOARD_QUALITY_HIGH},mouseUpListener:function(t){var e;if(!1===this.selectingMode&&this.triggerEventHandlers(["mouseup","up"],[t]),this.updateQuality=this.BOARD_QUALITY_HIGH,this.mouse&&this.mouse.obj&&(this.mouse.obj.snapToGrid(this.mouse.targets[0]),this.mouse.obj.snapToPoints()),this.originMoveEnd(),this.dehighlightAll(),this.update(),this.selectingMode)this._stopSelecting(t),this.triggerEventHandlers(["mousestopselecting","stopselecting"],[t]);else for(e=0;e<this.downObjects.length;e++)this.downObjects[e].triggerEventHandlers(["mouseup","up"],[t]);this.downObjects.length=0,this.hasMouseUp&&(f.removeEvent(this.document,"mouseup",this.mouseUpListener,this),this.hasMouseUp=!1),this.mouse=null},mouseWheelListener:function(t){if(!this.attr.zoom.wheel||!this._isRequiredKeyPressed(t,"zoom"))return!0;t=t||window.event;var r=t.detail?-t.detail:t.wheelDelta/40,s=new i(e.COORDS_BY_SCREEN,this.getMousePosition(t),this);return r>0?this.zoomIn(s.usrCoords[1],s.usrCoords[2]):this.zoomOut(s.usrCoords[1],s.usrCoords[2]),this.triggerEventHandlers(["mousewheel"],[t]),t.preventDefault(),!1},initInfobox:function(){var t=u.copyAttributes({},this.options,"infobox");return t.id=this.id+"_infobox",this.infobox=this.create("text",[0,0,"0,0"],t),this.infobox.distanceX=-20,this.infobox.distanceY=25,this.infobox.dump=!1,this.showInfobox(!1),this},updateInfobox:function(t){var e,i,r,s,o;return u.evaluate(t.visProp.showinfobox)?(u.isPoint(t)&&(r=t.coords.usrCoords[1],s=t.coords.usrCoords[2],o=u.evaluate(t.visProp.infoboxdigits),this.infobox.setCoords(r+this.infobox.distanceX/this.unitX,s+this.infobox.distanceY/this.unitY),"string"!=typeof t.infoboxText?("auto"===o?(e=u.autoDigits(r),i=u.autoDigits(s)):u.isNumber(o)?(e=u.toFixed(r,o),i=u.toFixed(s,o)):(e=r,i=s),this.highlightInfobox(e,i,t)):this.highlightCustomInfobox(t.infoboxText,t),this.showInfobox(!0)),this):this},showInfobox:function(t){return this.infobox.hiddenByParent==t&&(this.infobox.hiddenByParent=!t,this.infobox.prepareUpdate().updateVisibility(t).updateRenderer()),this},highlightInfobox:function(t,e,i){return this.highlightCustomInfobox("("+t+", "+e+")",i),this},highlightCustomInfobox:function(t,e){return this.infobox.setText(t),this},dehighlightAll:function(){var t,e,i=!1;for(t in this.highlightedObjects)this.highlightedObjects.hasOwnProperty(t)&&(e=this.highlightedObjects[t],(this.hasMouseHandlers||this.hasPointerHandlers)&&e.noHighlight(),i=!0);return this.highlightedObjects={},"canvas"===this.renderer.type&&i&&(this.prepareUpdate(),this.renderer.suspendRedraw(this),this.updateRenderer(),this.renderer.unsuspendRedraw()),this},getScrCoordsOfMouse:function(t,e){return[t,e]},getUsrCoordsOfMouse:function(t){var r=this.getCoordsTopLeftCorner(),s=f.getPosition(t,null,this.document),o=s[0]-r[0],n=s[1]-r[1];return new i(e.COORDS_BY_SCREEN,[o,n],this).usrCoords.slice(1)},getAllUnderMouse:function(t){var e=this.getAllObjectsUnderMouse(t);return e.push(this.getUsrCoordsOfMouse(t)),e},getAllObjectsUnderMouse:function(t){var e,i,r=this.getCoordsTopLeftCorner(),s=f.getPosition(t,null,this.document),o=s[0]-r[0],n=s[1]-r[1],a=[],h=this.objectsList.length;for(e=0;e<h;e++)i=this.objectsList[e],i.visPropCalc.visible&&i.hasPoint&&i.hasPoint(o,n)&&(a[a.length]=i);return a},updateCoords:function(){var t,e,i=this.objectsList.length;for(e=0;e<i;e++)t=this.objectsList[e],u.exists(t.coords)&&(u.evaluate(t.visProp.frozen)?t.coords.screen2usr():t.coords.usr2screen());return this},moveOrigin:function(t,e,i){return u.exists(t)&&u.exists(e)&&(this.origin.scrCoords[1]=t,this.origin.scrCoords[2]=e,i&&(this.origin.scrCoords[1]-=this.drag_dx,this.origin.scrCoords[2]-=this.drag_dy)),this.updateCoords().clearTraces().fullUpdate(),this.triggerEventHandlers(["boundingbox"]),this},addConditions:function(i){var r,s,o,n,a,h,l,c=[],p="var el, x, y, c, rgbo;\n",f=i.indexOf("<data>"),m=i.indexOf("</data>"),b=function(t,i,r,s){return function(){var o,n;o=t.select(i.id),n=o.coords.usrCoords[s],2===s?o.setPositionDirectly(e.COORDS_BY_USER,[r(),n]):o.setPositionDirectly(e.COORDS_BY_USER,[n,r()]),o.prepareUpdate().update()}},g=function(t,e,i,r){return function(){var s,o;s=t.select(e.id),o=i(),"strokewidth"===r?s.visProp.strokewidth=o:(o=d.rgba2rgbo(o),s.visProp[r+"color"]=o[0],s.visProp[r+"opacity"]=o[1])}};if(!(f<0)){for(;f>=0;){if(r=i.slice(f+6,m),s=r.indexOf("="),o=r.slice(0,s),n=r.slice(s+1),s=o.indexOf("."),a=o.slice(0,s),h=this.elementsByName[u.unescapeHTML(a)],l=o.slice(s+1).replace(/\s+/g,"").toLowerCase(),n=u.createFunction(n,this,"",!0),u.exists(this.elementsByName[a]))switch(p+='el = this.objects["'+h.id+'"];\n',l){case"x":c.push(b(this,h,n,2));break;case"y":c.push(b(this,h,n,1));break;case"visible":c.push(function(t,e,i){return function(){var r,s;r=t.select(e.id),s=i(),r.setAttribute({visible:s})}}(this,h,n));break;case"position":c.push(function(t,e,i){return function(){t.select(e.id).position=i()}}(this,h,n));break;case"stroke":c.push(g(this,h,n,"stroke"));break;case"style":c.push(function(t,e,i){return function(){t.select(e.id).setStyle(i())}}(this,h,n));break;case"strokewidth":c.push(g(this,h,n,"strokewidth"));break;case"fill":c.push(g(this,h,n,"fill"));break;case"label":break;default:t.debug("property '"+l+"' in conditions not yet implemented:"+n)}else t.debug("debug conditions: |"+a+"| undefined");i=i.slice(m+7),f=i.indexOf("<data>"),m=i.indexOf("</data>")}this.updateConditions=function(){var t;for(t=0;t<c.length;t++)c[t]();return this.prepareUpdate().updateElements(),!0},this.updateConditions()}},updateConditions:function(){return!1},calculateSnapSizes:function(){var t=new i(e.COORDS_BY_USER,[0,0],this),r=new i(e.COORDS_BY_USER,[this.options.grid.gridX,this.options.grid.gridY],this),s=t.scrCoords[1]-r.scrCoords[1],o=t.scrCoords[2]-r.scrCoords[2];for(this.options.grid.snapSizeX=this.options.grid.gridX;Math.abs(s)>25;)this.options.grid.snapSizeX*=2,s/=2;for(this.options.grid.snapSizeY=this.options.grid.gridY;Math.abs(o)>25;)this.options.grid.snapSizeY*=2,o/=2;return this},applyZoom:function(){return this.updateCoords().calculateSnapSizes().clearTraces().fullUpdate(),this},zoomIn:function(t,e){var i=this.getBoundingBox(),r=this.attr.zoom.factorx,s=this.attr.zoom.factory,o=(i[2]-i[0])*(1-1/r),n=(i[1]-i[3])*(1-1/s),a=.5,h=.5,l=this.attr.zoom.eps||this.attr.zoom.min||.001;return this.zoomX>this.attr.zoom.max&&r>1||this.zoomY>this.attr.zoom.max&&s>1||this.zoomX<l&&r<1||this.zoomY<l&&s<1?this:(u.isNumber(t)&&u.isNumber(e)&&(a=(t-i[0])/(i[2]-i[0]),h=(i[1]-e)/(i[1]-i[3])),this.setBoundingBox([i[0]+o*a,i[1]-n*h,i[2]-o*(1-a),i[3]+n*(1-h)],!1),this.zoomX*=r,this.zoomY*=s,this.applyZoom())},zoomOut:function(t,e){var i=this.getBoundingBox(),r=this.attr.zoom.factorx,s=this.attr.zoom.factory,o=(i[2]-i[0])*(1-r),n=(i[1]-i[3])*(1-s),a=.5,h=.5,l=this.attr.zoom.eps||this.attr.zoom.min||.001;return this.zoomX<l||this.zoomY<l?this:(u.isNumber(t)&&u.isNumber(e)&&(a=(t-i[0])/(i[2]-i[0]),h=(i[1]-e)/(i[1]-i[3])),this.setBoundingBox([i[0]+o*a,i[1]-n*h,i[2]-o*(1-a),i[3]+n*(1-h)],!1),this.zoomX/=r,this.zoomY/=s,this.applyZoom())},zoom100:function(){var t=this.getBoundingBox(),e=(t[2]-t[0])*(1-this.zoomX)*.5,i=(t[1]-t[3])*(1-this.zoomY)*.5;return this.setBoundingBox([t[0]+e,t[1]-i,t[2]-e,t[3]+i],!1),this.zoomX=1,this.zoomY=1,this.applyZoom()},zoomAllPoints:function(){var t,e,i,r,s,o=0,n=0,a=0,h=0,l=this.objectsList.length;for(t=0;t<l;t++)s=this.objectsList[t],u.isPoint(s)&&s.visPropCalc.visible&&(s.coords.usrCoords[1]<o?o=s.coords.usrCoords[1]:s.coords.usrCoords[1]>n&&(n=s.coords.usrCoords[1]),s.coords.usrCoords[2]>h?h=s.coords.usrCoords[2]:s.coords.usrCoords[2]<a&&(a=s.coords.usrCoords[2]));return e=50,i=e/this.unitX,r=e/this.unitY,this.zoomX=1,this.zoomY=1,this.setBoundingBox([o-i,h+r,n+i,a-r],!0),this.applyZoom()},zoomElements:function(t){var e,i,r,s,o=[0,0,0,0],n=[1,-1,-1,1];if(!u.isArray(t)||0===t.length)return this;for(e=0;e<t.length;e++)if(r=this.select(t[e]),s=r.bounds(),u.isArray(s))if(u.isArray(o))for(i=0;i<4;i++)n[i]*s[i]<n[i]*o[i]&&(o[i]=s[i]);else o=s;if(u.isArray(o)){for(i=0;i<4;i++)o[i]-=n[i];this.zoomX=1,this.zoomY=1,this.setBoundingBox(o,!0)}return this},setZoom:function(t,e){var i=this.attr.zoom.factorx,r=this.attr.zoom.factory;return this.attr.zoom.factorx=t/this.zoomX,this.attr.zoom.factory=e/this.zoomY,this.zoomIn(),this.attr.zoom.factorx=i,this.attr.zoom.factory=r,this},removeObject:function(i){var r,s;if(u.isArray(i)){for(s=0;s<i.length;s++)this.removeObject(i[s]);return this}if(i=this.select(i),!u.exists(i)||u.isString(i))return this;try{for(r in i.childElements)i.childElements.hasOwnProperty(r)&&i.childElements[r].board.removeObject(i.childElements[r]);for(r in i.objects)i.objects.hasOwnProperty(r)&&i.objects[r].board.removeObject(i.objects[r]);for(r in this.objects)this.objects.hasOwnProperty(r)&&u.exists(this.objects[r].childElements)&&(delete this.objects[r].childElements[i.id],delete this.objects[r].descendants[i.id]);if(i._pos>-1)for(this.objectsList.splice(i._pos,1),r=i._pos;r<this.objectsList.length;r++)this.objectsList[r]._pos--;else i.type!==e.OBJECT_TYPE_TURTLE&&t.debug("Board.removeObject: object "+i.id+" not found in list.");delete this.objects[i.id],delete this.elementsByName[i.name],i.visProp&&u.evaluate(i.visProp.trace)&&i.clearTrace(),u.exists(i.remove)&&i.remove()}catch(e){t.debug(i.id+": Could not be removed: "+e)}return this.update(),this},removeAncestors:function(t){var e;for(e in t.ancestors)t.ancestors.hasOwnProperty(e)&&this.removeAncestors(t.ancestors[e]);return this.removeObject(t),this},initGeonextBoard:function(){var t,e,i;return t=this.create("point",[0,0],{id:this.id+"g00e0",name:"Ursprung",withLabel:!1,visible:!1,fixed:!0}),e=this.create("point",[1,0],{id:this.id+"gX0e0",name:"Punkt_1_0",withLabel:!1,visible:!1,fixed:!0}),i=this.create("point",[0,1],{id:this.id+"gY0e0",name:"Punkt_0_1",withLabel:!1,visible:!1,fixed:!0}),this.create("line",[t,e],{id:this.id+"gXLe0",name:"X-Achse",withLabel:!1,visible:!1}),this.create("line",[t,i],{id:this.id+"gYLe0",name:"Y-Achse",withLabel:!1,visible:!1}),this},resizeContainer:function(t,e,i,r){var s;return r||(s=this.getBoundingBox()),this.canvasWidth=parseInt(t,10),this.canvasHeight=parseInt(e,10),i||(this.containerObj.style.width=this.canvasWidth+"px",this.containerObj.style.height=this.canvasHeight+"px"),this.renderer.resize(this.canvasWidth,this.canvasHeight),r||this.setBoundingBox(s,this.keepaspectratio),this},showDependencies:function(){var t,e,i,r,s;e="<p>\n";for(t in this.objects)if(this.objects.hasOwnProperty(t)){s=0;for(i in this.objects[t].childElements)this.objects[t].childElements.hasOwnProperty(i)&&(s+=1);s>=0&&(e+="<strong>"+this.objects[t].id+":</strong> ");for(i in this.objects[t].childElements)this.objects[t].childElements.hasOwnProperty(i)&&(e+=this.objects[t].childElements[i].id+"("+this.objects[t].childElements[i].name+"), ");e+="<p>\n"}return e+="</p>\n",r=window.open(),r.document.open(),r.document.write(e),r.document.close(),this},showXML:function(){var t=window.open("");return t.document.open(),t.document.write("<pre>"+u.escapeHTML(this.xmlString)+"</pre>"),t.document.close(),this},prepareUpdate:function(){var t,e,i=this.objectsList.length;for(t=0;t<i;t++)e=this.objectsList[t],e.needsUpdate=e.needsRegularUpdate||this.needsFullUpdate;for(t in this.groups)this.groups.hasOwnProperty(t)&&(e=this.groups[t],e.needsUpdate=e.needsRegularUpdate||this.needsFullUpdate);return this},updateElements:function(t){var e,i;for(t=this.select(t),e=0;e<this.objectsList.length;e++)i=this.objectsList[e],i.update(!u.exists(t)||i.id!==t.id).updateVisibility();for(e in this.groups)this.groups.hasOwnProperty(e)&&this.groups[e].update(t);return this},updateRenderer:function(){var t,e=this.objectsList.length;if("canvas"===this.renderer.type)this.updateRendererCanvas();else for(t=0;t<e;t++)this.objectsList[t].updateRenderer();return this},updateRendererCanvas:function(){var t,e,i,r,s,o=this.objectsList.length,n=this.options.layer,a=this.options.layer.numlayers,h=Number.NEGATIVE_INFINITY;for(i=0;i<a;i++){r=Number.POSITIVE_INFINITY;for(s in n)n.hasOwnProperty(s)&&n[s]>h&&n[s]<r&&(r=n[s]);for(h=r,t=0;t<o;t++)e=this.objectsList[t],e.visProp.layer===r&&e.prepareUpdate().updateRenderer()}return this},addHook:function(e,i,r){return t.deprecated("Board.addHook()","Board.on()"),i=u.def(i,"update"),r=u.def(r,this),this.hooks.push([i,e]),this.on(i,e,r),this.hooks.length-1},addEvent:t.shortcut(t.Board.prototype,"on"),removeHook:function(e){return t.deprecated("Board.removeHook()","Board.off()"),this.hooks[e]&&(this.off(this.hooks[e][0],this.hooks[e][1]),this.hooks[e]=null),this},removeEvent:t.shortcut(t.Board.prototype,"off"),updateHooks:function(e){var i=Array.prototype.slice.call(arguments,0);return t.deprecated("Board.updateHooks()","Board.triggerEventHandlers()"),i[0]=u.def(i[0],"update"),this.triggerEventHandlers([i[0]],arguments),this},addChild:function(t){return u.exists(t)&&u.exists(t.containerObj)&&(this.dependentBoards.push(t),this.update()),this},removeChild:function(t){var e;for(e=this.dependentBoards.length-1;e>=0;e--)this.dependentBoards[e]===t&&this.dependentBoards.splice(e,1);return this},update:function(t){var e,i,r,s;if(this.inUpdate||this.isSuspendedUpdate)return this;for(this.inUpdate=!0,"all"===this.attr.minimizereflow&&this.containerObj&&"vml"!==this.renderer.type&&(s=this.renderer.removeToInsertLater(this.containerObj)),"svg"===this.attr.minimizereflow&&"svg"===this.renderer.type&&(s=this.renderer.removeToInsertLater(this.renderer.svgRoot)),this.prepareUpdate().updateElements(t).updateConditions(),this.renderer.suspendRedraw(this),this.updateRenderer(),this.renderer.unsuspendRedraw(),this.triggerEventHandlers(["update"],[]),s&&s(),i=this.dependentBoards.length,e=0;e<i;e++)r=this.dependentBoards[e],u.exists(r)&&r!==this&&(r.updateQuality=this.updateQuality,r.prepareUpdate().updateElements().updateConditions(),r.renderer.suspendRedraw(),r.updateRenderer(),r.renderer.unsuspendRedraw(),r.triggerEventHandlers(["update"],[]));return this.inUpdate=!1,this},fullUpdate:function(){return this.needsFullUpdate=!0,this.update(),this.needsFullUpdate=!1,this},addGrid:function(){return this.create("grid",[]),this},removeGrids:function(){var t;for(t=0;t<this.grids.length;t++)this.removeObject(this.grids[t]);return this.grids.length=0,this.update(),this},create:function(e,i,r){var s,o;for(e=e.toLowerCase(),u.exists(i)||(i=[]),u.exists(r)||(r={}),o=0;o<i.length;o++)u.isString(i[o])&&("text"!==e||2!==o)&&("input"!==e&&"checkbox"!==e&&"button"!==e||2!==o&&3!==o)&&(i[o]=this.select(i[o]));if(!u.isFunction(t.elements[e]))throw new Error("JSXGraph: create: Unknown element type given: "+e);return s=t.elements[e](this,i,r),u.exists(s)?(s.prepareUpdate&&s.update&&s.updateRenderer&&s.fullUpdate(),s):(t.debug("JSXGraph: create: failure creating "+e),s)},createElement:function(){return t.deprecated("Board.createElement()","Board.create()"),this.create.apply(this,arguments)},clearTraces:function(){var t;for(t=0;t<this.objectsList.length;t++)this.objectsList[t].clearTrace();return this.numTraces=0,this},suspendUpdate:function(){return this.inUpdate||(this.isSuspendedUpdate=!0),this},
unsuspendUpdate:function(){return this.isSuspendedUpdate&&(this.isSuspendedUpdate=!1,this.fullUpdate()),this},setBoundingBox:function(t,e){var i,r,s=f.getDimensions(this.container,this.document);return u.isArray(t)?(this.plainBB=t,this.canvasWidth=parseInt(s.width,10),this.canvasHeight=parseInt(s.height,10),r=this.canvasWidth,i=this.canvasHeight,e?(this.unitX=r/(t[2]-t[0]),this.unitY=i/(t[1]-t[3]),Math.abs(this.unitX)<Math.abs(this.unitY)?this.unitY=Math.abs(this.unitX)*this.unitY/Math.abs(this.unitY):this.unitX=Math.abs(this.unitY)*this.unitX/Math.abs(this.unitX),this.keepaspectratio=!0):(this.unitX=r/(t[2]-t[0]),this.unitY=i/(t[1]-t[3]),this.keepaspectratio=!1),this.moveOrigin(-this.unitX*t[0],this.unitY*t[1]),this):this},getBoundingBox:function(){var t=new i(e.COORDS_BY_SCREEN,[0,0],this),r=new i(e.COORDS_BY_SCREEN,[this.canvasWidth,this.canvasHeight],this);return[t.usrCoords[1],t.usrCoords[2],r.usrCoords[1],r.usrCoords[2]]},addAnimation:function(t){var e=this;return this.animationObjects[t.id]=t,this.animationIntervalCode||(this.animationIntervalCode=window.setInterval(function(){e.animate()},t.board.attr.animationdelay)),this},stopAllAnimation:function(){var t;for(t in this.animationObjects)this.animationObjects.hasOwnProperty(t)&&u.exists(this.animationObjects[t])&&(this.animationObjects[t]=null,delete this.animationObjects[t]);return window.clearInterval(this.animationIntervalCode),delete this.animationIntervalCode,this},animate:function(){var t,i,r,s,o,n,a,h,l=0,c=null;for(i in this.animationObjects)if(this.animationObjects.hasOwnProperty(i)&&u.exists(this.animationObjects[i])){if(l+=1,r=this.animationObjects[i],r.animationPath&&(s=u.isFunction(r.animationPath)?r.animationPath((new Date).getTime()-r.animationStart):r.animationPath.pop(),!u.exists(s)||!u.isArray(s)&&isNaN(s)?delete r.animationPath:(r.setPositionDirectly(e.COORDS_BY_USER,s),r.fullUpdate(),c=r)),r.animationData){a=0;for(o in r.animationData)r.animationData.hasOwnProperty(o)&&(n=r.animationData[o].pop(),u.exists(n)?(a+=1,t={},t[o]=n,r.setAttribute(t)):delete r.animationData[n]);0===a&&delete r.animationData}u.exists(r.animationData)||u.exists(r.animationPath)||(this.animationObjects[i]=null,delete this.animationObjects[i],u.exists(r.animationCallback)&&(h=r.animationCallback,r.animationCallback=null,h()))}return 0===l?(window.clearInterval(this.animationIntervalCode),delete this.animationIntervalCode):this.update(c),this},migratePoint:function(t,e,i){var r,s,o,n,a,h,l=!1;t=this.select(t),e=this.select(e),u.exists(t.label)&&(h=t.label.id,l=!0,this.removeObject(t.label));for(s in t.childElements)if(t.childElements.hasOwnProperty(s)){r=t.childElements[s],n=!1;for(o in r)r.hasOwnProperty(o)&&r[o]===t&&(r[o]=e,n=!0);for(n&&delete t.childElements[s],a=0;a<r.parents.length;a++)r.parents[a]===t.id&&(r.parents[a]=e.id);e.addChild(r)}return i&&(l&&(delete e.childElements[h],delete e.descendants[h]),e.label&&this.removeObject(e.label),delete this.elementsByName[e.name],e.name=t.name,l&&e.createLabel()),this.removeObject(t),u.exists(e.name)&&""!==e.name&&(this.elementsByName[e.name]=e),this.fullUpdate(),this},emulateColorblindness:function(e){var i,r;if(u.exists(e)||(e="none"),this.currentCBDef===e)return this;for(i in this.objects)this.objects.hasOwnProperty(i)&&(r=this.objects[i],"none"!==e?("none"===this.currentCBDef&&(r.visPropOriginal={strokecolor:r.visProp.strokecolor,fillcolor:r.visProp.fillcolor,highlightstrokecolor:r.visProp.highlightstrokecolor,highlightfillcolor:r.visProp.highlightfillcolor}),r.setAttribute({strokecolor:d.rgb2cb(u.evaluate(r.visPropOriginal.strokecolor),e),fillcolor:d.rgb2cb(u.evaluate(r.visPropOriginal.fillcolor),e),highlightstrokecolor:d.rgb2cb(u.evaluate(r.visPropOriginal.highlightstrokecolor),e),highlightfillcolor:d.rgb2cb(u.evaluate(r.visPropOriginal.highlightfillcolor),e)})):u.exists(r.visPropOriginal)&&t.extend(r.visProp,r.visPropOriginal));return this.currentCBDef=e,this.update(),this},select:function(t){var e,i,r,s,o=t;if(null===o)return o;if(u.isString(o)&&""!==o)u.exists(this.objects[o])?o=this.objects[o]:u.exists(this.elementsByName[o])?o=this.elementsByName[o]:u.exists(this.groups[o])&&(o=this.groups[o]);else if(u.isFunction(o)||u.isObject(o)&&!u.isFunction(o.setAttribute)){for(e=u.filterElements(this.objectsList,o),i={},s=e.length,r=0;r<s;r++)i[e[r].id]=e[r];o=new C(i)}else u.isObject(o)&&u.exists(o.id)&&!u.exists(this.objects[o.id])&&(o=null);return o},hasPoint:function(t,e){var i=t,r=e,s=this.getBoundingBox();return u.exists(t)&&u.isArray(t.usrCoords)&&(i=t.usrCoords[1],r=t.usrCoords[2]),!!(u.isNumber(i)&&u.isNumber(r)&&s[0]<i&&i<s[2]&&s[1]>r&&r>s[3])},updateCSSTransforms:function(){var t=this.containerObj,e=t,i=t;for(this.cssTransMat=f.getCSSTransformMatrix(e),e=e.offsetParent;e;){for(this.cssTransMat=o.matMatMult(f.getCSSTransformMatrix(e),this.cssTransMat),i=i.parentNode;i!==e;)this.cssTransMat=o.matMatMult(f.getCSSTransformMatrix(e),this.cssTransMat),i=i.parentNode;e=e.offsetParent}return this.cssTransMat=o.inverse(this.cssTransMat),this},startSelectionMode:function(){this.selectingMode=!0,this.selectionPolygon.setAttribute({visible:!0}),this.selectingBox=[[0,0],[0,0]],this._setSelectionPolygonFromBox(),this.selectionPolygon.fullUpdate()},stopSelectionMode:function(){return this.selectingMode=!1,this.selectionPolygon.setAttribute({visible:!1}),[this.selectionPolygon.vertices[0].coords,this.selectionPolygon.vertices[2].coords]},_startSelecting:function(t){this.isSelecting=!0,this.selectingBox=[[t[0],t[1]],[t[0],t[1]]],this._setSelectionPolygonFromBox()},_moveSelecting:function(t){this.isSelecting&&(this.selectingBox[1]=[t[0],t[1]],this._setSelectionPolygonFromBox(),this.selectionPolygon.fullUpdate())},_stopSelecting:function(t){var e=this.getMousePosition(t);this.isSelecting=!1,this.selectingBox[1]=[e[0],e[1]],this._setSelectionPolygonFromBox()},_setSelectionPolygonFromBox:function(){var e=this.selectingBox[0],i=this.selectingBox[1];this.selectionPolygon.vertices[0].setPositionDirectly(t.COORDS_BY_SCREEN,[e[0],e[1]]),this.selectionPolygon.vertices[1].setPositionDirectly(t.COORDS_BY_SCREEN,[e[0],i[1]]),this.selectionPolygon.vertices[2].setPositionDirectly(t.COORDS_BY_SCREEN,[i[0],i[1]]),this.selectionPolygon.vertices[3].setPositionDirectly(t.COORDS_BY_SCREEN,[i[0],e[1]])},_testForSelection:function(t){this._isRequiredKeyPressed(t,"selection")&&(u.exists(this.selectionPolygon)||this._createSelectionPolygon(this.attr),this.startSelectionMode())},_createSelectionPolygon:function(t){var e;return u.exists(this.selectionPolygon)||(e=u.copyAttributes(t,r,"board","selection"),!0===e.enabled&&(this.selectionPolygon=this.create("polygon",[[0,0],[0,0],[0,0],[0,0]],e))),this},__evt__down:function(t){},__evt__mousedown:function(t){},__evt__pointerdown:function(t){},__evt__touchstart:function(t){},__evt__up:function(t){},__evt__mouseup:function(t){},__evt__pointerup:function(t){},__evt__touchend:function(t){},__evt__move:function(t,e){},__evt__mousemove:function(t,e){},__evt__pointermove:function(t,e){},__evt__touchmove:function(t,e){},__evt__hit:function(t,e,i){},__evt__mousehit:function(t,e,i){},__evt__update:function(){},__evt__boundingbox:function(){},__evt__startselecting:function(){},__evt__mousestartselecting:function(){},__evt__pointerstartselecting:function(){},__evt__touchstartselecting:function(){},__evt__stopselecting:function(){},__evt__mousestopselecting:function(){},__evt__pointerstopselecting:function(){},__evt__touchstopselecting:function(){},__evt__moveselecting:function(){},__evt__mousemoveselecting:function(){},__evt__pointermoveselecting:function(){},__evt__touchmoveselecting:function(){},__evt:function(){},createRoulette:function(t,e,i,r,o,n,h){var l=this;return new function(){var c,d=0,u=0,p=0,f=i,m=s.root(function(i){var r=t.X(f),s=t.Y(f),o=e.X(i),n=e.Y(i);return(r-o)*(r-o)+(s-n)*(s-n)},[0,2*Math.PI]),b=0,g=0,v=l.create("transform",[function(){return d}],{type:"rotate"}),y=l.create("transform",[function(){return d},function(){return t.X(f)},function(){return t.Y(f)}],{type:"rotate"}),C=l.create("transform",[function(){return u},function(){return p}],{type:"translate"}),_=function(t,e,i){var r=s.D(t.X)(e),o=s.D(t.Y)(e),n=s.D(t.X)(i),a=s.D(t.Y)(i),h=s.D(t.X)(.5*(e+i)),l=s.D(t.Y)(.5*(e+i)),c=Math.sqrt(r*r+o*o),d=Math.sqrt(n*n+a*a);return(c+4*Math.sqrt(h*h+l*l)+d)*(i-e)/6},P=function(t){return c-_(e,m,t)},E=Math.PI/18,S=9*E,x=null;return this.rolling=function(){var i,n,x,O,w;b=f+o*r,c=_(t,f,b),g=s.root(P,m),i=new a(t.X(b),t.Y(b)),n=new a(e.X(g),e.Y(g)),x=new a(s.D(t.X)(b),s.D(t.Y)(b)),O=new a(s.D(e.X)(g),s.D(e.Y)(g)),w=a.C.div(x,O),d=Math.atan2(w.imaginary,w.real),w.div(a.C.abs(w)),w.mult(n),u=i.real-w.real,p=i.imaginary-w.imaginary,d<-E&&d>-S?(d=-E,y.applyOnce(h)):d>E&&d<S?(d=E,y.applyOnce(h)):(v.applyOnce(h),C.applyOnce(h),f=b,m=g),l.update()},this.start=function(){return n>0&&(x=window.setInterval(this.rolling,n)),this},this.stop=function(){return window.clearInterval(x),this},this}}}),t.Board}),define("renderer/svg",["jxg","options","renderer/abstract","base/constants","utils/type","utils/env","utils/color","utils/base64","math/numerics"],function(t,e,i,r,s,o,n,a,h){"use strict";return t.SVGRenderer=function(t,i){var r;for(this.type="svg",this.isIE=-1!==navigator.appVersion.indexOf("MSIE")||navigator.userAgent.match(/Trident\//),this.svgRoot=null,this.svgNamespace="http://www.w3.org/2000/svg",this.xlinkNamespace="http://www.w3.org/1999/xlink",this.container=t,this.container.style.MozUserSelect="none",this.container.style.userSelect="none",this.container.style.overflow="hidden",""===this.container.style.position&&(this.container.style.position="relative"),this.svgRoot=this.container.ownerDocument.createElementNS(this.svgNamespace,"svg"),this.svgRoot.style.overflow="hidden",this.resize(i.width,i.height),this.container.appendChild(this.svgRoot),this.defs=this.container.ownerDocument.createElementNS(this.svgNamespace,"defs"),this.svgRoot.appendChild(this.defs),this.filter=this.container.ownerDocument.createElementNS(this.svgNamespace,"filter"),this.filter.setAttributeNS(null,"id",this.container.id+"_f1"),this.filter.setAttributeNS(null,"width","300%"),this.filter.setAttributeNS(null,"height","300%"),this.filter.setAttributeNS(null,"filterUnits","userSpaceOnUse"),this.feOffset=this.container.ownerDocument.createElementNS(this.svgNamespace,"feOffset"),this.feOffset.setAttributeNS(null,"result","offOut"),this.feOffset.setAttributeNS(null,"in","SourceAlpha"),this.feOffset.setAttributeNS(null,"dx","5"),this.feOffset.setAttributeNS(null,"dy","5"),this.filter.appendChild(this.feOffset),this.feGaussianBlur=this.container.ownerDocument.createElementNS(this.svgNamespace,"feGaussianBlur"),this.feGaussianBlur.setAttributeNS(null,"result","blurOut"),this.feGaussianBlur.setAttributeNS(null,"in","offOut"),this.feGaussianBlur.setAttributeNS(null,"stdDeviation","3"),this.filter.appendChild(this.feGaussianBlur),this.feBlend=this.container.ownerDocument.createElementNS(this.svgNamespace,"feBlend"),this.feBlend.setAttributeNS(null,"in","SourceGraphic"),this.feBlend.setAttributeNS(null,"in2","blurOut"),this.feBlend.setAttributeNS(null,"mode","normal"),this.filter.appendChild(this.feBlend),this.defs.appendChild(this.filter),this.layer=[],r=0;r<e.layer.numlayers;r++)this.layer[r]=this.container.ownerDocument.createElementNS(this.svgNamespace,"g"),this.svgRoot.appendChild(this.layer[r]);this.supportsForeignObject=document.implementation.hasFeature("http://w3.org/TR/SVG11/feature#Extensibility","1.1"),this.supportsForeignObject&&(this.foreignObjLayer=this.container.ownerDocument.createElementNS(this.svgNamespace,"foreignObject"),this.foreignObjLayer.setAttribute("x",0),this.foreignObjLayer.setAttribute("y",0),this.foreignObjLayer.setAttribute("width","100%"),this.foreignObjLayer.setAttribute("height","100%"),this.foreignObjLayer.setAttribute("id",this.container.id+"_foreignObj"),this.svgRoot.appendChild(this.foreignObjLayer)),this.dashArray=["2, 2","5, 5","10, 10","20, 20","20, 10, 10, 10","20, 5, 10, 5"]},t.SVGRenderer.prototype=new i,t.extend(t.SVGRenderer.prototype,{_createArrowHead:function(e,i){var r,o,n=e.id+"Triangle",a=null,h=s.evaluate(e.visProp.firstarrow),l=s.evaluate(e.visProp.lastarrow);return s.exists(i)&&(n+=i),r=this.createPrim("marker",n),r.setAttributeNS(null,"stroke",s.evaluate(e.visProp.strokecolor)),r.setAttributeNS(null,"stroke-opacity",s.evaluate(e.visProp.strokeopacity)),r.setAttributeNS(null,"fill",s.evaluate(e.visProp.strokecolor)),r.setAttributeNS(null,"fill-opacity",s.evaluate(e.visProp.strokeopacity)),r.setAttributeNS(null,"stroke-width",0),r.setAttributeNS(null,"orient","auto"),r.setAttributeNS(null,"markerUnits","strokeWidth"),o=this.container.ownerDocument.createElementNS(this.svgNamespace,"path"),"End"===i?(t.exists(h.type)&&(a=s.evaluate(h.type)),r.setAttributeNS(null,"refY",5),2===a?(r.setAttributeNS(null,"refX",4.9),o.setAttributeNS(null,"d","M 10,0 L 0,5 L 10,10 L 5,5 z")):3===a?(r.setAttributeNS(null,"refX",3.33),o.setAttributeNS(null,"d","M 0,0 L 3.33,0 L 3.33,10 L 0,10 z")):(r.setAttributeNS(null,"refX",9.9),o.setAttributeNS(null,"d","M 10,0 L 0,5 L 10,10 z"))):(t.exists(l.type)&&(a=s.evaluate(l.type)),r.setAttributeNS(null,"refY",5),2===a?(r.setAttributeNS(null,"refX",5.1),o.setAttributeNS(null,"d","M 0,0 L 10,5 L 0,10 L 5,5 z")):3===a?(r.setAttributeNS(null,"refX",.1),o.setAttributeNS(null,"d","M 0,0 L 3.33,0 L 3.33,10 L 0,10 z")):(r.setAttributeNS(null,"refX",.1),o.setAttributeNS(null,"d","M 0,0 L 10,5 L 0,10 z"))),r.appendChild(o),r},_setArrowColor:function(t,e,i,r){t&&(s.isString(e)&&this._setAttribute(function(){t.setAttributeNS(null,"stroke",e),t.setAttributeNS(null,"fill",e),t.setAttributeNS(null,"stroke-opacity",i),t.setAttributeNS(null,"fill-opacity",i)},r.visPropOld.fillcolor),this.isIE&&r.rendNode.parentNode.insertBefore(r.rendNode,r.rendNode))},_setArrowWidth:function(t,e,i,r){var s,o;t&&(0===e?t.setAttributeNS(null,"display","none"):(s=e,o=s*r,t.setAttributeNS(null,"viewBox","0 0 "+10*s+" "+10*s),t.setAttributeNS(null,"markerHeight",o),t.setAttributeNS(null,"markerWidth",o),t.setAttributeNS(null,"display","inherit")),this.isIE&&i.parentNode.insertBefore(i,i))},updateTicks:function(t){var e,i,r,o,n,a="",h=t.ticks.length;for(e=0;e<h;e++)i=t.ticks[e],o=i[0],n=i[1],s.isNumber(o[0])&&s.isNumber(o[1])&&(a+="M "+o[0]+" "+n[0]+" L "+o[1]+" "+n[1]+" ");r=t.rendNode,s.exists(r)||(r=this.createPrim("path",t.id),this.appendChildPrim(r,s.evaluate(t.visProp.layer)),t.rendNode=r),r.setAttributeNS(null,"stroke",s.evaluate(t.visProp.strokecolor)),r.setAttributeNS(null,"stroke-opacity",s.evaluate(t.visProp.strokeopacity)),r.setAttributeNS(null,"stroke-width",s.evaluate(t.visProp.strokewidth)),this.updatePathPrim(r,a,t.board)},displayCopyright:function(t,e){var i,r=this.createPrim("text","licenseText");r.setAttributeNS(null,"x","20px"),r.setAttributeNS(null,"y",2+e+"px"),r.setAttributeNS(null,"style","font-family:Arial,Helvetica,sans-serif; font-size:"+e+"px; fill:#356AA0;  opacity:0.3;"),i=this.container.ownerDocument.createTextNode(t),r.appendChild(i),this.appendChildPrim(r,0)},drawInternalText:function(t){var e=this.createPrim("text",t.id);return e.style.whiteSpace="nowrap",t.rendNodeText=this.container.ownerDocument.createTextNode(""),e.appendChild(t.rendNodeText),this.appendChildPrim(e,s.evaluate(t.visProp.layer)),e},updateInternalText:function(t){var e,i=t.plaintext,r=t.getAnchorX(),o=t.getAnchorY();t.rendNode.getAttributeNS(null,"class")!==t.visProp.cssclass&&(t.rendNode.setAttributeNS(null,"class",s.evaluate(t.visProp.cssclass)),t.needsSizeUpdate=!0),isNaN(t.coords.scrCoords[1]+t.coords.scrCoords[2])||(e=t.coords.scrCoords[1],t.visPropOld.left!==r+e&&(t.rendNode.setAttributeNS(null,"x",e+"px"),"left"===r?t.rendNode.setAttributeNS(null,"text-anchor","start"):"right"===r?t.rendNode.setAttributeNS(null,"text-anchor","end"):"middle"===r&&t.rendNode.setAttributeNS(null,"text-anchor","middle"),t.visPropOld.left=r+e),e=t.coords.scrCoords[2],t.visPropOld.top!==o+e&&(t.rendNode.setAttributeNS(null,"y",e+.5*this.vOffsetText+"px"),"bottom"===o?t.rendNode.setAttributeNS(null,"dominant-baseline","text-after-edge"):"top"===o?t.rendNode.setAttributeNS(null,"dy","1.6ex"):"middle"===o&&t.rendNode.setAttributeNS(null,"dy","0.6ex"),t.visPropOld.top=o+e)),t.htmlStr!==i&&(t.rendNodeText.data=i,t.htmlStr=i),this.transformImage(t,t.transformations)},updateInternalTextStyle:function(t,e,i,r){this.setObjectFillColor(t,e,i)},drawImage:function(t){var e=this.createPrim("image",t.id);e.setAttributeNS(null,"preserveAspectRatio","none"),this.appendChildPrim(e,s.evaluate(t.visProp.layer)),t.rendNode=e,this.updateImage(t)},transformImage:function(t,e){var i,r,s=t.rendNode,o="";e.length>0&&(r=this.joinTransforms(t,e),i=[r[1][1],r[2][1],r[1][2],r[2][2],r[1][0],r[2][0]].join(","),o+=" matrix("+i+") ",s.setAttributeNS(null,"transform",o))},updateImageURL:function(t){var e=s.evaluate(t.url);t.rendNode.setAttributeNS(this.xlinkNamespace,"xlink:href",e)},updateImageStyle:function(t,e){var i=s.evaluate(e?t.visProp.highlightcssclass:t.visProp.cssclass);t.rendNode.setAttributeNS(null,"class",i)},appendChildPrim:function(t,i){return s.exists(i)?i>=e.layer.numlayers&&(i=e.layer.numlayers-1):i=0,this.layer[i].appendChild(t),t},createPrim:function(t,e){var i=this.container.ownerDocument.createElementNS(this.svgNamespace,t);return i.setAttributeNS(null,"id",this.container.id+"_"+e),i.style.position="absolute","path"===t&&(i.setAttributeNS(null,"stroke-linecap","round"),i.setAttributeNS(null,"stroke-linejoin","round")),i},remove:function(t){s.exists(t)&&s.exists(t.parentNode)&&t.parentNode.removeChild(t)},makeArrows:function(t){var e,i=s.evaluate(t.visProp.firstarrow),r=s.evaluate(t.visProp.lastarrow);if(t.visPropOld.firstarrow===i&&t.visPropOld.lastarrow===r)return void(this.isIE&&t.visPropCalc.visible&&(i||r)&&t.rendNode.parentNode.insertBefore(t.rendNode,t.rendNode));i?(e=t.rendNodeTriangleStart,s.exists(e)?this.defs.appendChild(e):(e=this._createArrowHead(t,"End"),this.defs.appendChild(e),t.rendNodeTriangleStart=e,t.rendNode.setAttributeNS(null,"marker-start","url(#"+this.container.id+"_"+t.id+"TriangleEnd)"))):(e=t.rendNodeTriangleStart,s.exists(e)&&this.remove(e)),r?(e=t.rendNodeTriangleEnd,s.exists(e)?this.defs.appendChild(e):(e=this._createArrowHead(t,"Start"),this.defs.appendChild(e),t.rendNodeTriangleEnd=e,t.rendNode.setAttributeNS(null,"marker-end","url(#"+this.container.id+"_"+t.id+"TriangleStart)"))):(e=t.rendNodeTriangleEnd,s.exists(e)&&this.remove(e)),t.visPropOld.firstarrow=i,t.visPropOld.lastarrow=r},updateEllipsePrim:function(t,e,i,r,s){var o=1e6;o=2e5,e=Math.abs(e)<o?e:o*e/Math.abs(e),i=Math.abs(i)<o?i:o*i/Math.abs(i),r=Math.abs(r)<o?r:o*r/Math.abs(r),s=Math.abs(s)<o?s:o*s/Math.abs(s),t.setAttributeNS(null,"cx",e),t.setAttributeNS(null,"cy",i),t.setAttributeNS(null,"rx",Math.abs(r)),t.setAttributeNS(null,"ry",Math.abs(s))},updateLinePrim:function(t,e,i,r,s){var o=1e6;o=2e5,isNaN(e+i+r+s)||(e=Math.abs(e)<o?e:o*e/Math.abs(e),i=Math.abs(i)<o?i:o*i/Math.abs(i),r=Math.abs(r)<o?r:o*r/Math.abs(r),s=Math.abs(s)<o?s:o*s/Math.abs(s),t.setAttributeNS(null,"x1",e),t.setAttributeNS(null,"y1",i),t.setAttributeNS(null,"x2",r),t.setAttributeNS(null,"y2",s))},updatePathPrim:function(t,e){""===e&&(e="M 0 0"),t.setAttributeNS(null,"d",e)},updatePathStringPoint:function(t,e,i){var r="",s=t.coords.scrCoords,o=e*Math.sqrt(3)*.5,n=.5*e;return"x"===i?r=" M "+(s[1]-e)+" "+(s[2]-e)+" L "+(s[1]+e)+" "+(s[2]+e)+" M "+(s[1]+e)+" "+(s[2]-e)+" L "+(s[1]-e)+" "+(s[2]+e):"+"===i?r=" M "+(s[1]-e)+" "+s[2]+" L "+(s[1]+e)+" "+s[2]+" M "+s[1]+" "+(s[2]-e)+" L "+s[1]+" "+(s[2]+e):"<>"===i?r=" M "+(s[1]-e)+" "+s[2]+" L "+s[1]+" "+(s[2]+e)+" L "+(s[1]+e)+" "+s[2]+" L "+s[1]+" "+(s[2]-e)+" Z ":"^"===i?r=" M "+s[1]+" "+(s[2]-e)+" L "+(s[1]-o)+" "+(s[2]+n)+" L "+(s[1]+o)+" "+(s[2]+n)+" Z ":"v"===i?r=" M "+s[1]+" "+(s[2]+e)+" L "+(s[1]-o)+" "+(s[2]-n)+" L "+(s[1]+o)+" "+(s[2]-n)+" Z ":">"===i?r=" M "+(s[1]+e)+" "+s[2]+" L "+(s[1]-n)+" "+(s[2]-o)+" L "+(s[1]-n)+" "+(s[2]+o)+" Z ":"<"===i&&(r=" M "+(s[1]-e)+" "+s[2]+" L "+(s[1]+n)+" "+(s[2]-o)+" L "+(s[1]+n)+" "+(s[2]+o)+" Z "),r},updatePathStringPrim:function(t){var e,i,r,s=" M ",o="";if(t.numberPoints<=0)return"";if(r=Math.min(t.points.length,t.numberPoints),1===t.bezierDegree)for(e=0;e<r;e++)i=t.points[e].scrCoords,isNaN(i[1])||isNaN(i[2])?s=" M ":(i[1]=Math.max(Math.min(i[1],5e3),-5e3),i[2]=Math.max(Math.min(i[2],5e3),-5e3),o+=s+i[1]+" "+i[2],s=" L ");else if(3===t.bezierDegree)for(e=0;e<r;)i=t.points[e].scrCoords,isNaN(i[1])||isNaN(i[2])?s=" M ":(o+=s+i[1]+" "+i[2]," C "===s&&(e+=1,i=t.points[e].scrCoords,o+=" "+i[1]+" "+i[2],e+=1,i=t.points[e].scrCoords,o+=" "+i[1]+" "+i[2]),s=" C "),e+=1;return o},updatePathStringBezierPrim:function(t){var e,i,r,o,n,a,l,c=" M ",d="",u=s.evaluate(t.visProp.strokewidth),p="plot"!==s.evaluate(t.visProp.curvetype);if(t.numberPoints<=0)return"";for(p&&t.board.options.curve.RDPsmoothing&&(t.points=h.RamerDouglasPeucker(t.points,.5)),l=Math.min(t.points.length,t.numberPoints),i=1;i<3;i++)for(c=" M ",e=0;e<l;e++)o=t.points[e].scrCoords,isNaN(o[1])||isNaN(o[2])?c=" M ":(o[1]=Math.max(Math.min(o[1],5e3),-5e3),o[2]=Math.max(Math.min(o[2],5e3),-5e3)," M "===c?d+=c+o[1]+" "+o[2]:(r=2*i,d+=[c,n+.333*(o[1]-n)+u*(r*Math.random()-i)," ",a+.333*(o[2]-a)+u*(r*Math.random()-i)," ",n+.666*(o[1]-n)+u*(r*Math.random()-i)," ",a+.666*(o[2]-a)+u*(r*Math.random()-i)," ",o[1]," ",o[2]].join("")),c=" C ",n=o[1],a=o[2]);return d},updatePolygonPrim:function(t,e){var i,r,s="",o=e.vertices.length;for(t.setAttributeNS(null,"stroke","none"),i=0;i<o-1;i++){if(!e.vertices[i].isReal)return void t.setAttributeNS(null,"points","");r=e.vertices[i].coords.scrCoords,s=s+r[1]+","+r[2],i<o-2&&(s+=" ")}-1===s.indexOf("NaN")&&t.setAttributeNS(null,"points",s)},updateRectPrim:function(t,e,i,r,s){t.setAttributeNS(null,"x",e),t.setAttributeNS(null,"y",i),t.setAttributeNS(null,"width",r),t.setAttributeNS(null,"height",s)},setPropertyPrim:function(t,e,i){"stroked"!==e&&t.setAttributeNS(null,e,i)},display:function(t,e){var i;t&&t.rendNode&&(t.visPropOld.visible=e,i=t.rendNode,e?(i.setAttributeNS(null,"display","inline"),i.style.visibility="inherit"):(i.setAttributeNS(null,"display","none"),i.style.visibility="hidden"))},show:function(e){t.deprecated("Board.renderer.show()","Board.renderer.display()"),this.display(e,!0)},hide:function(e){t.deprecated("Board.renderer.hide()","Board.renderer.display()"),this.display(e,!1)},setBuffering:function(t,e){t.rendNode.setAttribute("buffered-rendering",e)},setDashStyle:function(t){var e=s.evaluate(t.visProp.dash),i=t.rendNode;e>0?i.setAttributeNS(null,"stroke-dasharray",this.dashArray[e-1]):i.hasAttributeNS(null,"stroke-dasharray")&&i.removeAttributeNS(null,"stroke-dasharray")},setGradient:function(t){var e,i,r,o,n,a,h,l,c,d=t.rendNode,u=s.evaluate(t.visProp.gradient);i=s.evaluate(t.visProp.fillopacity),i=i>0?i:0,e=s.evaluate(t.visProp.fillcolor),"linear"===u?(r=this.createPrim("linearGradient",t.id+"_gradient"),a="0%",h="100%",l="0%",c="0%",r.setAttributeNS(null,"x1",a),r.setAttributeNS(null,"x2",h),r.setAttributeNS(null,"y1",l),r.setAttributeNS(null,"y2",c),o=this.createPrim("stop",t.id+"_gradient1"),o.setAttributeNS(null,"offset","0%"),o.setAttributeNS(null,"style","stop-color:"+e+";stop-opacity:"+i),n=this.createPrim("stop",t.id+"_gradient2"),n.setAttributeNS(null,"offset","100%"),n.setAttributeNS(null,"style","stop-color:"+s.evaluate(t.visProp.gradientsecondcolor)+";stop-opacity:"+s.evaluate(t.visProp.gradientsecondopacity)),r.appendChild(o),r.appendChild(n),this.defs.appendChild(r),d.setAttributeNS(null,"style","fill:url(#"+this.container.id+"_"+t.id+"_gradient)"),t.gradNode1=o,t.gradNode2=n):"radial"===u?(r=this.createPrim("radialGradient",t.id+"_gradient"),r.setAttributeNS(null,"cx","50%"),r.setAttributeNS(null,"cy","50%"),r.setAttributeNS(null,"r","50%"),r.setAttributeNS(null,"fx",100*s.evaluate(t.visProp.gradientpositionx)+"%"),r.setAttributeNS(null,"fy",100*s.evaluate(t.visProp.gradientpositiony)+"%"),o=this.createPrim("stop",t.id+"_gradient1"),o.setAttributeNS(null,"offset","0%"),o.setAttributeNS(null,"style","stop-color:"+s.evaluate(t.visProp.gradientsecondcolor)+";stop-opacity:"+s.evaluate(t.visProp.gradientsecondopacity)),n=this.createPrim("stop",t.id+"_gradient2"),n.setAttributeNS(null,"offset","100%"),n.setAttributeNS(null,"style","stop-color:"+e+";stop-opacity:"+i),r.appendChild(o),r.appendChild(n),this.defs.appendChild(r),d.setAttributeNS(null,"style","fill:url(#"+this.container.id+"_"+t.id+"_gradient)"),t.gradNode1=o,t.gradNode2=n):d.removeAttributeNS(null,"style")},updateGradient:function(t){var e,i,r=t.gradNode1,o=t.gradNode2,n=s.evaluate(t.visProp.gradient);s.exists(r)&&s.exists(o)&&(i=s.evaluate(t.visProp.fillopacity),i=i>0?i:0,e=s.evaluate(t.visProp.fillcolor),"linear"===n?(r.setAttributeNS(null,"style","stop-color:"+e+";stop-opacity:"+i),o.setAttributeNS(null,"style","stop-color:"+s.evaluate(t.visProp.gradientsecondcolor)+";stop-opacity:"+s.evaluate(t.visProp.gradientsecondopacity))):"radial"===n&&(r.setAttributeNS(null,"style","stop-color:"+s.evaluate(t.visProp.gradientsecondcolor)+";stop-opacity:"+s.evaluate(t.visProp.gradientsecondopacity)),o.setAttributeNS(null,"style","stop-color:"+e+";stop-opacity:"+i)))},setObjectTransition:function(t,e){var i,o,n,a,h=["rendNode","rendNodeTriangleStart","rendNodeTriangleEnd"];if(void 0===e&&(e=s.evaluate(t.visProp.transitionduration)),e!==t.visPropOld.transitionduration){for(o=t.elementClass===r.OBJECT_CLASS_TEXT&&"html"===s.evaluate(t.visProp.display)?" color "+e+"ms, opacity "+e+"ms":" fill "+e+"ms, fill-opacity "+e+"ms, stroke "+e+"ms, stroke-opacity "+e+"ms",a=h.length,n=0;n<a;++n)t[h[n]]&&(i=t[h[n]],i.style.transition=o);t.visPropOld.transitionduration=e}},_setAttribute:function(t,e){""===e?t():setTimeout(t,1)},setObjectFillColor:function(e,i,r,o){var a,h,l,c,d=s.evaluate(i),u=s.evaluate(r);u=u>0?u:0,e.visPropOld.fillcolor===d&&e.visPropOld.fillopacity===u||(s.exists(d)&&!1!==d&&(9!==d.length?(h=d,c=u):(l=n.rgba2rgbo(d),h=l[0],c=u*l[1]),a=void 0===o?e.rendNode:o,"none"!==h&&this._setAttribute(function(){a.setAttributeNS(null,"fill",h)},e.visPropOld.fillcolor),e.type===t.OBJECT_TYPE_IMAGE?this._setAttribute(function(){a.setAttributeNS(null,"opacity",c)},e.visPropOld.fillopacity):("none"===h&&(c=0),this._setAttribute(function(){a.setAttributeNS(null,"fill-opacity",c)},e.visPropOld.fillopacity)),s.exists(e.visProp.gradient)&&this.updateGradient(e)),e.visPropOld.fillcolor=d,e.visPropOld.fillopacity=u)},setObjectStrokeColor:function(t,e,i){var o,a,h,l,c=s.evaluate(e),d=s.evaluate(i);d=d>0?d:0,t.visPropOld.strokecolor===c&&t.visPropOld.strokeopacity===d||(s.exists(c)&&!1!==c&&(9!==c.length?(o=c,h=d):(a=n.rgba2rgbo(c),o=a[0],h=d*a[1]),l=t.rendNode,t.elementClass===r.OBJECT_CLASS_TEXT?"html"===s.evaluate(t.visProp.display)?this._setAttribute(function(){l.style.color=o,l.style.opacity=h},t.visPropOld.strokecolor):this._setAttribute(function(){l.setAttributeNS(null,"style","fill:"+o),l.setAttributeNS(null,"style","fill-opacity:"+h)},t.visPropOld.strokecolor):this._setAttribute(function(){l.setAttributeNS(null,"stroke",o),l.setAttributeNS(null,"stroke-opacity",h)},t.visPropOld.strokecolor),t.elementClass!==r.OBJECT_CLASS_CURVE&&t.elementClass!==r.OBJECT_CLASS_LINE||(s.evaluate(t.visProp.firstarrow)&&this._setArrowColor(t.rendNodeTriangleStart,o,h,t),s.evaluate(t.visProp.lastarrow)&&this._setArrowColor(t.rendNodeTriangleEnd,o,h,t))),t.visPropOld.strokecolor=c,t.visPropOld.strokeopacity=d)},setObjectStrokeWidth:function(t,e){var i,r=s.evaluate(e);isNaN(r)||t.visPropOld.strokewidth===r||(i=t.rendNode,this.setPropertyPrim(i,"stroked","true"),s.exists(r)&&this.setPropertyPrim(i,"stroke-width",r+"px"),t.visPropOld.strokewidth=r)},setLineCap:function(t){var e=s.evaluate(t.visProp.linecap);void 0!==e&&""!==e&&t.visPropOld.linecap!==e&&s.exists(t.rendNode)&&(this.setPropertyPrim(t.rendNode,"stroke-linecap",e),t.visPropOld.linecap=e)},setShadow:function(t){var e=s.evaluate(t.visProp.shadow);t.visPropOld.shadow!==e&&(s.exists(t.rendNode)&&(e?t.rendNode.setAttributeNS(null,"filter","url(#"+this.container.id+"_f1)"):t.rendNode.removeAttributeNS(null,"filter")),t.visPropOld.shadow=e)},suspendRedraw:function(){},unsuspendRedraw:function(){},resize:function(t,e){this.svgRoot.style.width=parseFloat(t)+"px",this.svgRoot.style.height=parseFloat(e)+"px",this.svgRoot.setAttribute("width",parseFloat(t)),this.svgRoot.setAttribute("height",parseFloat(e))},createTouchpoints:function(t){var e,i,r,s;for(this.touchpoints=[],e=0;e<t;e++)i="touchpoint1_"+e,s=this.createPrim("path",i),this.appendChildPrim(s,19),s.setAttributeNS(null,"d","M 0 0"),this.touchpoints.push(s),this.setPropertyPrim(s,"stroked","true"),this.setPropertyPrim(s,"stroke-width","1px"),s.setAttributeNS(null,"stroke","#000000"),s.setAttributeNS(null,"stroke-opacity",1),s.setAttributeNS(null,"display","none"),r="touchpoint2_"+e,s=this.createPrim("ellipse",r),this.appendChildPrim(s,19),this.updateEllipsePrim(s,0,0,0,0),this.touchpoints.push(s),this.setPropertyPrim(s,"stroked","true"),this.setPropertyPrim(s,"stroke-width","1px"),s.setAttributeNS(null,"stroke","#000000"),s.setAttributeNS(null,"stroke-opacity",1),s.setAttributeNS(null,"fill","#ffffff"),s.setAttributeNS(null,"fill-opacity",0),s.setAttributeNS(null,"display","none")},showTouchpoint:function(t){this.touchpoints&&t>=0&&2*t<this.touchpoints.length&&(this.touchpoints[2*t].setAttributeNS(null,"display","inline"),this.touchpoints[2*t+1].setAttributeNS(null,"display","inline"))},hideTouchpoint:function(t){this.touchpoints&&t>=0&&2*t<this.touchpoints.length&&(this.touchpoints[2*t].setAttributeNS(null,"display","none"),this.touchpoints[2*t+1].setAttributeNS(null,"display","none"))},updateTouchpoint:function(t,e){var i,r;this.touchpoints&&t>=0&&2*t<this.touchpoints.length&&(i=e[0],r=e[1],this.touchpoints[2*t].setAttributeNS(null,"d","M "+(i-37)+" "+r+" L "+(i+37)+" "+r+" M "+i+" "+(r-37)+" L "+i+" "+(r+37)),this.updateEllipsePrim(this.touchpoints[2*t+1],e[0],e[1],25,25))},dumpToCanvas:function(t,e,i,r){var o,n,h,l,c,d,u,p,f=this.svgRoot,m=window.btoa||a.encode;if(this.container.hasChildNodes()&&s.exists(this.foreignObjLayer)){for(;f.nextSibling;)this.foreignObjLayer.appendChild(f.nextSibling);!0===r&&(p=this.container.ownerDocument,u=p.createElement("div"),u.appendChild(this.foreignObjLayer))}if(f.setAttribute("xmlns","http://www.w3.org/2000/svg"),c=f.getAttribute("width"),d=f.getAttribute("height"),o=(new XMLSerializer).serializeToString(f),(o.match(/xmlns=\"http:\/\/www.w3.org\/2000\/svg\"/g)||[]).length>1&&(o=o.replace(/xmlns=\"http:\/\/www.w3.org\/2000\/svg\"/g,"")),o=o.replace(/&nbsp;/g," "),h=document.getElementById(t),h.width=h.width,l=h.getContext("2d"),void 0!==e&&void 0!==i&&(h.style.width=parseFloat(e)+"px",h.style.height=parseFloat(i)+"px",h.setAttribute("width",2*parseFloat(c)),h.setAttribute("height",2*parseFloat(d)),l.scale(2*c/e,2*d/i)),n=new Image,n.src="data:image/svg+xml;base64,"+m(unescape(encodeURIComponent(o))),n.onload=function(){setTimeout(function(){l.drawImage(n,0,0,e,i)},200)},s.exists(this.foreignObjLayer)&&this.foreignObjLayer.hasChildNodes())for(!0===r&&f.appendChild(this.foreignObjLayer);this.foreignObjLayer.firstChild;)this.container.appendChild(this.foreignObjLayer.firstChild);return this},screenshot:function(t,e,i){var r,o,n,a,h,l,c,d,u,p,f,m=this.container.ownerDocument,b=this.container.parentNode,g=t.attr.screenshot,v=!1;return"no"===this.type?this:(d=g.scale*parseFloat(this.container.style.width),u=g.scale*parseFloat(this.container.style.height),void 0===e||""===e?(v=!0,h=new Image,h.style.width=d+"px",h.style.height=u+"px"):(v=!1,h=m.getElementById(e)),v&&(r=m.createElement("div"),r.style.cssText=g.css,r.style.width=d+"px",r.style.height=u+"px",r.style.zIndex=this.container.style.zIndex+120,o=t.getCoordsTopLeftCorner(),r.style.position="absolute",r.style.left=o[0]+"px",r.style.top=o[1]+"px"),n=m.createElement("canvas"),a=Math.random().toString(36).substr(2,5),
n.setAttribute("id",a),n.setAttribute("width",d),n.setAttribute("height",u),n.style.width=d+"px",n.style.height=d+"px",n.style.display="none",b.append(n),v&&(l=m.createElement("span"),c=m.createTextNode("✖"),l.style.cssText=g.cssButton,l.appendChild(c),l.onclick=function(){r.parentNode.removeChild(r)},r.appendChild(h),r.appendChild(l),b.appendChild(r)),p=document.getElementById(this.container.id+"_navigationbar"),s.exists(p)&&(f=p.style.display,p.style.display="none"),this.dumpToCanvas(a,d,u,i),setTimeout(function(){h.src=n.toDataURL("image/png"),b.removeChild(n)},400),s.exists(p)&&(p.style.display=f),this)}}),t.SVGRenderer}),define("renderer/vml",["jxg","renderer/abstract","base/constants","utils/type","utils/color","math/math","math/numerics"],function(t,e,i,r,s,o,n){"use strict";return t.VMLRenderer=function(e){this.type="vml",this.container=e,this.container.style.overflow="hidden",""===this.container.style.position&&(this.container.style.position="relative"),this.container.onselectstart=function(){return!1},this.resolution=10,r.exists(t.vmlStylesheet)||(e.ownerDocument.namespaces.add("jxgvml","urn:schemas-microsoft-com:vml"),t.vmlStylesheet=this.container.ownerDocument.createStyleSheet(),t.vmlStylesheet.addRule(".jxgvml","behavior:url(#default#VML)"));try{e.ownerDocument.namespaces.jxgvml||e.ownerDocument.namespaces.add("jxgvml","urn:schemas-microsoft-com:vml"),this.createNode=function(t){return e.ownerDocument.createElement("<jxgvml:"+t+' class="jxgvml">')}}catch(t){this.createNode=function(t){return e.ownerDocument.createElement("<"+t+' xmlns="urn:schemas-microsoft.com:vml" class="jxgvml">')}}this.dashArray=["Solid","1 1","ShortDash","Dash","LongDash","ShortDashDot","LongDashDot"]},t.VMLRenderer.prototype=new e,t.extend(t.VMLRenderer.prototype,{_setAttr:function(e,i,r,s){try{8===this.container.ownerDocument.documentMode?e[i]=r:e.setAttribute(i,r,s)}catch(e){t.debug("_setAttr: "+i+" "+r+"<br>\n")}},updateTicks:function(t){var e,i,s,o,n,a=this.resolution,h=[];for(i=t.ticks.length,e=0;e<i;e++)s=t.ticks[e],o=s[0],n=s[1],r.isNumber(o[0])&&r.isNumber(o[1])&&h.push(" m "+Math.round(a*o[0])+", "+Math.round(a*n[0])+" l "+Math.round(a*o[1])+", "+Math.round(a*n[1])+" ");r.exists(t.rendNode)||(t.rendNode=this.createPrim("path",t.id),this.appendChildPrim(t.rendNode,r.evaluate(t.visProp.layer))),this._setAttr(t.rendNode,"stroked","true"),this._setAttr(t.rendNode,"strokecolor",r.evaluate(t.visProp.strokecolor),1),this._setAttr(t.rendNode,"strokeweight",r.evaluate(t.visProp.strokewidth)),this._setAttr(t.rendNodeStroke,"opacity",100*r.evaluate(t.visProp.strokeopacity)+"%"),this.updatePathPrim(t.rendNode,h,t.board)},displayCopyright:function(t,e){var i,r;i=this.createNode("textbox"),i.style.position="absolute",this._setAttr(i,"id",this.container.id+"_licenseText"),i.style.left=20,i.style.top=2,i.style.fontSize=e,i.style.color="#356AA0",i.style.fontFamily="Arial,Helvetica,sans-serif",this._setAttr(i,"opacity","30%"),i.style.filter="progid:DXImageTransform.Microsoft.Matrix(M11='1.0', sizingMethod='auto expand', enabled = false) progid:DXImageTransform.Microsoft.Alpha(opacity = 30, enabled = true)",r=this.container.ownerDocument.createTextNode(t),i.appendChild(r),this.appendChildPrim(i,0)},drawInternalText:function(t){var e;return e=this.createNode("textbox"),e.style.position="absolute",t.rendNodeText=this.container.ownerDocument.createTextNode(""),e.appendChild(t.rendNodeText),this.appendChildPrim(e,9),e.style.filter="progid:DXImageTransform.Microsoft.Matrix(M11='1.0', sizingMethod='auto expand', enabled = false) progid:DXImageTransform.Microsoft.Alpha(opacity = 100, enabled = false)",e},updateInternalText:function(t){var e,i,r,s,n,a,h=t.plaintext,l=this.joinTransforms(t,t.transformations),c=[0,0],d=t.rendNode,u=[],p=t.getAnchorX(),f=t.getAnchorY();if(!isNaN(t.coords.scrCoords[1]+t.coords.scrCoords[2])){for("right"===p?c[0]=1:"middle"===p&&(c[0]=.5),"bottom"===f?c[1]=1:"middle"===f&&(c[1]=.5),u[0]=o.matVecMult(l,[1,t.coords.scrCoords[1]-c[0]*t.size[0],t.coords.scrCoords[2]+(1-c[1])*t.size[1]+this.vOffsetText]),u[0][1]/=u[0][0],u[0][2]/=u[0][0],u[1]=o.matVecMult(l,[1,t.coords.scrCoords[1]+(1-c[0])*t.size[0],t.coords.scrCoords[2]+(1-c[1])*t.size[1]+this.vOffsetText]),u[1][1]/=u[1][0],u[1][2]/=u[1][0],u[2]=o.matVecMult(l,[1,t.coords.scrCoords[1]+(1-c[0])*t.size[0],t.coords.scrCoords[2]-c[1]*t.size[1]+this.vOffsetText]),u[2][1]/=u[2][0],u[2][2]/=u[2][0],u[3]=o.matVecMult(l,[1,t.coords.scrCoords[1]-c[0]*t.size[0],t.coords.scrCoords[2]-c[1]*t.size[1]+this.vOffsetText]),u[3][1]/=u[3][0],u[3][2]/=u[3][0],i=u[0][1],s=u[0][1],r=u[0][2],n=u[0][2],a=1;a<4;a++)i=Math.max(i,u[a][1]),s=Math.min(s,u[a][1]),r=Math.max(r,u[a][2]),n=Math.min(n,u[a][2]);e=1===c[0]?Math.floor(t.board.canvasWidth-i):Math.floor(s),t.visPropOld.left!==p+e&&(1===c[0]?(t.rendNode.style.right=e+"px",t.rendNode.style.left="auto"):(t.rendNode.style.left=e+"px",t.rendNode.style.right="auto"),t.visPropOld.left=p+e),e=1===c[1]?Math.floor(t.board.canvasHeight-r):Math.floor(n),t.visPropOld.top!==f+e&&(1===c[1]?(t.rendNode.style.bottom=e+"px",t.rendNode.style.top="auto"):(t.rendNode.style.top=e+"px",t.rendNode.style.bottom="auto"),t.visPropOld.top=f+e)}t.htmlStr!==h&&(t.rendNodeText.data=h,t.htmlStr=h),d.filters.item(0).M11=l[1][1],d.filters.item(0).M12=l[1][2],d.filters.item(0).M21=l[2][1],d.filters.item(0).M22=l[2][2],d.filters.item(0).enabled=!0},drawImage:function(t){var e;e=this.container.ownerDocument.createElement("img"),e.style.position="absolute",this._setAttr(e,"id",this.container.id+"_"+t.id),this.container.appendChild(e),this.appendChildPrim(e,r.evaluate(t.visProp.layer)),e.style.filter="progid:DXImageTransform.Microsoft.Matrix(M11='1.0', sizingMethod='auto expand') progid:DXImageTransform.Microsoft.Alpha(opacity = 100, enabled = false)",t.rendNode=e,this.updateImage(t)},transformImage:function(t,e){var i,r,s,n,a,h,l=t.rendNode,c=[];if(e.length>0){for(i=this.joinTransforms(t,e),c[0]=o.matVecMult(i,t.coords.scrCoords),c[0][1]/=c[0][0],c[0][2]/=c[0][0],c[1]=o.matVecMult(i,[1,t.coords.scrCoords[1]+t.size[0],t.coords.scrCoords[2]]),c[1][1]/=c[1][0],c[1][2]/=c[1][0],c[2]=o.matVecMult(i,[1,t.coords.scrCoords[1]+t.size[0],t.coords.scrCoords[2]-t.size[1]]),c[2][1]/=c[2][0],c[2][2]/=c[2][0],c[3]=o.matVecMult(i,[1,t.coords.scrCoords[1],t.coords.scrCoords[2]-t.size[1]]),c[3][1]/=c[3][0],c[3][2]/=c[3][0],r=c[0][1],n=c[0][1],s=c[0][2],a=c[0][2],h=1;h<4;h++)r=Math.max(r,c[h][1]),n=Math.min(n,c[h][1]),s=Math.max(s,c[h][2]),a=Math.min(a,c[h][2]);l.style.left=Math.floor(n)+"px",l.style.top=Math.floor(a)+"px",l.filters.item(0).M11=i[1][1],l.filters.item(0).M12=i[1][2],l.filters.item(0).M21=i[2][1],l.filters.item(0).M22=i[2][2],l.filters.item(0).enabled=!0}},updateImageURL:function(t){var e=r.evaluate(t.url);this._setAttr(t.rendNode,"src",e)},appendChildPrim:function(t,e){return r.exists(e)||(e=0),t.style.zIndex=e,this.container.appendChild(t),t},appendNodesToElement:function(t,e){"shape"!==e&&"path"!==e&&"polygon"!==e||(t.rendNodePath=this.getElementById(t.id+"_path")),t.rendNodeFill=this.getElementById(t.id+"_fill"),t.rendNodeStroke=this.getElementById(t.id+"_stroke"),t.rendNodeShadow=this.getElementById(t.id+"_shadow"),t.rendNode=this.getElementById(t.id)},createPrim:function(t,e){var i,r,s=this.createNode("fill"),o=this.createNode("stroke"),n=this.createNode("shadow");return this._setAttr(s,"id",this.container.id+"_"+e+"_fill"),this._setAttr(o,"id",this.container.id+"_"+e+"_stroke"),this._setAttr(n,"id",this.container.id+"_"+e+"_shadow"),"circle"===t||"ellipse"===t?(i=this.createNode("oval"),i.appendChild(s),i.appendChild(o),i.appendChild(n)):"polygon"===t||"path"===t||"shape"===t||"line"===t?(i=this.createNode("shape"),i.appendChild(s),i.appendChild(o),i.appendChild(n),r=this.createNode("path"),this._setAttr(r,"id",this.container.id+"_"+e+"_path"),i.appendChild(r)):(i=this.createNode(t),i.appendChild(s),i.appendChild(o),i.appendChild(n)),i.style.position="absolute",i.style.left="0px",i.style.top="0px",this._setAttr(i,"id",this.container.id+"_"+e),i},remove:function(t){r.exists(t)&&t.removeNode(!0)},makeArrows:function(t){var e,i=r.evaluate(t.visProp.firstarrow),s=r.evaluate(t.visProp.lastarrow);t.visPropOld.firstarrow===i&&t.visPropOld.lastarrow===s||(i?(e=t.rendNodeStroke,this._setAttr(e,"startarrow","block"),this._setAttr(e,"startarrowlength","long")):(e=t.rendNodeStroke,r.exists(e)&&this._setAttr(e,"startarrow","none")),s?(e=t.rendNodeStroke,this._setAttr(e,"id",this.container.id+"_"+t.id+"stroke"),this._setAttr(e,"endarrow","block"),this._setAttr(e,"endarrowlength","long")):(e=t.rendNodeStroke,r.exists(e)&&this._setAttr(e,"endarrow","none")),t.visPropOld.firstarrow=i,t.visPropOld.lastarrow=s)},updateEllipsePrim:function(t,e,i,r,s){t.style.left=Math.floor(e-r)+"px",t.style.top=Math.floor(i-s)+"px",t.style.width=Math.floor(2*Math.abs(r))+"px",t.style.height=Math.floor(2*Math.abs(s))+"px"},updateLinePrim:function(t,e,i,r,s,o){var n,a=this.resolution;isNaN(e+i+r+s)||(n=["m ",Math.floor(a*e),", ",Math.floor(a*i)," l ",Math.floor(a*r),", ",Math.floor(a*s)],this.updatePathPrim(t,n,o))},updatePathPrim:function(t,e,i){var r=i.canvasWidth,s=i.canvasHeight;e.length<=0&&(e=["m 0,0"]),t.style.width=r,t.style.height=s,this._setAttr(t,"coordsize",[Math.floor(this.resolution*r),Math.floor(this.resolution*s)].join(",")),this._setAttr(t,"path",e.join(""))},updatePathStringPoint:function(t,e,i){var r=[],s=Math.round,o=t.coords.scrCoords,n=e*Math.sqrt(3)*.5,a=.5*e,h=this.resolution;return"x"===i?r.push([" m ",s(h*(o[1]-e)),", ",s(h*(o[2]-e))," l ",s(h*(o[1]+e)),", ",s(h*(o[2]+e))," m ",s(h*(o[1]+e)),", ",s(h*(o[2]-e))," l ",s(h*(o[1]-e)),", ",s(h*(o[2]+e))].join("")):"+"===i?r.push([" m ",s(h*(o[1]-e)),", ",s(h*o[2])," l ",s(h*(o[1]+e)),", ",s(h*o[2])," m ",s(h*o[1]),", ",s(h*(o[2]-e))," l ",s(h*o[1]),", ",s(h*(o[2]+e))].join("")):"<>"===i?r.push([" m ",s(h*(o[1]-e)),", ",s(h*o[2])," l ",s(h*o[1]),", ",s(h*(o[2]+e))," l ",s(h*(o[1]+e)),", ",s(h*o[2])," l ",s(h*o[1]),", ",s(h*(o[2]-e))," x e "].join("")):"^"===i?r.push([" m ",s(h*o[1]),", ",s(h*(o[2]-e))," l ",s(h*(o[1]-n)),", ",s(h*(o[2]+a))," l ",s(h*(o[1]+n)),", ",s(h*(o[2]+a))," x e "].join("")):"v"===i?r.push([" m ",s(h*o[1]),", ",s(h*(o[2]+e))," l ",s(h*(o[1]-n)),", ",s(h*(o[2]-a))," l ",s(h*(o[1]+n)),", ",s(h*(o[2]-a))," x e "].join("")):">"===i?r.push([" m ",s(h*(o[1]+e)),", ",s(h*o[2])," l ",s(h*(o[1]-a)),", ",s(h*(o[2]-n))," l ",s(h*(o[1]-a)),", ",s(h*(o[2]+n))," l ",s(h*(o[1]+e)),", ",s(h*o[2])].join("")):"<"===i&&r.push([" m ",s(h*(o[1]-e)),", ",s(h*o[2])," l ",s(h*(o[1]+a)),", ",s(h*(o[2]-n))," l ",s(h*(o[1]+a)),", ",s(h*(o[2]+n))," x e "].join("")),r},updatePathStringPrim:function(t){var e,i,r=[],s=this.resolution,o=Math.round,n=" m ",a=Math.min(t.numberPoints,8192);if(t.numberPoints<=0)return"";if(a=Math.min(a,t.points.length),1===t.bezierDegree)for(e=0;e<a;e++)i=t.points[e].scrCoords,isNaN(i[1])||isNaN(i[2])?n=" m ":(i[1]>2e4?i[1]=2e4:i[1]<-2e4&&(i[1]=-2e4),i[2]>2e4?i[2]=2e4:i[2]<-2e4&&(i[2]=-2e4),r.push([n,o(s*i[1]),", ",o(s*i[2])].join("")),n=" l ");else if(3===t.bezierDegree)for(e=0;e<a;)i=t.points[e].scrCoords,isNaN(i[1])||isNaN(i[2])?n=" m ":(r.push([n,o(s*i[1]),", ",o(s*i[2])].join(""))," c "===n&&(e+=1,i=t.points[e].scrCoords,r.push([" ",o(s*i[1]),", ",o(s*i[2])].join("")),e+=1,i=t.points[e].scrCoords,r.push([" ",o(s*i[1]),", ",o(s*i[2])].join(""))),n=" c "),e+=1;return r.push(" e"),r},updatePathStringBezierPrim:function(t){var e,i,s,o,a,h,l=[],c=r.evaluate(t.visProp.strokewidth),d=this.resolution,u=Math.round,p=" m ",f="plot"!==r.evaluate(t.visProp.curvetype),m=Math.min(t.numberPoints,8192);if(t.numberPoints<=0)return"";for(f&&t.board.options.curve.RDPsmoothing&&(t.points=n.RamerDouglasPeucker(t.points,1)),m=Math.min(m,t.points.length),i=1;i<3;i++)for(p=" m ",e=0;e<m;e++)o=t.points[e].scrCoords,isNaN(o[1])||isNaN(o[2])?p=" m ":(o[1]>2e4?o[1]=2e4:o[1]<-2e4&&(o[1]=-2e4),o[2]>2e4?o[2]=2e4:o[2]<-2e4&&(o[2]=-2e4)," m "===p?l.push([p,u(d*o[1])," ",u(d*o[2])].join("")):(s=2*i,l.push([p,u(d*(a+.333*(o[1]-a)+c*(s*Math.random()-i)))," ",u(d*(h+.333*(o[2]-h)+c*(s*Math.random()-i)))," ",u(d*(a+.666*(o[1]-a)+c*(s*Math.random()-i)))," ",u(d*(h+.666*(o[2]-h)+c*(s*Math.random()-i)))," ",u(d*o[1])," ",u(d*o[2])].join(""))),p=" c ",a=o[1],h=o[2]);return l.push(" e"),l},updatePolygonPrim:function(t,e){var i,r,s=e.vertices.length,o=this.resolution,n=[];if(this._setAttr(t,"stroked","false"),r=e.vertices[0].coords.scrCoords,!isNaN(r[1]+r[2])){for(n.push(["m ",Math.floor(o*r[1]),",",Math.floor(o*r[2])," l "].join("")),i=1;i<s-1;i++){if(!e.vertices[i].isReal)return void this.updatePathPrim(t,"",e.board);if(r=e.vertices[i].coords.scrCoords,isNaN(r[1]+r[2]))return;n.push(Math.floor(o*r[1])+","+Math.floor(o*r[2])),i<s-2&&n.push(", ")}n.push(" x e"),this.updatePathPrim(t,n,e.board)}},updateRectPrim:function(t,e,i,r,s){t.style.left=Math.floor(e)+"px",t.style.top=Math.floor(i)+"px",r>=0&&(t.style.width=r+"px"),s>=0&&(t.style.height=s+"px")},setPropertyPrim:function(t,e,i){var s,o="";switch(e){case"stroke":o="strokecolor";break;case"stroke-width":o="strokeweight";break;case"stroke-dasharray":o="dashstyle"}""!==o&&(s=r.evaluate(i),this._setAttr(t,o,s))},display:function(t,e){t&&t.rendNode&&(t.visPropOld.visible=e,t.rendNode.style.visibility=e?"inherit":"hidden")},show:function(e){t.deprecated("Board.renderer.show()","Board.renderer.display()"),e&&e.rendNode&&(e.rendNode.style.visibility="inherit")},hide:function(e){t.deprecated("Board.renderer.hide()","Board.renderer.display()"),e&&e.rendNode&&(e.rendNode.style.visibility="hidden")},setDashStyle:function(t,e){var i;e.dash>=0&&(i=t.rendNodeStroke,this._setAttr(i,"dashstyle",this.dashArray[e.dash]))},setGradient:function(t){var e=t.rendNodeFill,i=r.evaluate(t.visProp.gradient);"linear"===i?(this._setAttr(e,"type","gradient"),this._setAttr(e,"color2",r.evaluate(t.visProp.gradientsecondcolor)),this._setAttr(e,"opacity2",r.evaluate(t.visProp.gradientsecondopacity)),this._setAttr(e,"angle",r.evaluate(t.visProp.gradientangle))):"radial"===i?(this._setAttr(e,"type","gradientradial"),this._setAttr(e,"color2",r.evaluate(t.visProp.gradientsecondcolor)),this._setAttr(e,"opacity2",r.evaluate(t.visProp.gradientsecondopacity)),this._setAttr(e,"focusposition",100*r.evaluate(t.visProp.gradientpositionx)+"%,"+100*r.evaluate(t.visProp.gradientpositiony)+"%"),this._setAttr(e,"focussize","0,0")):this._setAttr(e,"type","solid")},setObjectFillColor:function(t,e,o){var n,a,h,l=r.evaluate(e),c=r.evaluate(o),d=t.rendNode;c=c>0?c:0,t.visPropOld.fillcolor===l&&t.visPropOld.fillopacity===c||(r.exists(l)&&!1!==l&&(9!==l.length?(n=l,h=c):(a=s.rgba2rgbo(l),n=a[0],h=c*a[1]),"none"===n||!1===n?this._setAttr(t.rendNode,"filled","false"):(this._setAttr(t.rendNode,"filled","true"),this._setAttr(t.rendNode,"fillcolor",n),r.exists(h)&&t.rendNodeFill&&this._setAttr(t.rendNodeFill,"opacity",100*h+"%")),t.type===i.OBJECT_TYPE_IMAGE&&d.filters.length>1&&(d.filters.item(1).opacity=Math.round(100*h),d.filters.item(1).enabled=!0)),t.visPropOld.fillcolor=l,t.visPropOld.fillopacity=c)},setObjectStrokeColor:function(t,e,s){var o,n,a,h,l=r.evaluate(e),c=r.evaluate(s),d=t.rendNode;c=c>0?c:0,t.visPropOld.strokecolor===l&&t.visPropOld.strokeopacity===c||(r.exists(l)&&!1!==l&&(9!==l.length?(o=l,a=c):(n=e.rgba2rgbo(l),o=n[0],a=c*n[1]),t.elementClass===i.OBJECT_CLASS_TEXT?(d.filters.length>1&&(d.filters.item(1).opacity=Math.round(100*a),d.filters.item(1).enabled=!0),d.style.color=o):(!1!==o&&(this._setAttr(d,"stroked","true"),this._setAttr(d,"strokecolor",o)),h=t.rendNodeStroke,r.exists(a)&&t.type!==i.OBJECT_TYPE_IMAGE&&this._setAttr(h,"opacity",100*a+"%"))),t.visPropOld.strokecolor=l,t.visPropOld.strokeopacity=c)},setObjectStrokeWidth:function(t,e){var i,s=r.evaluate(e);isNaN(s)||t.visPropOld.strokewidth===s||(i=t.rendNode,this.setPropertyPrim(i,"stroked","true"),r.exists(s)&&(this.setPropertyPrim(i,"stroke-width",s),0===s&&r.exists(t.rendNodeStroke)&&this._setAttr(i,"stroked","false")),t.visPropOld.strokewidth=s)},setShadow:function(t){var e=t.rendNodeShadow,i=r.evaluate(t.visProp.shadow);e&&t.visPropOld.shadow!==i&&(i?(this._setAttr(e,"On","True"),this._setAttr(e,"Offset","3pt,3pt"),this._setAttr(e,"Opacity","60%"),this._setAttr(e,"Color","#aaaaaa")):this._setAttr(e,"On","False"),t.visPropOld.shadow=i)},suspendRedraw:function(){this.container.style.display="none"},unsuspendRedraw:function(){this.container.style.display=""}}),t.VMLRenderer}),define("renderer/canvas",["jxg","renderer/abstract","base/constants","utils/env","utils/type","utils/uuid","utils/color","base/coords","math/math","math/geometry","math/numerics"],function(t,e,i,r,s,o,n,a,h,l,c){"use strict";return t.CanvasRenderer=function(t,e){this.type="canvas",this.canvasRoot=null,this.suspendHandle=null,this.canvasId=o.genUUID(),this.canvasNamespace=null,r.isBrowser?(this.container=t,this.container.style.MozUserSelect="none",this.container.style.userSelect="none",this.container.style.overflow="hidden",""===this.container.style.position&&(this.container.style.position="relative"),this.container.innerHTML=['<canvas id="',this.canvasId,'" width="',e.width,'px" height="',e.height,'px"><',"/canvas>"].join(""),this.canvasRoot=this.container.ownerDocument.getElementById(this.canvasId),this.context=this.canvasRoot.getContext("2d")):r.isNode()&&(this.canvasId="object"==typeof module?module.require("canvas"):require("canvas"),this.canvasRoot=new this.canvasId(500,500),this.context=this.canvasRoot.getContext("2d")),this.dashArray=[[2,2],[5,5],[10,10],[20,20],[20,10,10,10],[20,5,10,5]]},t.CanvasRenderer.prototype=new e,t.extend(t.CanvasRenderer.prototype,{_drawFilledPolygon:function(t){var e,i=t.length,r=this.context;if(i>0){for(r.beginPath(),r.moveTo(t[0][0],t[0][1]),e=0;e<i;e++)e>0&&r.lineTo(t[e][0],t[e][1]);r.lineTo(t[0][0],t[0][1]),r.fill()}},_fill:function(t){var e=this.context;e.save(),this._setColor(t,"fill")&&e.fill(),e.restore()},_rotatePoint:function(t,e,i){return[e*Math.cos(t)-i*Math.sin(t),e*Math.sin(t)+i*Math.cos(t)]},_rotateShape:function(t,e){var i,r=[],s=t.length;if(s<=0)return t;for(i=0;i<s;i++)r.push(this._rotatePoint(e,t[i][0],t[i][1]));return r},_setColor:function(t,e,i){var r,o,a,h,l,c,d,u=!0,p=!1,f=t.visProp;return e=e||"stroke",i=i||e,s.exists(t.board)&&s.exists(t.board.highlightedObjects)||(p=!0),r=!p&&s.exists(t.board.highlightedObjects[t.id])?"highlight":"",a=s.evaluate(f[r+e+"color"]),"none"!==a&&!1!==a?(c=s.evaluate(f[r+e+"opacity"]),c=c>0?c:0,9!==a.length?(l=a,d=c):(h=n.rgba2rgbo(a),l=h[0],d=c*h[1]),this.context.globalAlpha=d,this.context[i+"Style"]=l):u=!1,o=parseFloat(s.evaluate(f.strokewidth)),"stroke"!==e||isNaN(o)||(0===o?this.context.globalAlpha=0:this.context.lineWidth=o),"stroke"===e&&void 0!==f.linecap&&""!==f.linecap&&(this.context.lineCap=f.linecap),u},_stroke:function(t){var e=this.context,i=s.evaluate(t.visProp.dash);e.save(),i>0?e.setLineDash&&e.setLineDash(this.dashArray[i]):this.context.lineDashArray=[],this._setColor(t,"stroke")&&e.stroke(),e.restore()},_translateShape:function(t,e,i){var r,s=[],o=t.length;if(o<=0)return t;for(r=0;r<o;r++)s.push([t[r][0]+e,t[r][1]+i]);return s},drawPoint:function(t){var e=s.evaluate(t.visProp.face),i=s.evaluate(t.visProp.size),r=t.coords.scrCoords,o=i*Math.sqrt(3)*.5,n=.5*i,a=parseFloat(s.evaluate(t.visProp.strokewidth))/2,h=this.context;if(t.visPropCalc.visible)switch(e){case"cross":case"x":h.beginPath(),h.moveTo(r[1]-i,r[2]-i),h.lineTo(r[1]+i,r[2]+i),h.moveTo(r[1]+i,r[2]-i),h.lineTo(r[1]-i,r[2]+i),h.lineCap="round",h.lineJoin="round",h.closePath(),this._stroke(t);break;case"circle":case"o":h.beginPath(),h.arc(r[1],r[2],i+1+a,0,2*Math.PI,!1),h.closePath(),this._fill(t),this._stroke(t);break;case"square":case"[]":if(i<=0)break;h.save(),this._setColor(t,"stroke","fill")&&h.fillRect(r[1]-i-a,r[2]-i-a,2*i+3*a,2*i+3*a),h.restore(),h.save(),this._setColor(t,"fill"),h.fillRect(r[1]-i+a,r[2]-i+a,2*i-a,2*i-a),h.restore();break;case"plus":case"+":h.beginPath(),h.moveTo(r[1]-i,r[2]),h.lineTo(r[1]+i,r[2]),h.moveTo(r[1],r[2]-i),h.lineTo(r[1],r[2]+i),h.lineCap="round",h.lineJoin="round",h.closePath(),this._stroke(t);break;case"diamond":case"<>":h.beginPath(),h.moveTo(r[1]-i,r[2]),h.lineTo(r[1],r[2]+i),h.lineTo(r[1]+i,r[2]),h.lineTo(r[1],r[2]-i),h.closePath(),this._fill(t),this._stroke(t);break;case"triangleup":case"a":case"^":h.beginPath(),h.moveTo(r[1],r[2]-i),h.lineTo(r[1]-o,r[2]+n),h.lineTo(r[1]+o,r[2]+n),h.closePath(),this._fill(t),this._stroke(t);break;case"triangledown":case"v":h.beginPath(),h.moveTo(r[1],r[2]+i),h.lineTo(r[1]-o,r[2]-n),h.lineTo(r[1]+o,r[2]-n),h.closePath(),this._fill(t),this._stroke(t);break;case"triangleleft":case"<":h.beginPath(),h.moveTo(r[1]-i,r[2]),h.lineTo(r[1]+n,r[2]-o),h.lineTo(r[1]+n,r[2]+o),h.closePath(),this.fill(t),this._stroke(t);break;case"triangleright":case">":h.beginPath(),h.moveTo(r[1]+i,r[2]),h.lineTo(r[1]-n,r[2]-o),h.lineTo(r[1]-n,r[2]+o),h.closePath(),this._fill(t),this._stroke(t)}},updatePoint:function(t){this.drawPoint(t)},drawLine:function(t){var e,r=new a(i.COORDS_BY_USER,t.point1.coords.usrCoords,t.board),o=new a(i.COORDS_BY_USER,t.point2.coords.usrCoords,t.board),n=null,h=s.evaluate(t.visProp.firstarrow),c=s.evaluate(t.visProp.lastarrow);t.visPropCalc.visible&&((h||c)&&(n=-4),l.calcStraight(t,r,o,n),e=this.getPositionArrowHead(t,r,o),this.context.beginPath(),this.context.moveTo(e.c1.scrCoords[1]+e.d1x,e.c1.scrCoords[2]+e.d1y),this.context.lineTo(e.c2.scrCoords[1]-e.d2x,e.c2.scrCoords[2]-e.d2y),this._stroke(t),(h&&e.sFirst>0||c&&e.sLast>0)&&this.makeArrows(t,e.c1,e.c2))},updateLine:function(t){this.drawLine(t)},drawTicks:function(){},updateTicks:function(t){var e,i,r,s,o=t.ticks.length,n=this.context;for(n.beginPath(),e=0;e<o;e++)i=t.ticks[e],r=i[0],s=i[1],n.moveTo(r[0],s[0]),n.lineTo(r[1],s[1]);for(e=0;e<o;e++)i=t.ticks[e].scrCoords,t.ticks[e].major&&(t.board.needsFullUpdate||t.needsRegularUpdate)&&t.labels[e]&&t.labels[e].visPropCalc.visible&&this.updateText(t.labels[e]);n.lineCap="round",this._stroke(t)},drawCurve:function(t){s.evaluate(t.visProp.handdrawing)?this.updatePathStringBezierPrim(t):this.updatePathStringPrim(t),t.numberPoints>1&&this.makeArrows(t)},updateCurve:function(t){this.drawCurve(t)},drawEllipse:function(t){var e=t.center.coords.scrCoords[1],i=t.center.coords.scrCoords[2],r=t.board.unitX,s=t.board.unitY,o=2*t.Radius(),n=2*t.Radius(),a=o*r,h=n*s,l=e-a/2,c=i-h/2,d=a/2*.5522848,u=h/2*.5522848,p=l+a,f=c+h,m=l+a/2,b=c+h/2,g=this.context;o>0&&n>0&&!isNaN(e+i)&&(g.beginPath(),g.moveTo(l,b),g.bezierCurveTo(l,b-u,m-d,c,m,c),g.bezierCurveTo(m+d,c,p,b-u,p,b),g.bezierCurveTo(p,b+u,m+d,f,m,f),g.bezierCurveTo(m-d,f,l,b+u,l,b),g.closePath(),this._fill(t),this._stroke(t))},updateEllipse:function(t){return this.drawEllipse(t)},displayCopyright:function(t,e){var i=this.context;i.save(),i.font=e+"px Arial",i.fillStyle="#aaa",i.lineWidth=.5,i.fillText(t,10,2+e),i.restore()},drawInternalText:function(t){var e=s.evaluate(t.visProp.fontsize),i=t.getAnchorX(),r=t.getAnchorY(),o=this.context;return o.save(),this._setColor(t,"stroke","fill")&&!isNaN(t.coords.scrCoords[1]+t.coords.scrCoords[2])&&(o.font=(e>0?e:0)+"px Arial",this.transformImage(t,t.transformations),"left"===i?o.textAlign="left":"right"===i?o.textAlign="right":"middle"===i&&(o.textAlign="center"),"bottom"===r?o.textBaseline="bottom":"top"===r?o.textBaseline="top":"middle"===r&&(o.textBaseline="middle"),o.fillText(t.plaintext,t.coords.scrCoords[1],t.coords.scrCoords[2])),o.restore(),null},updateInternalText:function(t){this.drawInternalText(t)},setObjectStrokeColor:function(t,e,r){var o,a,h,l,c=s.evaluate(e),d=s.evaluate(r);d=d>0?d:0,t.visPropOld.strokecolor===c&&t.visPropOld.strokeopacity===d||(s.exists(c)&&!1!==c&&(9!==c.length?(o=c,h=d):(a=n.rgba2rgbo(c),o=a[0],h=d*a[1]),l=t.rendNode,t.elementClass===i.OBJECT_CLASS_TEXT&&"html"===s.evaluate(t.visProp.display)&&(l.style.color=o,l.style.opacity=h)),t.visPropOld.strokecolor=c,t.visPropOld.strokeopacity=d)},drawImage:function(t){t.rendNode=new Image,t._src="",this.updateImage(t)},updateImage:function(t){var e=this.context,i=s.evaluate(t.visProp.fillopacity),r=s.bind(function(){t.imgIsLoaded=!0,t.size[0]<=0||t.size[1]<=0||(e.save(),e.globalAlpha=i,this.transformImage(t,t.transformations),e.drawImage(t.rendNode,t.coords.scrCoords[1],t.coords.scrCoords[2]-t.size[1],t.size[0],t.size[1]),e.restore())},this);this.updateImageURL(t)?t.rendNode.onload=r:t.imgIsLoaded&&r()},transformImage:function(t,e){var i,r=e.length,s=this.context;r>0&&(i=this.joinTransforms(t,e),Math.abs(c.det(i))>=h.eps&&s.transform(i[1][1],i[2][1],i[1][2],i[2][2],i[1][0],i[2][0]))},updateImageURL:function(t){var e;return e=s.evaluate(t.url),t._src!==e&&(t.imgIsLoaded=!1,t.rendNode.src=e,t._src=e,!0)},remove:function(t){s.exists(t)&&s.exists(t.parentNode)&&t.parentNode.removeChild(t)},makeArrows:function(t,e,r){var o,n,a,h,l,c,d,u,p,f=s.evaluate(t.visProp.strokewidth),m=this.context,b=s.evaluate(t.visProp.firstarrow),g=s.evaluate(t.visProp.lastarrow);if("none"!==s.evaluate(t.visProp.strokecolor)&&(b||g)){if(t.elementClass!==i.OBJECT_CLASS_LINE)return o=t.points[0].scrCoords[1],n=t.points[0].scrCoords[2],a=t.points[t.points.length-1].scrCoords[1],void(h=t.points[t.points.length-1].scrCoords[2]);o=e.scrCoords[1],n=e.scrCoords[2],a=r.scrCoords[1],h=r.scrCoords[2],b&&s.exists(b.type)&&(c=s.exists(b.size)?s.evaluate(b.size):3,f*=c,p=s.evaluate(b.type),u=2===p?[[f,.5*-f],[0,0],[f,.5*f],[.5*f,0]]:3===p?[[f/3,.5*-f],[0,.5*-f],[0,.5*f],[f/3,.5*f]]:[[f,.5*-f],[0,0],[f,.5*f]]),g&&s.exists(g.type)&&(c=s.exists(g.size)?s.evaluate(g.size):3,f*=c,p=s.evaluate(g.type),d=2===p?[[-f,.5*-f],[0,0],[-f,.5*f],[.5*-f,0]]:3===p?[[-f/3,.5*-f],[0,.5*-f],[0,.5*f],[-f/3,.5*f]]:[[-f,.5*-f],[0,0],[-f,.5*f]]),m.save(),this._setColor(t,"stroke","fill")&&(l=Math.atan2(h-n,a-o),g&&this._drawFilledPolygon(this._translateShape(this._rotateShape(d,l),a,h)),b&&this._drawFilledPolygon(this._translateShape(this._rotateShape(u,l),o,n))),m.restore()}},updatePathStringPrim:function(t){var e,i,r,s,o,n="M",a=this.context;if(!(t.numberPoints<=0)){if(o=Math.min(t.points.length,t.numberPoints),a.beginPath(),1===t.bezierDegree)for(e=0;e<o;e++)i=t.points[e].scrCoords,isNaN(i[1])||isNaN(i[2])?n="M":(i[1]>5e3?i[1]=5e3:i[1]<-5e3&&(i[1]=-5e3),i[2]>5e3?i[2]=5e3:i[2]<-5e3&&(i[2]=-5e3),"M"===n?a.moveTo(i[1],i[2]):a.lineTo(i[1],i[2]),n="L");else if(3===t.bezierDegree)for(e=0;e<o;)i=t.points[e].scrCoords,isNaN(i[1])||isNaN(i[2])?n="M":("M"===n?a.moveTo(i[1],i[2]):(e+=1,r=t.points[e].scrCoords,e+=1,s=t.points[e].scrCoords,a.bezierCurveTo(i[1],i[2],r[1],r[2],s[1],s[2])),n="C"),e+=1;a.lineCap="round",this._fill(t),this._stroke(t)}},updatePathStringBezierPrim:function(t){var e,i,r,o,n,a,h,l="M",d=s.evaluate(t.visProp.strokewidth),u="plot"!==s.evaluate(t.visProp.curvetype),p=this.context;if(!(t.numberPoints<=0)){for(u&&t.board.options.curve.RDPsmoothing&&(t.points=c.RamerDouglasPeucker(t.points,.5)),h=Math.min(t.points.length,t.numberPoints),p.beginPath(),i=1;i<3;i++)for(l="M",e=0;e<h;e++)o=t.points[e].scrCoords,isNaN(o[1])||isNaN(o[2])?l="M":(o[1]>5e3?o[1]=5e3:o[1]<-5e3&&(o[1]=-5e3),o[2]>5e3?o[2]=5e3:o[2]<-5e3&&(o[2]=-5e3),"M"===l?p.moveTo(o[1],o[2]):(r=2*i,p.bezierCurveTo(n+.333*(o[1]-n)+d*(r*Math.random()-i),a+.333*(o[2]-a)+d*(r*Math.random()-i),n+.666*(o[1]-n)+d*(r*Math.random()-i),a+.666*(o[2]-a)+d*(r*Math.random()-i),o[1],o[2])),l="C",n=o[1],a=o[2]);p.lineCap="round",this._fill(t),this._stroke(t)}},updatePolygonPrim:function(t,e){var i,r,s,o=e.vertices.length,n=this.context,a=!0;if(!(o<=0)&&e.visPropCalc.visible){for(n.beginPath(),r=0;!e.vertices[r].isReal&&r<o-1;)r++,a=!1;for(i=e.vertices[r].coords.scrCoords,n.moveTo(i[1],i[2]),s=r;s<o-1;s++)e.vertices[s].isReal||(a=!1),i=e.vertices[s].coords.scrCoords,n.lineTo(i[1],i[2]);n.closePath(),a&&this._fill(e)}},display:function(t,e){t&&t.rendNode&&(t.visPropOld.visible=e,t.rendNode.style.visibility=e?"inherit":"hidden")},show:function(e){t.deprecated("Board.renderer.show()","Board.renderer.display()"),s.exists(e.rendNode)&&(e.rendNode.style.visibility="inherit")},hide:function(e){t.deprecated("Board.renderer.hide()","Board.renderer.display()"),s.exists(e.rendNode)&&(e.rendNode.style.visibility="hidden")},setGradient:function(t){var e;e=s.evaluate(t.visProp.fillopacity),e=e>0?e:0,s.evaluate(t.visProp.fillcolor)},setShadow:function(t){t.visPropOld.shadow!==t.visProp.shadow&&(t.visPropOld.shadow=t.visProp.shadow)},highlight:function(t){return t.elementClass===i.OBJECT_CLASS_TEXT&&"html"===s.evaluate(t.visProp.display)?this.updateTextStyle(t,!0):(t.board.prepareUpdate(),t.board.renderer.suspendRedraw(t.board),t.board.updateRenderer(),t.board.renderer.unsuspendRedraw()),this},noHighlight:function(t){return t.elementClass===i.OBJECT_CLASS_TEXT&&"html"===s.evaluate(t.visProp.display)?this.updateTextStyle(t,!1):(t.board.prepareUpdate(),t.board.renderer.suspendRedraw(t.board),t.board.updateRenderer(),t.board.renderer.unsuspendRedraw()),this},suspendRedraw:function(e){this.context.save(),this.context.clearRect(0,0,this.canvasRoot.width,this.canvasRoot.height),e&&e.attr.showcopyright&&this.displayCopyright(t.licenseText,12)},unsuspendRedraw:function(){this.context.restore()},resize:function(t,e){this.container?(this.canvasRoot.style.width=parseFloat(t)+"px",this.canvasRoot.style.height=parseFloat(e)+"px",this.canvasRoot.setAttribute("width",2*parseFloat(t)+"px"),this.canvasRoot.setAttribute("height",2*parseFloat(e)+"px")):(this.canvasRoot.width=2*parseFloat(t),this.canvasRoot.height=2*parseFloat(e)),this.context=this.canvasRoot.getContext("2d"),this.context.scale(2,2)},removeToInsertLater:function(){return function(){}}}),t.CanvasRenderer}),define("jsxgraph",["jxg","utils/env","utils/type","base/board","reader/file","options","renderer/svg","renderer/vml","renderer/canvas","renderer/no"],function(t,e,i,r,s,o,n,a,h,l){"use strict";return t.JSXGraph={rendererType:function(){return o.board.renderer="no",e.supportsVML()&&(o.board.renderer="vml",document.onmousemove=function(){var t;return document.body&&(t=document.body.scrollLeft,t+=document.body.scrollTop),t}),e.supportsCanvas()&&(o.board.renderer="canvas"),e.supportsSVG()&&(o.board.renderer="svg"),e.isNode()&&e.supportsCanvas()&&(o.board.renderer="canvas"),(e.isNode()||"no"===o.renderer)&&(o.text.display="internal",o.infobox.display="internal"),o.board.renderer}(),initRenderer:function(t,e,r,s){var o;if(i.exists(r)&&!1!==r||"object"!=typeof document||(r=document),"object"==typeof r&&null!==t)for(o=r.getElementById(t);o.firstChild;)o.removeChild(o.firstChild);else o=t;return void 0!==s&&"auto"!==s||(s=this.rendererType),"svg"===s?new n(o,e):"vml"===s?new a(o):"canvas"===s?new h(o,e):new l},initBoard:function(s,n){var a,h,l,c,d,u,p,f,m,b,g,v,y,C;return n=n||{},b=i.copyAttributes(n,o,"board"),b.zoom=i.copyAttributes(b,o,"board","zoom"),b.pan=i.copyAttributes(b,o,"board","pan"),b.selection=i.copyAttributes(b,o,"board","selection"),b.navbar=i.copyAttributes(b.navbar,o,"navbar"),f=e.getDimensions(s,b.document),b.unitx||b.unity?(a=i.def(b.originx,150),h=i.def(b.originy,150),l=i.def(b.unitx,50),c=i.def(b.unity,50)):(m=b.boundingbox,u=parseInt(f.width,10),p=parseInt(f.height,10),i.exists(m)&&b.keepaspectratio?(l=u/(m[2]-m[0]),c=p/(m[1]-m[3]),Math.abs(l)<Math.abs(c)?c=Math.abs(l)*c/Math.abs(c):l=Math.abs(c)*l/Math.abs(l)):(l=u/(m[2]-m[0]),c=p/(m[1]-m[3])),a=-l*m[0],h=c*m[1]),d=this.initRenderer(s,f,b.document,b.renderer),C=new r(s,d,b.id,[a,h],b.zoomfactor*b.zoomx,b.zoomfactor*b.zoomy,l,c,f.width,f.height,b),t.boards[C.id]=C,C.keepaspectratio=b.keepaspectratio,C.resizeContainer(f.width,f.height,!0,!0),C.suspendUpdate(),C.initInfobox(),b.axis&&(g="object"==typeof b.axis?b.axis:{},v=i.deepCopy(o.board.defaultAxes.x,g),y=i.deepCopy(o.board.defaultAxes.y,g),b.defaultaxes.x&&(v=i.deepCopy(v,b.defaultaxes.x)),b.defaultaxes.y&&(y=i.deepCopy(y,b.defaultaxes.y)),C.defaultAxes={},C.defaultAxes.x=C.create("axis",[[0,0],[1,0]],v),C.defaultAxes.y=C.create("axis",[[0,0],[0,1]],y)),b.grid&&C.create("grid",[],"object"==typeof b.grid?b.grid:{}),C._createSelectionPolygon(b),
C.renderer.drawZoomBar(C,b.navbar),C.unsuspendUpdate(),C},loadBoardFromFile:function(n,a,h,l,c){var d,u,p,f,m;return l=l||{},d=i.copyAttributes(l,o,"board"),d.zoom=i.copyAttributes(l,o,"board","zoom"),d.pan=i.copyAttributes(l,o,"board","pan"),d.selection=i.copyAttributes(d,o,"board","selection"),d.navbar=i.copyAttributes(d.navbar,o,"navbar"),f=e.getDimensions(n,d.document),u=this.initRenderer(n,f,d.document,d.renderer),p=new r(n,u,"",[150,150],1,1,50,50,f.width,f.height,d),p.initInfobox(),p.resizeContainer(f.width,f.height,!0,!0),s.parseFileContent(a,p,h,!0,c),m=i.copyAttributes(d,o,"board","selection"),p.selectionPolygon=p.create("polygon",[[0,0],[0,0],[0,0],[0,0]],m),p.renderer.drawZoomBar(p,d.navbar),t.boards[p.id]=p,p},loadBoardFromString:function(n,a,h,l,c){var d,u,p,f,m;return l=l||{},d=i.copyAttributes(l,o,"board"),d.zoom=i.copyAttributes(l,o,"board","zoom"),d.pan=i.copyAttributes(l,o,"board","pan"),d.selection=i.copyAttributes(d,o,"board","selection"),d.navbar=i.copyAttributes(d.navbar,o,"navbar"),p=e.getDimensions(n,d.document),u=this.initRenderer(n,p,d.document),f=new r(n,u,"",[150,150],1,1,50,50,p.width,p.height,d),f.initInfobox(),f.resizeContainer(p.width,p.height,!0,!0),s.parseString(a,f,h,!0,c),m=i.copyAttributes(d,o,"board","selection"),f.selectionPolygon=f.create("polygon",[[0,0],[0,0],[0,0],[0,0]],m),f.renderer.drawZoomBar(f,d.navbar),t.boards[f.id]=f,f},freeBoard:function(e){var i;"string"==typeof e&&(e=t.boards[e]),e.removeEventHandlers(),e.suspendUpdate();for(i in e.objects)e.objects.hasOwnProperty(i)&&e.objects[i].remove();for(;e.containerObj.firstChild;)e.containerObj.removeChild(e.containerObj.firstChild);for(i in e.objects)e.objects.hasOwnProperty(i)&&delete e.objects[i];delete e.renderer,e.jc.creator.clearCache(),delete e.jc,delete t.boards[e.id]},registerElement:function(e,i){t.deprecated("JXG.JSXGraph.registerElement()","JXG.registerElement()"),t.registerElement(e,i)}},e.isBrowser&&"object"==typeof window&&"object"==typeof document&&e.addEvent(window,"load",function(){var e,r,s,o,n,a,h,l,c,d,u,p,f=document.getElementsByTagName("script"),m=function(e,i,r){var s=t.JSXGraph.initBoard(n,{boundingbox:r,keepaspectratio:!0,grid:u,axis:d,showReload:!0});if(i.toLowerCase().indexOf("script")>-1)s.construct(e);else try{s.jc.parse(e)}catch(e){t.debug(e)}return s},b=function(e,i,r,s){return function(){var o;t.JSXGraph.freeBoard(e),o=m(i,r,s),o.reload=b(o,i,r,s)}};for(r=0;r<f.length;r++)if(e=f[r].getAttribute("type",!1),i.exists(e)&&("text/jessiescript"===e.toLowerCase()||"jessiescript"===e.toLowerCase()||"text/jessiecode"===e.toLowerCase()||"jessiecode"===e.toLowerCase())){if(h=f[r].getAttribute("width",!1)||"500px",l=f[r].getAttribute("height",!1)||"500px",c=f[r].getAttribute("boundingbox",!1)||"-5, 5, 5, -5",n=f[r].getAttribute("container",!1),c=c.split(","),4!==c.length)c=[-5,5,5,-5];else for(s=0;s<c.length;s++)c[s]=parseFloat(c[s]);if(d=i.str2Bool(f[r].getAttribute("axis",!1)||"false"),u=i.str2Bool(f[r].getAttribute("grid",!1)||"false"),i.exists(n))o=document.getElementById(n);else{n="jessiescript_autgen_jxg_"+r,o=document.createElement("div"),o.setAttribute("id",n),o.setAttribute("style","width:"+h+"; height:"+l+"; float:left"),o.setAttribute("class","jxgbox");try{document.body.insertBefore(o,f[r])}catch(t){"object"==typeof jQuery&&jQuery(o).insertBefore(f[r])}}document.getElementById(n)?(p=f[r].innerHTML,p=p.replace(/<!\[CDATA\[/g,"").replace(/\]\]>/g,""),f[r].innerHTML=p,a=m(p,e,c),a.reload=b(a,p,e,c)):t.debug("JSXGraph: Apparently the div injection failed. Can't create a board, sorry.")}},window),t.JSXGraph}),define("base/group",["jxg","base/constants","math/math","math/geometry","utils/type"],function(t,e,i,r,s){"use strict";return t.Group=function(t,i,r,o,n){var a,h,l,c;for(this.board=t,this.objects={},a=this.board.numObjects,this.board.numObjects+=1,""!==i&&s.exists(i)?this.id=i:this.id=this.board.id+"Group"+a,this.board.groups[this.id]=this,this.type=e.OBJECT_TYPE_POINT,this.elementClass=e.OBJECT_CLASS_POINT,""!==r&&s.exists(r)?this.name=r:this.name="group_"+this.board.generateName(this),delete this.type,this.coords={},this.needsRegularUpdate=n.needsregularupdate,this.rotationCenter="centroid",this.scaleCenter=null,this.rotationPoints=[],this.translationPoints=[],this.scalePoints=[],this.scaleDirections={},this.parents=[],h=s.isArray(o)?o:Array.prototype.slice.call(arguments,3),l=0;l<h.length;l++)c=this.board.select(h[l]),!s.evaluate(c.visProp.fixed)&&s.exists(c.coords)&&this.addPoint(c);this.methodMap={ungroup:"ungroup",add:"addPoint",addPoint:"addPoint",addPoints:"addPoints",addGroup:"addGroup",remove:"removePoint",removePoint:"removePoint",setAttribute:"setAttribute",setProperty:"setAttribute"}},t.extend(t.Group.prototype,{ungroup:function(){var t,e,i;for(t in this.objects)this.objects.hasOwnProperty(t)&&(e=this.objects[t].point,s.isArray(e.groups)&&(i=s.indexOf(e.groups,this.id))>=0&&delete e.groups[i]);return this.objects={},this},addParents:function(t){var e,i,r;for(r=s.isArray(t)?t:arguments,i=r.length,e=0;e<i;++e)s.isId(this.board,r[e])?this.parents.push(r[e]):s.exists(r[e].id)&&this.parents.push(r[e].id);this.parents=s.uniqueArray(this.parents)},setParents:function(t){this.parents=[],this.addParents(t)},getParents:function(){return s.isArray(this.parents)?this.parents:[]},_updateCoordsCache:function(t){var e;""!==t&&s.exists(this.objects[t])&&(e=this.objects[t].point,this.coords[e.id]={usrCoords:e.coords.usrCoords.slice(0)})},update:function(t){var e,o,n,a,h,l,c,d,u,p=null;if(!this.needsUpdate)return this;if(t=this._update_find_drag_type(),"nothing"===t.action)return this._updateCoordsCache(t.id),this;if(p=this.objects[t.id].point,"translation"===t.action)d=[p.coords.usrCoords[1]-this.coords[t.id].usrCoords[1],p.coords.usrCoords[2]-this.coords[t.id].usrCoords[2]];else if("rotation"===t.action||"scaling"===t.action){if(o="rotation"===t.action?"rotationCenter":"scaleCenter",s.isPoint(this[o]))u=this[o].coords.usrCoords.slice(1);else if("centroid"===this[o])u=this._update_centroid_center();else if(s.isArray(this[o]))u=this[o];else{if(!s.isFunction(this[o]))return this;u=this[o]()}if("rotation"===t.action)c=r.rad(this.coords[t.id].usrCoords.slice(1),u,this.objects[t.id].point),d=this.board.create("transform",[c,u[0],u[1]],{type:"rotate"}),d.update();else{if("scaling"!==t.action)return this;if(a=r.distance(this.coords[t.id].usrCoords.slice(1),u),Math.abs(a)<i.eps)return this;a=r.distance(p.coords.usrCoords.slice(1),u)/a,h=this.scaleDirections[t.id].indexOf("x")>=0?a:1,l=this.scaleDirections[t.id].indexOf("y")>=0?a:1,d=this.board.create("transform",[1,0,0,u[0]*(1-h),h,0,u[1]*(1-l),0,l],{type:"generic"}),d.update()}}this._update_apply_transformation(t,d),this.needsUpdate=!1;for(e in this.objects)if(this.objects.hasOwnProperty(e))for(n in this.objects[e].descendants)this.objects[e].descendants.hasOwnProperty(n)&&(this.objects[e].descendants.needsUpdate=this.objects[e].descendants.needsRegularUpdate||this.board.needsFullUpdate);this.board.updateElements(t);for(e in this.objects)this.objects.hasOwnProperty(e)&&this._updateCoordsCache(e);return this},_update_find_drag_type:function(){var t,r,o,n="nothing",a=[];for(t in this.objects)this.objects.hasOwnProperty(t)&&(r=this.objects[t].point,r.coords.distance(e.COORDS_BY_USER,this.coords[t])>i.eps&&a.push(r.id));return 0===a.length?{action:n,id:"",changed:a}:(o=a[0],r=this.objects[o].point,a.length>1?n="translation":s.isInArray(this.rotationPoints,r)&&s.exists(this.rotationCenter)?n="rotation":s.isInArray(this.scalePoints,r)&&s.exists(this.scaleCenter)?n="scaling":s.isInArray(this.translationPoints,r)&&(n="translation"),{action:n,id:o,changed:a})},_update_centroid_center:function(){var t,e,i;t=[0,0],e=0;for(i in this.coords)this.coords.hasOwnProperty(i)&&(t[0]+=this.coords[i].usrCoords[1],t[1]+=this.coords[i].usrCoords[2],++e);return e>0&&(t[0]/=e,t[1]/=e),t},_update_apply_transformation:function(t,r){var o,n;for(o in this.objects)this.objects.hasOwnProperty(o)&&(s.exists(this.board.objects[o])?(n=this.objects[o].point,n.id!==t.id?"translation"===t.action?s.isInArray(t.changed,n.id)||n.coords.setCoordinates(e.COORDS_BY_USER,[this.coords[o].usrCoords[1]+r[0],this.coords[o].usrCoords[2]+r[1]]):"rotation"!==t.action&&"scaling"!==t.action||r.applyOnce([n]):"rotation"!==t.action&&"scaling"!==t.action||n.coords.setCoordinates(e.COORDS_BY_USER,i.matVecMult(r.matrix,this.coords[n.id].usrCoords))):delete this.objects[o])},addPoint:function(t){return this.objects[t.id]={point:this.board.select(t)},this._updateCoordsCache(t.id),this.translationPoints.push(t),t.groups.push(this.id),t.groups=s.uniqueArray(t.groups),this},addPoints:function(t){var e;for(e=0;e<t.length;e++)this.addPoint(t[e]);return this},addGroup:function(t){var e;for(e in t.objects)t.objects.hasOwnProperty(e)&&this.addPoint(t.objects[e].point);return this},removePoint:function(t){return delete this.objects[t.id],this},setRotationCenter:function(t){return this.rotationCenter=t,this},setRotationPoints:function(t){return this._setActionPoints("rotation",t)},addRotationPoint:function(t){return this._addActionPoint("rotation",t)},removeRotationPoint:function(t){return this._removeActionPoint("rotation",t)},setTranslationPoints:function(t){return this._setActionPoints("translation",t)},addTranslationPoint:function(t){return this._addActionPoint("translation",t)},removeTranslationPoint:function(t){return this._removeActionPoint("translation",t)},setScaleCenter:function(t){return this.scaleCenter=t,this},setScalePoints:function(t,e){var i,r,o;for(i=s.isArray(t)?t:arguments,o=i.length,r=0;r<o;++r)this.scaleDirections[this.board.select(i[r]).id]=e||"xy";return this._setActionPoints("scale",t)},addScalePoint:function(t,e){return this._addActionPoint("scale",t),this.scaleDirections[this.board.select(t).id]=e||"xy",this},removeScalePoint:function(t){return this._removeActionPoint("scale",t)},_setActionPoints:function(t,e){var i,r,o;for(i=s.isArray(e)?e:arguments,o=i.length,this[t+"Points"]=[],r=0;r<o;++r)this._addActionPoint(t,i[r]);return this},_addActionPoint:function(t,e){return this[t+"Points"].push(this.board.select(e)),this},_removeActionPoint:function(t,e){var i=this[t+"Points"].indexOf(this.board.select(e));return i>-1&&this[t+"Points"].splice(i,1),this},setProperty:function(){t.deprecated("Group.setProperty","Group.setAttribute()"),this.setAttribute.apply(this,arguments)},setAttribute:function(){var t;for(t in this.objects)this.objects.hasOwnProperty(t)&&this.objects[t].point.setAttribute.apply(this.objects[t].point,arguments);return this}}),t.createGroup=function(e,i,r){var o=s.copyAttributes(r,e.options,"group"),n=new t.Group(e,o.id,o.name,i,o);return n.elType="group",n.setParents(i),n},t.registerElement("group",t.createGroup),{Group:t.Group,createGroup:t.createGroup}}),define("element/locus",["jxg","math/symbolic","utils/type","base/constants","base/curve"],function(t,e,i,r,s){"use strict";return t.createLocus=function(t,r,s){var o,n;if(!i.isArray(r)||1!==r.length||!i.isPoint(r[0]))throw new Error("JSXGraph: Can't create locus with parent of type other than point.\nPossible parent types: [point]");return n=r[0],o=t.create("curve",[[null],[null]],s),o.dontCallServer=!1,o.elType="locus",o.setParents([n.id]),o.updateDataArray=function(){var i,r,s;o.board.mode>0||(i=e.generatePolynomials(t,n,!0).join("|"))!==o.spe&&(o.spe=i,r=function(t,e,i,r){o.dataX=t,o.dataY=e,o.eq=i,o.ctime=r,o.generatePolynomial=function(t){return function(e){var i,r="("+e.symbolic.x+")",s="("+e.symbolic.y+")",o=[];for(i=0;i<t.length;i++)o[i]=t[i].replace(/\*\*/g,"^").replace(/x/g,r).replace(/y/g,s);return o}}(i)},s=e.geometricLocusByGroebnerBase(t,n,r),r(s.datax,s.datay,s.polynomial,s.exectime))},o},t.registerElement("locus",t.createLocus),{createLocus:t.createLocus}}),define("base/image",["jxg","base/constants","base/coords","base/element","math/math","math/statistics","utils/type","base/coordselement"],function(t,e,i,r,s,o,n,a){"use strict";return t.Image=function(i,r,s,o,a){this.constructor(i,s,e.OBJECT_TYPE_IMAGE,e.OBJECT_CLASS_OTHER),this.element=this.board.select(s.anchor),this.coordsConstructor(r),this.W=n.createFunction(a[0],this.board,""),this.H=n.createFunction(a[1],this.board,""),this.usrSize=[this.W(),this.H()],this.size=[Math.abs(this.usrSize[0]*i.unitX),Math.abs(this.usrSize[1]*i.unitY)],this.url=o,this.elType="image",this.span=[this.coords.usrCoords.slice(0),[this.coords.usrCoords[0],this.W(),0],[this.coords.usrCoords[0],0,this.H()]],this.id=this.board.setId(this,"Im"),this.board.renderer.drawImage(this),this.board.finalizeAdding(this),this.methodMap=t.deepCopy(this.methodMap,{addTransformation:"addTransform",trans:"addTransform"})},t.Image.prototype=new r,n.copyPrototypeMethods(t.Image,a,"coordsConstructor"),t.extend(t.Image.prototype,{hasPoint:function(t,r){var o,n,a,h,l,c,d;return 0===this.transformations.length?(o=t-this.coords.scrCoords[1],n=this.coords.scrCoords[2]-r,a=this.board.options.precision.hasPoint,o>=-a&&o-this.size[0]<=a&&n>=-a&&n-this.size[1]<=a):(h=new i(e.COORDS_BY_SCREEN,[t,r],this.board),h=h.usrCoords,l=[h[0]-this.span[0][0],h[1]-this.span[0][1],h[2]-this.span[0][2]],d=s.innerProduct,0<=(c=d(l,this.span[1]))&&c<=d(this.span[1],this.span[1])&&0<=(c=d(l,this.span[2]))&&c<=d(this.span[2],this.span[2]))},update:function(t){return this.needsUpdate?(this.updateCoords(t),this.updateSize(),this.updateSpan(),this):this},updateRenderer:function(){return this.updateRendererGeneric("updateImage")},updateSize:function(){return this.usrSize=[this.W(),this.H()],this.size=[Math.abs(this.usrSize[0]*this.board.unitX),Math.abs(this.usrSize[1]*this.board.unitY)],this},updateSpan:function(){var t,e,i=this.transformations.length,r=[];if(0===i)this.span=[[this.Z(),this.X(),this.Y()],[this.Z(),this.W(),0],[this.Z(),0,this.H()]];else{for(r[0]=[this.Z(),this.X(),this.Y()],r[1]=[this.Z(),this.X()+this.W(),this.Y()],r[2]=[this.Z(),this.X(),this.Y()+this.H()],t=0;t<i;t++)for(e=0;e<3;e++)r[e]=s.matVecMult(this.transformations[t].matrix,r[e]);for(e=0;e<3;e++)r[e][1]/=r[e][0],r[e][2]/=r[e][0],r[e][0]/=r[e][0];for(e=1;e<3;e++)r[e][0]-=r[0][0],r[e][1]-=r[0][1],r[e][2]-=r[0][2];this.span=r}return this},addTransform:function(t){var e;if(n.isArray(t))for(e=0;e<t.length;e++)this.transformations.push(t[e]);else this.transformations.push(t);return this},getParents:function(){var t=[this.url,[this.Z(),this.X(),this.Y()],this.usrSize];return 0!==this.parents.length&&(t=this.parents),t},setSize:function(t,e){return this.W=n.createFunction(t,this.board,""),this.H=n.createFunction(e,this.board,""),this},W:function(){},H:function(){}}),t.createImage=function(e,i,r){var s,o,h=i[0],l=i[1],c=i[2];if(s=n.copyAttributes(r,e.options,"image"),!(o=a.create(t.Image,e,l,s,h,c)))throw new Error("JSXGraph: Can't create image with parent types '"+typeof i[0]+"' and '"+typeof i[1]+"'.\nPossible parent types: [x,y], [z,x,y], [element,transformation]");return 0!==n.evaluate(s.rotate)&&o.addRotation(n.evaluate(s.rotate)),o},t.registerElement("image",t.createImage),{Image:t.Image,createImage:t.createImage}}),define("base/ticks",["jxg","math/math","math/geometry","base/constants","base/element","base/coords","utils/type","base/text"],function(t,e,i,r,s,o,n,a){"use strict";return t.Ticks=function(t,i,s){if(this.constructor(t.board,s,r.OBJECT_TYPE_TICKS,r.OBJECT_CLASS_OTHER),this.line=t,this.board=this.line.board,this.ticksFunction=null,this.fixedTicks=null,this.equidistant=!1,this.labelsData=[],n.isFunction(i))throw this.ticksFunction=i,new Error("Function arguments are no longer supported.");n.isArray(i)?this.fixedTicks=i:((Math.abs(i)<e.eps||i<0)&&(i=s.defaultdistance),this.ticksFunction=this.makeTicksFunction(i),this.equidistant=!0),this.minTicksDistance=s.minticksdistance,this.ticks=[],this.ticksDelta=1,this.labels=[],this.labelData=[],this.labelCounter=0,this.id=this.line.addTicks(this),this.elType="ticks",this.inherits.push(this.labels),this.board.setId(this,"Ti")},t.Ticks.prototype=new s,t.extend(t.Ticks.prototype,{makeTicksFunction:function(t){return function(){var e,i,r;return n.evaluate(this.visProp.insertticks)?(i=this.getLowerAndUpperBounds(this.getZeroCoordinates(),"ticksdistance"),r=i.upper-i.lower,e=Math.pow(10,Math.floor(Math.log(.6*r)/Math.LN10)),r<=6*e&&(e*=.5),e):t}},hasPoint:function(t,i){var s,o,a=this.ticks&&this.ticks.length||0,h=this.board.options.precision.hasPoint+.5*n.evaluate(this.visProp.strokewidth);if(!n.evaluate(this.line.visProp.scalable))return!1;if(0!==this.line.stdform[1]&&0!==this.line.stdform[2]&&this.line.type!==r.OBJECT_TYPE_AXIS)return!1;for(s=0;s<a;s++)if(o=this.ticks[s],o[2]&&!(0===this.line.stdform[1]&&Math.abs(o[0][0]-this.line.point1.coords.scrCoords[1])<e.eps||0===this.line.stdform[2]&&Math.abs(o[1][0]-this.line.point1.coords.scrCoords[2])<e.eps)&&(Math.abs(o[0][0]-o[0][1])>=1||Math.abs(o[1][0]-o[1][1])>=1))if(0===this.line.stdform[1]){if(Math.abs(i-.5*(o[1][0]+o[1][1]))<2*h&&o[0][0]-h<t&&t<o[0][1]+h)return!0}else if(0===this.line.stdform[2]&&Math.abs(t-.5*(o[0][0]+o[0][1]))<2*h&&o[1][0]-h<i&&i<o[1][1]+h)return!0;return!1},setPositionDirectly:function(t,i,r){var s,a,h=new o(t,i,this.board),l=new o(t,r,this.board),c=this.board.getBoundingBox();return n.evaluate(this.line.visProp.scalable)?(Math.abs(this.line.stdform[1])<e.eps&&Math.abs(h.usrCoords[1]*l.usrCoords[1])>e.eps?(s=l.usrCoords[1]/h.usrCoords[1],c[0]*=s,c[2]*=s,this.board.setBoundingBox(c,!1)):Math.abs(this.line.stdform[2])<e.eps&&Math.abs(h.usrCoords[2]*l.usrCoords[2])>e.eps&&(a=l.usrCoords[2]/h.usrCoords[2],c[3]*=a,c[1]*=a,this.board.setBoundingBox(c,!1)),this):this},calculateTicksCoordinates:function(){var t,i;if(this.setTicksSizeVariables(),!(Math.abs(this.dx)<e.eps&&Math.abs(this.dy)<e.eps))return t=this.getZeroCoordinates(),i=this.getLowerAndUpperBounds(t),this.ticks=[],this.labelsData=[],this.equidistant?this.generateEquidistantTicks(t,i):this.generateFixedTicks(t,i),this},setTicksSizeVariables:function(){var t,e=.5*n.evaluate(this.visProp.majorheight),i=.5*n.evaluate(this.visProp.minorheight);this.dxMaj=this.line.stdform[1],this.dyMaj=this.line.stdform[2],this.dxMin=this.dxMaj,this.dyMin=this.dyMaj,this.dx=this.dxMaj,this.dy=this.dyMaj,t=Math.sqrt(this.dxMaj*this.dxMaj*this.board.unitX*this.board.unitX+this.dyMaj*this.dyMaj*this.board.unitY*this.board.unitY),this.dxMaj*=e/t*this.board.unitX,this.dyMaj*=e/t*this.board.unitY,this.dxMin*=i/t*this.board.unitX,this.dyMin*=i/t*this.board.unitY,this.minStyle=n.evaluate(this.visProp.minorheight)<0?"infinite":"finite",this.majStyle=n.evaluate(this.visProp.majorheight)<0?"infinite":"finite"},getZeroCoordinates:function(){var t,e,s,a,h,l,c=n.evaluate(this.visProp.anchor);return this.line.type===r.OBJECT_TYPE_AXIS?i.projectPointToLine({coords:{usrCoords:[1,0,0]}},this.line,this.board):(s=this.line.point1.coords.usrCoords[0],t=this.line.point1.coords.usrCoords[1],e=this.line.point1.coords.usrCoords[2],l=this.line.point2.coords.usrCoords[0],a=this.line.point2.coords.usrCoords[1],h=this.line.point2.coords.usrCoords[2],"right"===c?this.line.point2.coords:"middle"===c?new o(r.COORDS_BY_USER,[.5*(s+l),.5*(t+a),.5*(e+h)],this.board):n.isNumber(c)?new o(r.COORDS_BY_USER,[s+(l-s)*c,t+(a-t)*c,e+(h-e)*c],this.board):this.line.point1.coords)},getLowerAndUpperBounds:function(t,s){var a,h,l,c,d,u=new o(r.COORDS_BY_USER,this.line.point1.coords.usrCoords,this.board),p=new o(r.COORDS_BY_USER,this.line.point2.coords.usrCoords,this.board),f=Math.abs(u.usrCoords[0])>=e.eps&&u.scrCoords[1]>=0&&u.scrCoords[1]<=this.board.canvasWidth&&u.scrCoords[2]>=0&&u.scrCoords[2]<=this.board.canvasHeight,m=Math.abs(p.usrCoords[0])>=e.eps&&p.scrCoords[1]>=0&&p.scrCoords[1]<=this.board.canvasWidth&&p.scrCoords[2]>=0&&p.scrCoords[2]<=this.board.canvasHeight,b=n.evaluate(this.line.visProp.straightfirst),g=n.evaluate(this.line.visProp.straightlast),v=n.evaluate(this.visProp.includeboundaries);return n.exists(s)||"tickdistance"===s?i.calcStraight(this.line,u,p,n.evaluate(this.line.visProp.margin)):i.calcLineDelimitingPoints(this.line,u,p),d=this.board.renderer.getPositionArrowHead(this.line,u,p,n.evaluate(this.line.visProp.strokewidth)),u.setCoordinates(r.COORDS_BY_SCREEN,[u.scrCoords[1]-d.d1x,u.scrCoords[2]-d.d1y]),p.setCoordinates(r.COORDS_BY_SCREEN,[p.scrCoords[1]-d.d2x,p.scrCoords[2]-d.d2y]),l=this.getDistanceFromZero(t,u),c=this.getDistanceFromZero(t,p),l<c?(a=l,b||!f||v||(a+=e.eps),h=c,g||!m||v||(h-=e.eps)):c<l?(a=c,g||!m||v||(a+=e.eps),h=l,b||!f||v||(h-=e.eps)):(a=0,h=0),{lower:a,upper:h}},getDistanceFromZero:function(t,s){var o=e.eps,a=t.distance(r.COORDS_BY_USER,s);return this.line.type===r.OBJECT_TYPE_AXIS?(e.relDif(t.usrCoords[1],s.usrCoords[1])>o&&t.usrCoords[1]-s.usrCoords[1]>o||e.relDif(t.usrCoords[2],s.usrCoords[2])>o&&t.usrCoords[2]-s.usrCoords[2]>o)&&(a*=-1):"right"===n.evaluate(this.visProp.anchor)?i.isSameDirection(t,this.line.point1.coords,s)&&(a*=-1):i.isSameDirection(t,this.line.point2.coords,s)||(a*=-1),a},generateEquidistantTicks:function(t,i){var r,s=this.getXandYdeltas(),o=this.equidistant?this.ticksFunction(1):this.ticksDelta,a=n.evaluate(this.visProp.insertticks),h=n.evaluate(this.visProp.minorticks);if(o*=n.evaluate(this.visProp.scale),a&&this.minTicksDistance>e.eps?(o=this.adjustTickDistance(o,t,s),o/=h+1):a||(o/=h+1),this.ticksDelta=o,!(o<e.eps)){for(r=0,n.evaluate(this.visProp.drawzero)||(r=o);r<=i.upper;)r>=i.lower&&this.processTickPosition(t,r,o,s),r+=o;for(r=-o;r>=i.lower;)r<=i.upper&&this.processTickPosition(t,r,o,s),r-=o}},adjustTickDistance:function(t,e,i){var s,a,h,l=1,c=n.evaluate(this.visProp.minorticks);for(this.getLowerAndUpperBounds(e,"ticksdistance"),s=e.usrCoords[1]+i.x*t,a=e.usrCoords[2]+i.y*t,h=e.distance(r.COORDS_BY_SCREEN,new o(r.COORDS_BY_USER,[s,a],this.board));h/(c+1)<this.minTicksDistance;)t*=1===l?2:5,l*=-1,s=e.usrCoords[1]+i.x*t,a=e.usrCoords[2]+i.y*t,h=e.distance(r.COORDS_BY_SCREEN,new o(r.COORDS_BY_USER,[s,a],this.board));return t},processTickPosition:function(t,e,i,s){var a,h,l,c;a=t.usrCoords[1]+e*s.x,h=t.usrCoords[2]+e*s.y,l=new o(r.COORDS_BY_USER,[a,h],this.board),l.major=Math.round(e/i)%(n.evaluate(this.visProp.minorticks)+1)==0,c=this.tickEndings(l,l.major),3===c.length&&(this.ticks.push(c),l.major&&n.evaluate(this.visProp.drawlabels)?this.labelsData.push(this.generateLabelData(this.generateLabelText(l,t),l,this.ticks.length)):this.labelsData.push(null))},generateFixedTicks:function(t,e){var i,s,a,h,l,c,d=n.isArray(this.visProp.labels),u=this.getXandYdeltas(),p=n.evaluate(this.visProp.drawlabels);for(a=0;a<this.fixedTicks.length;a++)l=t.usrCoords[1]+this.fixedTicks[a]*u.x,c=t.usrCoords[2]+this.fixedTicks[a]*u.y,i=new o(r.COORDS_BY_USER,[l,c],this.board),h=this.tickEndings(i,!0),3===h.length&&this.fixedTicks[a]>=e.lower&&this.fixedTicks[a]<=e.upper&&(this.ticks.push(h),p&&(d||n.exists(this.visProp.labels[a]))?(s=d?n.evaluate(this.visProp.labels[a]):this.fixedTicks[a],this.labelsData.push(this.generateLabelData(this.generateLabelText(i,t,s),i,a))):this.labelsData.push(null))},getXandYdeltas:function(){var t,i,s=this.line.point1.Dist(this.line.point2);return this.line.type===r.OBJECT_TYPE_AXIS?(t=this.line.point1.coords.usrCoords,i=this.line.point2.coords.usrCoords,(t[1]>i[1]||Math.abs(t[1]-i[1])<e.eps&&t[2]>i[2])&&(t=this.line.point2.coords.usrCoords,i=this.line.point1.coords.usrCoords)):(t=this.line.point1.coords.usrCoords,i=this.line.point2.coords.usrCoords),{x:(i[1]-t[1])/s,y:(i[2]-t[2])/s}},_isInsideCanvas:function(t,e,i){var r=this.board.canvasWidth,s=this.board.canvasHeight;return void 0===i&&(i=0),t[0]>=i&&t[0]<=r-i&&e[0]>=i&&e[0]<=s-i||t[1]>=i&&t[1]<=r-i&&e[1]>=i&&e[1]<=s-i},tickEndings:function(t,e){var r,s,o,a,h,l,c=[-2e6,-2e6],d=[-2e6,-2e6];return r=t.scrCoords,e?(a=this.dxMaj,h=this.dyMaj,l=this.majStyle):(a=this.dxMin,h=this.dyMin,l=this.minStyle),s=[-h*r[1]-a*r[2],h,a],"infinite"===l?(o=i.meetLineBoard(s,this.board),c[0]=o[0].scrCoords[1],c[1]=o[1].scrCoords[1],d[0]=o[0].scrCoords[2],d[1]=o[1].scrCoords[2]):(c[0]=r[1]+a*n.evaluate(this.visProp.tickendings[0]),d[0]=r[2]-h*n.evaluate(this.visProp.tickendings[0]),c[1]=r[1]-a*n.evaluate(this.visProp.tickendings[1]),d[1]=r[2]+h*n.evaluate(this.visProp.tickendings[1])),this._isInsideCanvas(c,d)?[c,d,e]:[]},formatLabelText:function(t){var e=t.toString(),i=n.evaluate(this.visProp.scalesymbol);return n.isNumber(t)&&((e.length>n.evaluate(this.visProp.maxlabellength)||-1!==e.indexOf("e"))&&(e=t.toPrecision(n.evaluate(this.visProp.precision)).toString()),e.indexOf(".")>-1&&-1===e.indexOf("e")&&(e=e.replace(/0+$/,""),e=e.replace(/\.$/,""))),i.length>0&&("1"===e?e=i:"-1"===e?e="-"+i:"0"!==e&&(e+=i)),n.evaluate(this.visProp.useunicodeminus)&&(e=e.replace(/-/g,"−")),e},generateLabelText:function(t,i,r){var s,o=this.getDistanceFromZero(i,t);return Math.abs(o)<e.eps?s="0":(n.exists(r)||(r=o/n.evaluate(this.visProp.scale)),s=this.formatLabelText(r)),s},generateLabelData:function(t,e,i){var r,s,o,a;return a=n.evaluate(this.visProp.label.fontsize),r=[e.scrCoords[1],e.scrCoords[1]],s=[e.scrCoords[2],e.scrCoords[2]],o=void 0===a?12:a,o*=1.5,this._isInsideCanvas(r,s,o)?(r=n.evaluate(this.visProp.label.offset[0]),s=n.evaluate(this.visProp.label.offset[1]),{x:e.usrCoords[1]+r/this.board.unitX,y:e.usrCoords[2]+s/this.board.unitY,t:t,i:i}):null},update:function(){return this.needsUpdate&&0!==this.board.canvasWidth&&0!==this.board.canvasHeight&&this.calculateTicksCoordinates(),this},updateRenderer:function(){return this.needsUpdate?(this.visPropCalc.visible&&this.board.renderer.updateTicks(this),this.updateRendererLabels(),this.setDisplayRendNode(),this.needsUpdate=!1,this):this},updateRendererLabels:function(){var t,e,i,r,s,o,h,l;for(i=this.labelsData.length,r=this.labels.length,t=0,e=0;t<i;t++)null!==this.labelsData[t]&&(h=this.labelsData[t],e<r?(o=this.labels[e],o.setText(h.t),o.setCoords(h.x,h.y),e++):(this.labelCounter+=1,s={isLabel:!0,layer:this.board.options.layer.line,highlightStrokeColor:this.board.options.text.strokeColor,highlightStrokeWidth:this.board.options.text.strokeWidth,highlightStrokeOpacity:this.board.options.text.strokeOpacity,priv:this.visProp.priv},s=n.deepCopy(s,this.visProp.label),s.id=this.id+h.i+"Label"+this.labelCounter,o=a.createText(this.board,[h.x,h.y,h.t],s),o.isDraggable=!1,o.dump=!1,this.labels.push(o)),l=n.evaluate(this.visProp.label.visible),"inherit"===l&&(l=this.visPropCalc.visible),o.prepareUpdate().updateVisibility(l).updateRenderer(),o.distanceX=n.evaluate(this.visProp.label.offset[0]),o.distanceY=n.evaluate(this.visProp.label.offset[1]));for(i=e,e=i;e<r;e++)this.board.renderer.display(this.labels[e],!1),this.labels[e].visProp.visible=!1;return this},hideElement:function(){var e;for(t.deprecated("Element.hideElement()","Element.setDisplayRendNode()"),this.visPropCalc.visible=!1,this.board.renderer.display(this,!1),e=0;e<this.labels.length;e++)n.exists(this.labels[e])&&this.labels[e].hideElement();return this},showElement:function(){var e;for(t.deprecated("Element.showElement()","Element.setDisplayRendNode()"),this.visPropCalc.visible=!0,this.board.renderer.display(this,!1),e=0;e<this.labels.length;e++)n.exists(this.labels[e])&&this.labels[e].showElement();return this}}),t.createTicks=function(e,i,s){var o,a,h=n.copyAttributes(s,e.options,"ticks");if(a=i.length<2?h.ticksdistance:i[1],i[0].elementClass!==r.OBJECT_CLASS_LINE)throw new Error("JSXGraph: Can't create Ticks with parent types '"+typeof i[0]+"'.");return o=new t.Ticks(i[0],a,h),n.isFunction(h.generatelabelvalue)&&(o.generateLabelText=h.generatelabelvalue),n.isFunction(h.generatelabeltext)&&(o.generateLabelText=h.generatelabeltext),o.setParents(i[0]),o.isDraggable=!0,o.fullUpdate(i[0].visPropCalc.visible),o},t.createHatchmark=function(t,e,i){var s,o,a,h,l,c,d=[],u=n.copyAttributes(i,t.options,"hatch");if(e[0].elementClass!==r.OBJECT_CLASS_LINE||"number"!=typeof e[1])throw new Error("JSXGraph: Can't create Hatch mark with parent types '"+typeof e[0]+"' and '"+typeof e[1]+" and ''"+typeof e[2]+"'.");for(s=e[1],h=u.ticksdistance,l=(s-1)*h,a=.5*-l,o=0;o<s;o++)d[o]=a+o*h;return c=t.create("ticks",[e[0],d],u),c.elType="hatch",c},t.registerElement("ticks",t.createTicks),t.registerElement("hash",t.createHatchmark),t.registerElement("hatch",t.createHatchmark),{Ticks:t.Ticks,createTicks:t.createTicks,createHashmark:t.createHatchmark,createHatchmark:t.createHatchmark}}),define("element/slider",["jxg","math/math","base/constants","utils/type","base/point","base/group","base/element","base/line","base/ticks","base/text"],function(t,e,i,r,s,o,n,a,h,l){"use strict";return t.createSlider=function(t,o,n){var a,h,l,c,d,u,p,f,m,b,g,v,y,C,_,P,E,S,x,O,w;return O=r.copyAttributes(n,t.options,"slider"),S=O.withticks,E=O.withlabel,x=O.snapwidth,w=O.precision,O=r.copyAttributes(n,t.options,"slider","point1"),p=t.create("point",o[0],O),O=r.copyAttributes(n,t.options,"slider","point2"),f=t.create("point",o[1],O),O=r.copyAttributes(n,t.options,"slider","baseline"),m=t.create("segment",[p,f],O),m.updateStdform(),a=p.coords.usrCoords.slice(1),h=f.coords.usrCoords.slice(1),l=o[2][0],c=o[2][1],d=o[2][2],u=d-l,v=a[0]+(h[0]-a[0])*(c-l)/(d-l),y=a[1]+(h[1]-a[1])*(c-l)/(d-l),O=r.copyAttributes(n,t.options,"slider"),O.withLabel=!1,C=t.create("glider",[v,y,m],O),C.setAttribute({snapwidth:x}),O=r.copyAttributes(n,t.options,"slider","highline"),_=t.create("segment",[p,C],O),C.Value=function(){var t=this._smax-this._smin,e=r.evaluate(this.visProp.snapwidth);return-1===e?this.position*t+this._smin:Math.round((this.position*t+this._smin)/e)*e},C.methodMap=r.deepCopy(C.methodMap,{Value:"Value",setValue:"setValue",smax:"_smax",smin:"_smin",setMax:"setMax",setMin:"setMin"}),C._smax=d,C._smin=l,C.setMax=function(t){return this._smax=t,this},C.setValue=function(t){var i=this._smax-this._smin;return Math.abs(i)>e.eps?this.position=(t-this._smin)/i:this.position=0,this.position=Math.max(0,Math.min(1,this.position)),this},C.setMin=function(t){return this._smin=t,this},E&&(O=r.copyAttributes(n,t.options,"slider","label"),P=t.create("text",[function(){return.05*(f.X()-p.X())+f.X()},function(){return.05*(f.Y()-p.Y())+f.Y()},function(){var t,e=r.evaluate(C.visProp.suffixlabel),i=r.evaluate(C.visProp.unitlabel),s=r.evaluate(C.visProp.postlabel);return t=null!==e?e:C.name&&""!==C.name?C.name+" = ":"",t+=r.toFixed(C.Value(),w),null!==i&&(t+=i),null!==s&&(t+=s),t}],O),C.label=P,C.visProp.withlabel=!0,C.hasLabel=!0),C.point1=p,C.point2=f,C.baseline=m,C.highline=_,S&&(O=r.copyAttributes(n,t.options,"slider","ticks"),r.exists(O.generatelabeltext)||(O.generateLabelText=function(t,i,r){var s=C.point1.Dist(C.point2),o=C._smin,n=C._smax,a=this.getDistanceFromZero(i,t)*(n-o)/s+o;return s<e.eps||Math.abs(a)<e.eps?"0":this.formatLabelText(a)}),b=2,g=t.create("ticks",[C.baseline,C.point1.Dist(p)/b,function(t){var r=C.point1.Dist(C.point2),s=C.point1.coords.distance(i.COORDS_BY_USER,t);return r<e.eps?0:s/r*u+l}],O),C.ticks=g),C.remove=function(){E&&t.removeObject(P),t.removeObject(_),t.removeObject(m),t.removeObject(f),t.removeObject(p),s.Point.prototype.remove.call(C)},p.dump=!1,f.dump=!1,m.dump=!1,_.dump=!1,C.elType="slider",C.parents=o,C.subs={point1:p,point2:f,baseLine:m,highLine:_},C.inherits.push(p,f,m,_),S&&(g.dump=!1,C.subs.ticks=g,C.inherits.push(g)),C},t.registerElement("slider",t.createSlider),{createSlider:t.createSlider}}),define("element/measure",["jxg","utils/type","base/element","base/point","base/line","base/ticks"],function(t,e,i,r,s,o){"use strict";return t.createTapemeasure=function(r,s,o){var n,a,h,l,c,d,u,p,f,m,b;return n=s[0],a=s[1],h=e.copyAttributes(o,r.options,"tapemeasure","point1"),p=r.create("point",n,h),h=e.copyAttributes(o,r.options,"tapemeasure","point2"),f=r.create("point",a,h),p.setAttribute({ignoredSnapToPoints:[f]}),f.setAttribute({ignoredSnapToPoints:[p]}),h=e.copyAttributes(o,r.options,"tapemeasure"),l=h.withticks,c=h.withlabel,d=h.precision,c&&(h.withlabel=!0),u=r.create("segment",[p,f],h),c&&(m=o.name&&""!==o.name?o.name+" = ":"",u.label.setText(function(){return m+e.toFixed(p.Dist(f),d)})),
l&&(h=e.copyAttributes(o,r.options,"tapemeasure","ticks"),b=r.create("ticks",[u,.1],h),u.inherits.push(b)),u.remove=function(){l&&u.removeTicks(b),r.removeObject(f),r.removeObject(p),i.prototype.remove.call(this)},u.Value=function(){return p.Dist(f)},p.dump=!1,f.dump=!1,u.elType="tapemeasure",u.getParents=function(){return[[p.X(),p.Y()],[f.X(),f.Y()]]},u.subs={point1:p,point2:f},l&&(b.dump=!1),u.methodMap=t.deepCopy(u.methodMap,{Value:"Value"}),u.prepareUpdate().update(),r.isSuspendedUpdate||(u.updateVisibility().updateRenderer(),u.point1.updateVisibility().updateRenderer(),u.point2.updateVisibility().updateRenderer()),u},t.registerElement("tapemeasure",t.createTapemeasure),{createTapemeasure:t.createTapemeasure}}),define("parser/datasource",["jxg","utils/type"],function(t,e){"use strict";return t.DataSource=function(){return this.data=[],this.columnHeaders=[],this.rowHeaders=[],this},t.extend(t.DataSource.prototype,{loadFromArray:function(t,i,r){var s,o,n;if(e.isArray(i)&&(this.columnHeaders=i,i=!1),e.isArray(r)&&(this.rowHeaders=r,r=!1),this.data=[],i&&(this.columnHeaders=[]),r&&(this.rowHeaders=[]),e.exists(t)){for(this.data=[],s=0;s<t.length;s++)for(this.data[s]=[],o=0;o<t[s].length;o++)n=t[s][o],parseFloat(n).toString()===n?this.data[s][o]=parseFloat(n):this.data[s][o]="-"!==n?n:NaN;if(i&&(this.columnHeaders=this.data[0].slice(1),this.data=this.data.slice(1)),r)for(this.rowHeaders=[],s=0;s<this.data.length;s++)this.rowHeaders.push(this.data[s][0]),this.data[s]=this.data[s].slice(1)}return this},loadFromTable:function(t,i,r){var s,o,n,a,h;if(e.isArray(i)&&(this.columnHeaders=i,i=!1),e.isArray(r)&&(this.rowHeaders=r,r=!1),this.data=[],i&&(this.columnHeaders=[]),r&&(this.rowHeaders=[]),t=document.getElementById(t),e.exists(t)){for(s=t.getElementsByTagName("tr"),this.data=[],o=0;o<s.length;o++)for(a=s[o].getElementsByTagName("td"),this.data[o]=[],n=0;n<a.length;n++)h=a[n].innerHTML,parseFloat(h).toString()===h?this.data[o][n]=parseFloat(h):this.data[o][n]="-"!==h?h:NaN;if(i&&(this.columnHeaders=this.data[0].slice(1),this.data=this.data.slice(1)),r)for(this.rowHeaders=[],o=0;o<this.data.length;o++)this.rowHeaders.push(this.data[o][0]),this.data[o]=this.data[o].slice(1)}return this},addColumn:function(t,e,i){throw new Error("not implemented")},addRow:function(t,e,i){throw new Error("not implemented")},getColumn:function(t){var i,r=[];if(e.isString(t))for(i=0;i<this.columnHeaders.length;i++)if(t===this.columnHeaders[i]){t=i;break}for(i=0;i<this.data.length;i++)this.data[i].length>t&&(r[i]=parseFloat(this.data[i][t]));return r},getRow:function(t){var i,r;if(e.isString(t))for(r=0;r<this.rowHeaders.length;r++)if(t===this.rowHeaders[r]){t=r;break}for(i=[],r=0;r<this.data[t].length;r++)i[r]=this.data[t][r];return i}}),t.DataSource}),define("base/chart",["jxg","math/numerics","math/statistics","base/constants","base/coords","base/element","parser/datasource","utils/color","utils/type","utils/env","base/curve","base/point","base/text","base/polygon","element/sector","base/transformation","base/line","base/circle"],function(t,e,i,r,s,o,n,a,h,l,c,d,u,p,f,m,b,g){"use strict";return t.Chart=function(t,e,i){this.constructor(t,i);var r,s,o,n,a,l;if(!h.isArray(e)||0===e.length)throw new Error("JSXGraph: Can't create a chart without data");if(this.elements=[],h.isNumber(e[0]))for(s=e,r=[],o=0;o<s.length;o++)r[o]=o+1;else if(1===e.length&&h.isArray(e[0]))for(s=e[0],r=[],l=h.evaluate(s).length,o=0;o<l;o++)r[o]=o+1;else 2===e.length&&(l=Math.min(e[0].length,e[1].length),r=e[0].slice(0,l),s=e[1].slice(0,l));if(h.isArray(s)&&0===s.length)throw new Error("JSXGraph: Can't create charts without data.");for(a=i.chartstyle.replace(/ /g,"").split(","),o=0;o<a.length;o++){switch(a[o]){case"bar":n=this.drawBar(t,r,s,i);break;case"line":n=this.drawLine(t,r,s,i);break;case"fit":n=this.drawFit(t,r,s,i);break;case"spline":n=this.drawSpline(t,r,s,i);break;case"pie":n=this.drawPie(t,s,i);break;case"point":n=this.drawPoints(t,r,s,i);break;case"radar":n=this.drawRadar(t,e,i)}this.elements.push(n)}return this.id=this.board.setId(this,"Chart"),this.elements},t.Chart.prototype=new o,t.extend(t.Chart.prototype,{drawLine:function(t,e,i,r){return r.fillcolor="none",r.highlightfillcolor="none",t.create("curve",[e,i],r)},drawSpline:function(t,e,i,r){return r.fillColor="none",r.highlightfillcolor="none",t.create("spline",[e,i],r)},drawFit:function(t,i,r,s){var o=s.degree;return o=Math.max(parseInt(o,10),1)||1,s.fillcolor="none",s.highlightfillcolor="none",t.create("functiongraph",[e.regressionPolynomial(o,i,r)],s)},drawBar:function(t,e,i,r){var s,o,n,a,l,c,d,u,p,f,m=[],b=[],g=function(t,i){return function(){return e[t]()-i*n}},v={fixed:!0,withLabel:!1,visible:!1,name:""};if((p=h.copyAttributes(r,t.options,"chart"))&&p.width)n=p.width;else{if(e.length<=1)n=1;else for(n=e[1]-e[0],s=1;s<e.length-1;s++)n=e[s+1]-e[s]<n?e[s+1]-e[s]:n;n*=.8}for(f=h.copyAttributes(r,t.options,"chart","label"),s=0;s<e.length;s++)h.isFunction(e[s])?(a=g(s,-.5),l=g(s,0),c=g(s,.5)):(a=e[s]-.5*n,l=e[s],c=e[s]+.5*n),d=h.isFunction(i[s])?i[s]():i[s],d=i[s],"horizontal"===p.dir?(b[0]=t.create("point",[0,a],v),b[1]=t.create("point",[d,a],v),b[2]=t.create("point",[d,c],v),b[3]=t.create("point",[0,c],v),h.exists(p.labels)&&h.exists(p.labels[s])&&(f.anchorY="middle",o=t.create("text",[d,l,p.labels[s]],f),o.visProp.anchorx=function(t){return function(){return t.X()>=0?"left":"right"}}(o))):(b[0]=t.create("point",[a,0],v),b[1]=t.create("point",[a,d],v),b[2]=t.create("point",[c,d],v),b[3]=t.create("point",[c,0],v),h.exists(p.labels)&&h.exists(p.labels[s])&&(f.anchorX="middle",o=t.create("text",[l,d,p.labels[s]],f),o.visProp.anchory=function(t){return function(){return t.Y()>=0?"bottom":"top"}}(o))),h.isArray(p.colors)&&(u=p.colors,p.fillcolor=u[s%u.length]),m[s]=t.create("polygon",b,p),h.exists(p.labels)&&h.exists(p.labels[s])&&(m[s].text=o);return m},drawPoints:function(t,e,i,r){var s,o=[],n=r.infoboxarray;for(r.fixed=!0,r.name="",s=0;s<e.length;s++)r.infoboxtext=!!n&&n[s%n.length],o[s]=t.create("point",[e[s],i[s]],r);return o},drawPie:function(t,e,o){var n,a,l=[],c=[],d=(i.sum(e),o.colors),u=o.highlightcolors,p=o.labels,f=o.radius||4,m=f,b=o.center||[0,0],g=b[0],v=b[1],y=function(t,i,r){return function(){var s,o,n,a=0;for(o=0;o<=t;o++)a+=parseFloat(h.evaluate(e[o]));for(s=a,o=t+1;o<e.length;o++)s+=parseFloat(h.evaluate(e[o]));return n=0!==s?2*Math.PI*a/s:0,m()*Math[i](n)+r}},C=function(t,e){var i=-this.point1.coords.usrCoords[1]+this.point2.coords.usrCoords[1],o=-this.point1.coords.usrCoords[2]+this.point2.coords.usrCoords[2];h.exists(this.label)&&(this.label.rendNode.style.fontSize=e*h.evaluate(this.label.visProp.fontsize)+"px",this.label.fullUpdate()),this.point2.coords=new s(r.COORDS_BY_USER,[this.point1.coords.usrCoords[1]+i*t,this.point1.coords.usrCoords[2]+o*t],this.board),this.fullUpdate()},_=function(){this.highlighted||(this.highlighted=!0,this.board.highlightedObjects[this.id]=this,this.board.renderer.highlight(this),C.call(this,1.1,2))},P=function(){this.highlighted&&(this.highlighted=!1,this.board.renderer.noHighlight(this),C.call(this,.9090909,1))},E={fixed:!0,withLabel:!1,visible:!1,name:""};if(!h.isArray(p))for(p=[],n=0;n<e.length;n++)p[n]="";for(h.isFunction(f)||(m=function(){return f}),o.highlightonsector=o.highlightonsector||!1,o.straightfirst=!1,o.straightlast=!1,a=t.create("point",[g,v],E),l[0]=t.create("point",[function(){return m()+g},function(){return v}],E),n=0;n<e.length;n++)l[n+1]=t.create("point",[y(n,"cos",g),y(n,"sin",v)],E),o.name=p[n],o.withlabel=""!==o.name,o.fillcolor=d&&d[n%d.length],o.labelcolor=d&&d[n%d.length],o.highlightfillcolor=u&&u[n%u.length],c[n]=t.create("sector",[a,l[n],l[n+1]],o),o.highlightonsector&&(c[n].hasPoint=c[n].hasPointSector),o.highlightbysize&&(c[n].highlight=_,c[n].noHighlight=P);return{sectors:c,points:l,midpoint:a}},drawRadar:function(e,i,o){var n,a,l,c,d,u,p,f,m,b,g,v,y,C,_,P,E,S,x,O,w,T,N,A,M,k,R,L,B,Y,j,D,I,X,G,J,F,U,z,H,V,$,q,W=i.length,Z=function(){var t,e,i,o,n=h.evaluate(this.visProp.label.offset).slice(0);return t=this.point1.X(),e=this.point2.X(),i=this.point1.Y(),o=this.point2.Y(),e<t&&(n[0]=-n[0]),o<i&&(n[1]=-n[1]),this.setLabelRelativeCoords(n),new s(r.COORDS_BY_USER,[this.point2.X(),this.point2.Y()],this.board)},Q=function(t,i){var r,s,o;return r=e.create("transform",[-(_[i]-y[i]),0],{type:"translate"}),s=e.create("transform",[x/(P[i]+C[i]-(_[i]-y[i])),1],{type:"scale"}),r.melt(s),o=e.create("transform",[t],{type:"rotate"}),r.melt(o),r};if(W<=0)return void t.debug("No data");if(l=o.paramarray,!h.exists(l))return void t.debug("Need paramArray attribute");if((c=l.length)<=1)return void t.debug("Need more than 1 param");for(n=0;n<W;n++)if(c!==i[n].length)return void t.debug("Use data length equal to number of params ("+i[n].length+" != "+c+")");for(d=[],u=[],a=0;a<c;a++)d[a]=i[0][a],u[a]=d[a];for(n=1;n<W;n++)for(a=0;a<c;a++)i[n][a]>d[a]&&(d[a]=i[n][a]),i[n][a]<u[a]&&(u[a]=i[n][a]);for(p=[],f=[],n=0;n<W;n++)p[n]="",f[n]=[];for(m=[],b=[],g=o.startshiftratio||0,v=o.endshiftratio||0,n=0;n<c;n++)m[n]=(d[n]-u[n])*g,b[n]=(d[n]-u[n])*v;if(y=o.startshiftarray||m,C=o.endshiftarray||b,_=o.startarray||u,h.exists(o.start))for(n=0;n<c;n++)_[n]=o.start;if(P=o.endarray||d,h.exists(o.end))for(n=0;n<c;n++)P[n]=o.end;if(y.length!==c)return void t.debug("Start shifts length is not equal to number of parameters");if(C.length!==c)return void t.debug("End shifts length is not equal to number of parameters");if(_.length!==c)return void t.debug("Starts length is not equal to number of parameters");if(P.length!==c)return void t.debug("Ends length is not equal to number of parameters");for(E=o.labelarray||p,S=o.colors,o.highlightcolors,x=o.radius||10,$=o.strokewidth||1,h.exists(o.highlightonsector)||(o.highlightonsector=!1),O={name:o.name,id:o.id,strokewidth:$,polystrokewidth:o.polystrokewidth||$,strokecolor:o.strokecolor||"black",straightfirst:!1,straightlast:!1,fillcolor:o.fillColor||"#FFFF88",fillopacity:o.fillOpacity||.4,highlightfillcolor:o.highlightFillColor||"#FF7400",highlightstrokecolor:o.highlightStrokeColor||"black",gradient:o.gradient||"none"},w=o.center||[0,0],T=w[0],N=w[1],A=e.create("point",[T,N],{name:"",fixed:!0,withlabel:!1,visible:!1}),M=Math.PI/2-Math.PI/c,M=o.startangle||0,k=M,R=[],L=[],n=0;n<c;n++)for(k+=2*Math.PI/c,Y=x*Math.cos(k)+T,j=x*Math.sin(k)+N,R[n]=e.create("point",[Y,j],{name:"",fixed:!0,withlabel:!1,visible:!1}),L[n]=e.create("line",[A,R[n]],{name:l[n],strokeColor:O.strokecolor,strokeWidth:O.strokewidth,strokeOpacity:1,straightFirst:!1,straightLast:!1,withLabel:!0,highlightStrokeColor:O.highlightstrokecolor}),L[n].getLabelAnchor=Z,B=Q(k,n),a=0;a<i.length;a++)q=i[a][n],f[a][n]=e.create("point",[q,0],{name:"",fixed:!0,withlabel:!1,visible:!1}),f[a][n].addTransform(f[a][n],B);for(D=[],n=0;n<W;n++)for(O.labelcolor=S&&S[n%S.length],O.strokecolor=S&&S[n%S.length],O.fillcolor=S&&S[n%S.length],D[n]=e.create("polygon",f[n],{withLines:!0,withLabel:!1,fillColor:O.fillcolor,fillOpacity:O.fillopacity,highlightFillColor:O.highlightfillcolor}),a=0;a<c;a++)D[n].borders[a].setAttribute("strokecolor:"+S[n%S.length]),D[n].borders[a].setAttribute("strokewidth:"+O.polystrokewidth);switch(o.legendposition||"none"){case"right":X=o.legendleftoffset||2,G=o.legendtopoffset||1,this.legend=e.create("legend",[T+x+X,N+x-G],{labels:E,colors:S});break;case"none":break;default:t.debug("Unknown legend position")}if(I=[],o.showcircles){for(J=[],n=0;n<6;n++)J[n]=20*n;if(J[0]="0",F=o.circlelabelarray||J,(U=F.length)<2)return void t.debug("Too less circles");for(z=[],H=M+Math.PI/c,B=Q(H,0),O.fillcolor="none",O.highlightfillcolor="none",O.strokecolor=o.strokecolor||"black",O.strokewidth=o.circlestrokewidth||.5,O.layer=0,V=(P[0]-_[0])/(U-1),n=0;n<U;n++)z[n]=e.create("point",[_[0]+n*V,0],{name:F[n],size:0,fixed:!0,withLabel:!0,visible:!0}),z[n].addTransform(z[n],B),I[n]=e.create("circle",[A,z[n]],O)}return this.rendNode=D[0].rendNode,{circles:I,lines:L,points:f,midpoint:A,polygons:D}},updateRenderer:function(){return this},update:function(){return this.needsUpdate&&this.updateDataArray(),this},updateDataArray:function(){}}),t.createChart=function(e,i,r){var s,o,c,d,u,p,f,m,b,g,v,y,C,_,P,E,S=[],x=l.isBrowser?e.document.getElementById(i[0]):null;if(1===i.length&&h.isString(i[0])){if(h.exists(x)){if(b=h.copyAttributes(r,e.options,"chart"),x=(new n).loadFromTable(i[0],b.withheaders,b.withheaders),s=x.data,u=x.columnHeaders,o=x.rowHeaders,g=b.width,v=b.name,y=b.strokecolor,C=b.fillcolor,_=b.highlightstrokecolor,P=b.highlightfillcolor,e.suspendUpdate(),E=s.length,m=[],b.rows&&h.isArray(b.rows)){for(c=0;c<E;c++)for(d=0;d<b.rows.length;d++)if(b.rows[d]===c||b.withheaders&&b.rows[d]===o[c]){m.push(s[c]);break}}else m=s;for(E=m.length,c=0;c<E;c++){if(f=[],b.chartstyle&&-1!==b.chartstyle.indexOf("bar")){for(p=g||.8,f.push(1-p/2+(c+.5)*p/E),d=1;d<m[c].length;d++)f.push(f[d-1]+1);b.width=p/E}v&&v.length===E?b.name=v[c]:b.withheaders&&(b.name=u[c]),y&&y.length===E?b.strokecolor=y[c]:b.strokecolor=a.hsv2rgb((c+1)/E*360,.9,.6),C&&C.length===E?b.fillcolor=C[c]:b.fillcolor=a.hsv2rgb((c+1)/E*360,.9,1),_&&_.length===E?b.highlightstrokecolor=_[c]:b.highlightstrokecolor=a.hsv2rgb((c+1)/E*360,.9,1),P&&P.length===E?b.highlightfillcolor=P[c]:b.highlightfillcolor=a.hsv2rgb((c+1)/E*360,.9,.6),b.chartstyle&&-1!==b.chartstyle.indexOf("bar")?S.push(new t.Chart(e,[f,m[c]],b)):S.push(new t.Chart(e,[m[c]],b))}e.unsuspendUpdate()}return S}return b=h.copyAttributes(r,e.options,"chart"),new t.Chart(e,i,b)},t.registerElement("chart",t.createChart),t.Legend=function(t,e,i){var o;if(this.constructor(),o=h.copyAttributes(i,t.options,"legend"),this.board=t,this.coords=new s(r.COORDS_BY_USER,e,this.board),this.myAtts={},this.label_array=o.labelarray||o.labels,this.color_array=o.colorarray||o.colors,this.lines=[],this.myAtts.strokewidth=o.strokewidth||5,this.myAtts.straightfirst=!1,this.myAtts.straightlast=!1,this.myAtts.withlabel=!0,this.myAtts.fixed=!0,this.style=o.legendstyle||o.style,"vertical"!==this.style)throw new Error("JSXGraph: Unknown legend style: "+this.style);this.drawVerticalLegend(t,o)},t.Legend.prototype=new o,t.Legend.prototype.drawVerticalLegend=function(t,e){var i,o=e.linelength||1,n=(e.rowheight||20)/this.board.unitY,a=function(){return this.setLabelRelativeCoords(this.visProp.label.offset),new s(r.COORDS_BY_USER,[this.point2.X(),this.point2.Y()],this.board)};for(i=0;i<this.label_array.length;i++)this.myAtts.strokecolor=this.color_array[i],this.myAtts.highlightstrokecolor=this.color_array[i],this.myAtts.name=this.label_array[i],this.myAtts.label={offset:[10,0],strokeColor:this.color_array[i],strokeWidth:this.myAtts.strokewidth},this.lines[i]=t.create("line",[[this.coords.usrCoords[1],this.coords.usrCoords[2]-i*n],[this.coords.usrCoords[1]+o,this.coords.usrCoords[2]-i*n]],this.myAtts),this.lines[i].getLabelAnchor=a},t.createLegend=function(e,i,r){var s=[0,0];return h.exists(i)&&2===i.length&&(s=i),new t.Legend(e,s,r)},t.registerElement("legend",t.createLegend),{Chart:t.Chart,Legend:t.Legend,createChart:t.createChart,createLegend:t.createLegend}}),define("base/turtle",["jxg","base/constants","base/element","utils/type","base/curve","base/point","base/line","base/transformation"],function(t,e,i,r,s,o,n,a){"use strict";return t.Turtle=function(t,i,s){var o,n,a;return this.constructor(t,s,e.OBJECT_TYPE_TURTLE,e.OBJECT_CLASS_OTHER),this.turtleIsHidden=!1,this.board=t,this.visProp.curveType="plot",this._attributes=r.copyAttributes(this.visProp,t.options,"turtle"),delete this._attributes.id,o=0,n=0,a=90,0!==i.length&&(3===i.length?(o=i[0],n=i[1],a=i[2]):2===i.length?r.isArray(i[0])?(o=i[0][0],n=i[0][1],a=i[1]):(o=i[0],n=i[1]):(o=i[0][0],n=i[0][1])),this.init(o,n,a),this.methodMap=r.deepCopy(this.methodMap,{forward:"forward",fd:"forward",back:"back",bk:"back",right:"right",rt:"right",left:"left",lt:"left",penUp:"penUp",pu:"penUp",penDown:"penDown",pd:"penDown",clearScreen:"clearScreen",cs:"clearScreen",clean:"clean",setPos:"setPos",home:"home",hideTurtle:"hideTurtle",ht:"hideTurtle",showTurtle:"showTurtle",st:"showTurtle",penSize:"setPenSize",penColor:"setPenColor",pushTurtle:"pushTurtle",push:"pushTurtle",popTurtle:"popTurtle",pop:"popTurtle",lookTo:"lookTo",pos:"pos",moveTo:"moveTo",X:"X",Y:"Y"}),this},t.Turtle.prototype=new i,t.extend(t.Turtle.prototype,{init:function(t,e,i){var r={fixed:!0,name:"",visible:!1,withLabel:!1};this.arrowLen=20/Math.sqrt(this.board.unitX*this.board.unitX+this.board.unitY*this.board.unitY),this.pos=[t,e],this.isPenDown=!0,this.dir=90,this.stack=[],this.objects=[],this.curve=this.board.create("curve",[[this.pos[0]],[this.pos[1]]],this._attributes),this.objects.push(this.curve),this.turtle=this.board.create("point",this.pos,r),this.objects.push(this.turtle),this.turtle2=this.board.create("point",[this.pos[0],this.pos[1]+this.arrowLen],r),this.objects.push(this.turtle2),this.visProp.arrow.lastArrow=!0,this.visProp.arrow.straightFirst=!1,this.visProp.arrow.straightLast=!1,this.arrow=this.board.create("line",[this.turtle,this.turtle2],this.visProp.arrow),this.objects.push(this.arrow),this.subs={arrow:this.arrow},this.inherits.push(this.arrow),this.right(90-i),this.board.update()},forward:function(t){if(0===t)return this;var e,i=t*Math.cos(this.dir*Math.PI/180),r=t*Math.sin(this.dir*Math.PI/180);return this.turtleIsHidden||(e=this.board.create("transform",[i,r],{type:"translate"}),e.applyOnce(this.turtle),e.applyOnce(this.turtle2)),this.isPenDown&&this.curve.dataX.length>=8192&&(this.curve=this.board.create("curve",[[this.pos[0]],[this.pos[1]]],this._attributes),this.objects.push(this.curve)),this.pos[0]+=i,this.pos[1]+=r,this.isPenDown&&(this.curve.dataX.push(this.pos[0]),this.curve.dataY.push(this.pos[1])),this.board.update(),this},back:function(t){return this.forward(-t)},right:function(t){if(this.dir-=t,this.dir%=360,!this.turtleIsHidden){this.board.create("transform",[-t*Math.PI/180,this.turtle],{type:"rotate"}).applyOnce(this.turtle2)}return this.board.update(),this},left:function(t){return this.right(-t)},penUp:function(){return this.isPenDown=!1,this},penDown:function(){return this.isPenDown=!0,this.curve=this.board.create("curve",[[this.pos[0]],[this.pos[1]]],this._attributes),this.objects.push(this.curve),this},clean:function(){var t,i;for(t=0;t<this.objects.length;t++)i=this.objects[t],i.type===e.OBJECT_TYPE_CURVE&&(this.board.removeObject(i),this.objects.splice(t,1));return this.curve=this.board.create("curve",[[this.pos[0]],[this.pos[1]]],this._attributes),this.objects.push(this.curve),this.board.update(),this},clearScreen:function(){var t,e,i=this.objects.length;for(t=0;t<i;t++)e=this.objects[t],this.board.removeObject(e);return this.init(0,0,90),this},setPos:function(t,i){var s;return r.isArray(t)?this.pos=t:this.pos=[t,i],this.turtleIsHidden||(this.turtle.setPositionDirectly(e.COORDS_BY_USER,[t,i]),this.turtle2.setPositionDirectly(e.COORDS_BY_USER,[t,i+this.arrowLen]),s=this.board.create("transform",[-(this.dir-90)*Math.PI/180,this.turtle],{type:"rotate"}),s.applyOnce(this.turtle2)),this.curve=this.board.create("curve",[[this.pos[0]],[this.pos[1]]],this._attributes),this.objects.push(this.curve),this.board.update(),this},setPenSize:function(t){return this.curve=this.board.create("curve",[[this.pos[0]],[this.pos[1]]],this.copyAttr("strokeWidth",t)),this.objects.push(this.curve),this},setPenColor:function(t){return this.curve=this.board.create("curve",[[this.pos[0]],[this.pos[1]]],this.copyAttr("strokeColor",t)),this.objects.push(this.curve),this},setHighlightPenColor:function(t){return this.curve=this.board.create("curve",[[this.pos[0]],[this.pos[1]]],this.copyAttr("highlightStrokeColor",t)),this.objects.push(this.curve),this},setAttribute:function(t){var i,s,o,n=this.objects.length;for(i=0;i<n;i++)s=this.objects[i],s.type===e.OBJECT_TYPE_CURVE&&s.setAttribute(t);return o=this.visProp.id,this.visProp=r.deepCopy(this.curve.visProp),this.visProp.id=o,this._attributes=r.deepCopy(this.visProp),delete this._attributes.id,this},copyAttr:function(t,e){return this._attributes[t.toLowerCase()]=e,this._attributes},showTurtle:function(){return this.turtleIsHidden=!1,this.arrow.setAttribute({visible:!0}),this.visProp.arrow.visible=!1,this.setPos(this.pos[0],this.pos[1]),this.board.update(),this},hideTurtle:function(){return this.turtleIsHidden=!0,this.arrow.setAttribute({visible:!1}),this.visProp.arrow.visible=!1,this.board.update(),this},home:function(){return this.pos=[0,0],this.setPos(this.pos[0],this.pos[1]),this},pushTurtle:function(){return this.stack.push([this.pos[0],this.pos[1],this.dir]),this},popTurtle:function(){var t=this.stack.pop();return this.pos[0]=t[0],this.pos[1]=t[1],this.dir=t[2],this.setPos(this.pos[0],this.pos[1]),this},lookTo:function(t){var e,i,s,o,n;return r.isArray(t)?(e=this.pos[0],i=this.pos[1],s=t[0],o=t[1],n=Math.atan2(o-i,s-e),this.right(this.dir-180*n/Math.PI)):r.isNumber(t)&&this.right(this.dir-t),this},moveTo:function(t){var e,i,s;return r.isArray(t)&&(e=t[0]-this.pos[0],i=t[1]-this.pos[1],this.turtleIsHidden||(s=this.board.create("transform",[e,i],{type:"translate"}),s.applyOnce(this.turtle),s.applyOnce(this.turtle2)),this.isPenDown&&this.curve.dataX.length>=8192&&(this.curve=this.board.create("curve",[[this.pos[0]],[this.pos[1]]],this._attributes),this.objects.push(this.curve)),this.pos[0]=t[0],this.pos[1]=t[1],this.isPenDown&&(this.curve.dataX.push(this.pos[0]),this.curve.dataY.push(this.pos[1])),this.board.update()),this},fd:function(t){return this.forward(t)},bk:function(t){return this.back(t)},lt:function(t){return this.left(t)},rt:function(t){return this.right(t)},pu:function(){return this.penUp()},pd:function(){return this.penDown()},ht:function(){return this.hideTurtle()},st:function(){return this.showTurtle()},cs:function(){return this.clearScreen()},push:function(){return this.pushTurtle()},pop:function(){return this.popTurtle()},evalAt:function(t,i){var r,s,o,n,a=this.objects.length;for(r=0,s=0;r<a;r++)if(o=this.objects[r],o.elementClass===e.OBJECT_CLASS_CURVE){if(s<=t&&t<s+o.numberPoints)return n=t-s,o[i](n);s+=o.numberPoints}return this[i]()},X:function(t){return r.exists(t)?this.evalAt(t,"X"):this.pos[0]},Y:function(t){return r.exists(t)?this.evalAt(t,"Y"):this.pos[1]},Z:function(t){return 1},minX:function(){return 0},maxX:function(){var t,i,r=this.objects.length,s=0;for(t=0;t<r;t++)i=this.objects[t],i.elementClass===e.OBJECT_CLASS_CURVE&&(s+=this.objects[t].numberPoints);return s},hasPoint:function(t,i){var r,s;for(r=0;r<this.objects.length;r++)if(s=this.objects[r],s.type===e.OBJECT_TYPE_CURVE&&s.hasPoint(t,i))return!0;return!1}}),t.createTurtle=function(e,i,s){var o;return i=i||[],o=r.copyAttributes(s,e.options,"turtle"),new t.Turtle(e,i,o)},t.registerElement("turtle",t.createTurtle),{Turtle:t.Turtle,createTurtle:t.createTurtle}}),define("parser/ca",["jxg","base/constants","base/text","math/math","math/geometry","math/statistics","utils/type","utils/env"],function(t,e,i,r,s,o,n,a){"use strict";return t.CA=function(t,e,i){this.node=t,this.createNode=e,this.parser=i},t.extend(t.CA.prototype,{findMapNode:function(t,e){var i,r,s;if("op_assign"===e.value&&e.children[0].value===t)return e.children[1];if(e.children)for(r=e.children.length,i=0;i<r;++i)if(null!==(s=this.findMapNode(t,e.children[i])))return s;return null},setMath:function(t){var e,i;if(("node_op"!=t.type||"op_add"!=t.value&&"op_sub"!=t.value&&"op_mul"!=t.value&&"op_div"!=t.value&&"op_neg"!=t.value&&"op_execfun"!=t.value&&"op_exp"!=t.value)&&"node_var"!=t.type&&"node_const"!=t.type||(t.isMath=!0),t.children)for(i=t.children.length,e=0;e<i;++e)this.setMath(t.children[e])},deriveElementary:function(t,e){var i,r=t.children[0].value,s=t.children[1];switch(r){case"abs":i=this.createNode("node_op","op_div",s[0],this.createNode("node_op","op_execfun",this.createNode("node_var","sqrt"),[this.createNode("node_op","op_mul",n.deepCopy(s[0]),n.deepCopy(s[0]))]));break;case"sqrt":i=this.createNode("node_op","op_div",this.createNode("node_const",1),this.createNode("node_op","op_mul",this.createNode("node_const",2),this.createNode(t.type,t.value,n.deepCopy(t.children[0]),n.deepCopy(t.children[1]))));break;case"sin":i=this.createNode("node_op","op_execfun",this.createNode("node_var","cos"),n.deepCopy(s));break;case"cos":i=this.createNode("node_op","op_neg",this.createNode("node_op","op_execfun",this.createNode("node_var","sin"),n.deepCopy(s)));break;case"tan":i=this.createNode("node_op","op_div",this.createNode("node_const",1),this.createNode("node_op","op_exp",this.createNode("node_op","op_execfun",this.createNode("node_var","cos"),n.deepCopy(s)),this.createNode("node_const",2)));break;case"exp":i=this.createNode(t.type,t.value,n.deepCopy(t.children[0]),n.deepCopy(t.children[1]));break;case"pow":i=this.createNode("node_op","op_mul",this.createNode("node_op","op_execfun",n.deepCopy(t.children[0]),n.deepCopy(t.children[1])),this.createNode("node_op","op_add",this.createNode("node_op","op_mul",this.derivative(t.children[1][0],e),this.createNode("node_op","op_div",n.deepCopy(t.children[1][1]),n.deepCopy(t.children[1][0]))),this.createNode("node_op","op_mul",this.derivative(t.children[1][1],e),this.createNode("node_op","op_execfun",this.createNode("node_var","log"),[n.deepCopy(t.children[1][0])]))));break;case"log":case"ln":i=this.createNode("node_op","op_div",this.createNode("node_const",1),n.deepCopy(s[0]));break;case"log2":case"lb":case"ld":i=this.createNode("node_op","op_mul",this.createNode("node_op","op_div",this.createNode("node_const",1),n.deepCopy(s[0])),this.createNode("node_const",1.4426950408889634));break;case"log10":case"lg":i=this.createNode("node_op","op_mul",this.createNode("node_op","op_div",this.createNode("node_const",1),n.deepCopy(s[0])),this.createNode("node_const",.43429448190325176));break;case"asin":i=this.createNode("node_op","op_div",this.createNode("node_const",1),this.createNode("node_op","op_execfun",this.createNode("node_var","sqrt"),[this.createNode("node_op","op_sub",this.createNode("node_const",1),this.createNode("node_op","op_mul",n.deepCopy(s[0]),n.deepCopy(s[0])))]));break;case"acos":i=this.createNode("node_op","op_neg",this.createNode("node_op","op_div",this.createNode("node_const",1),this.createNode("node_op","op_execfun",this.createNode("node_var","sqrt"),[this.createNode("node_op","op_sub",this.createNode("node_const",1),this.createNode("node_op","op_mul",n.deepCopy(s[0]),n.deepCopy(s[0])))])));break;case"atan":i=this.createNode("node_op","op_div",this.createNode("node_const",1),this.createNode("node_op","op_add",this.createNode("node_const",1),this.createNode("node_op","op_mul",n.deepCopy(s[0]),n.deepCopy(s[0]))));break;case"sinh":i=this.createNode("node_op","op_execfun",this.createNode("node_var","cosh"),[n.deepCopy(s[0])]);break;case"cosh":i=this.createNode("node_op","op_execfun",this.createNode("node_var","sinh"),[n.deepCopy(s[0])]);break;case"tanh":i=this.createNode("node_op","op_sub",this.createNode("node_const",1),this.createNode("node_op","op_exp",this.createNode("node_op","op_execfun",this.createNode("node_var","tanh"),[n.deepCopy(s[0])]),this.createNode("node_const",2)));break;case"asinh":i=this.createNode("node_op","op_div",this.createNode("node_const",1),this.createNode("node_op","op_execfun",this.createNode("node_var","sqrt"),[this.createNode("node_op","op_add",this.createNode("node_op","op_mul",n.deepCopy(s[0]),n.deepCopy(s[0])),this.createNode("node_const",1))]));break;case"acosh":i=this.createNode("node_op","op_div",this.createNode("node_const",1),this.createNode("node_op","op_execfun",this.createNode("node_var","sqrt"),[this.createNode("node_op","op_sub",this.createNode("node_op","op_mul",n.deepCopy(s[0]),n.deepCopy(s[0])),this.createNode("node_const",1))]));break;case"atanh":i=this.createNode("node_op","op_div",this.createNode("node_const",1),this.createNode("node_op","op_sub",this.createNode("node_const",1),this.createNode("node_op","op_mul",n.deepCopy(s[0]),n.deepCopy(s[0]))));break;default:i=this.createNode("node_const",0),this._error('Derivative of "'+r+'" not yet implemented')}return i},derivative:function(t,e){var i;switch(t.type){case"node_op":switch(t.value){case"op_execfun":i="pow"==t.children[0].value?this.deriveElementary(t,e):this.createNode("node_op","op_mul",this.deriveElementary(t,e),this.derivative(t.children[1][0],e));break;case"op_div":i=this.createNode("node_op","op_div",this.createNode("node_op","op_sub",this.createNode("node_op","op_mul",this.derivative(t.children[0],e),n.deepCopy(t.children[1])),this.createNode("node_op","op_mul",n.deepCopy(t.children[0]),this.derivative(t.children[1],e))),this.createNode("node_op","op_mul",n.deepCopy(t.children[1]),n.deepCopy(t.children[1])));break;case"op_mul":i=this.createNode("node_op","op_add",this.createNode("node_op","op_mul",n.deepCopy(t.children[0]),this.derivative(t.children[1],e)),this.createNode("node_op","op_mul",this.derivative(t.children[0],e),n.deepCopy(t.children[1])));break;case"op_neg":i=this.createNode("node_op","op_neg",this.derivative(t.children[0],e));break;case"op_add":case"op_sub":i=this.createNode("node_op",t.value,this.derivative(t.children[0],e),this.derivative(t.children[1],e));break;case"op_exp":i=this.createNode("node_op","op_mul",n.deepCopy(t),this.createNode("node_op","op_add",this.createNode("node_op","op_mul",this.derivative(t.children[0],e),this.createNode("node_op","op_div",n.deepCopy(t.children[1]),n.deepCopy(t.children[0]))),this.createNode("node_op","op_mul",this.derivative(t.children[1],e),this.createNode("node_op","op_execfun",this.createNode("node_var","log"),[n.deepCopy(t.children[0])]))))}break;case"node_var":i=t.value===e?this.createNode("node_const",1):this.createNode("node_const",0);break;case"node_const":i=this.createNode("node_const",0)}return i},expandDerivatives:function(t,e,i){var r,s,o,a,h,l,c,d,u,p,f,m;if(l=0,!t)return l;for(this.line=t.line,this.col=t.col,r=t.children.length,s=0;s<r;++s)if(t.children[s]&&t.children[s].type)t.children[s]=this.expandDerivatives(t.children[s],t,i);else if(n.isArray(t.children[s]))for(o=0;o<t.children[s].length;++o)t.children[s][o]&&t.children[s][o].type&&(t.children[s][o]=this.expandDerivatives(t.children[s][o],t,i));switch(t.type){case"node_op":switch(t.value){case"op_execfun":if(t.children[0]&&"D"===t.children[0].value){if("node_var"==t.children[1][0].type?(u=t.children[1][0].value,a=this.findMapNode(u,i),f=a.children[0],p=t.children[1].length>=2?t.children[1][1].value:a.children[0][0],h=a.children[1]):(h=t.children[1][0],f=["x"],p=t.children[1].length>=2?t.children[1][1].value:"x"),m=t.children[1].length>=3?t.children[1][2].value:1,d=h,m>=1)for(;m>=1;)d=this.derivative(d,p),d=this.removeTrivialNodes(d),m--;c="node_op"==e.type&&"op_assign"==e.value?this.createNode("node_op","op_map",f,d):d,this.setMath(c),t.type=c.type,t.value=c.value,t.children[0]=c.children[0],t.children[1]=c.children[1]}}}return t},removeTrivialNodes:function(t){var e,i,r,s,o;if(n.isArray(t))for(i=t.length,e=0;e<i;++e)t[e]=this.removeTrivialNodes(t[e]);if("node_op"!=t.type||!t.children)return t;for(i=t.children.length,e=0;e<i;++e){this.mayNotBeSimplified=!1;do{t.children[e]=this.removeTrivialNodes(t.children[e])}while(this.mayNotBeSimplified)}switch(t.value){case"op_map":if(r=t.children[0],s=t.children[1],"node_var"==s.type)for(e=0;e<r.length;++e)if(r[e]==s.value){s.isMath=!0;break}break;case"op_add":if(r=t.children[0],s=t.children[1],"node_const"==r.type&&0===r.value)return s;if("node_const"==s.type&&0===s.value)return r;if("node_const"==r.type&&"node_const"==s.type)return r.value+=s.value,r;break;case"op_mul":if(r=t.children[0],s=t.children[1],"node_const"==r.type&&1==r.value)return s;if("node_const"==s.type&&1==s.value)return r;if("node_const"==r.type&&0===r.value)return r;if("node_const"==s.type&&0===s.value)return s;if("node_const"==s.type&&0===s.value)return s;if("node_op"==r.type&&"op_neg"==r.value&&"node_op"==s.type&&"op_neg"==s.value)return t.children=[r.children[0],s.children[0]],this.mayNotBeSimplified=!0,t
;if("op_neg"==r.value&&"op_neg"!=s.value)return t.type="node_op",t.value="op_neg",t.children=[this.createNode("node_op","op_mul",r.children[0],s)],this.mayNotBeSimplified=!0,t;if("op_neg"!=r.value&&"op_neg"==s.value)return t.type="node_op",t.value="op_neg",t.children=[this.createNode("node_op","op_mul",r,s.children[0])],this.mayNotBeSimplified=!0,t;if("op_div"==r.value&&"node_const"==r.children[0].type&&1==r.children[0].value)return t.type="node_op",t.value="op_div",t.children=[s,r.children[1]],this.mayNotBeSimplified=!0,t;if("op_div"==s.value&&"node_const"==s.children[0].type&&1==s.children[0].value)return t.type="node_op",t.value="op_div",t.children=[r,s.children[1]],this.mayNotBeSimplified=!0,t;if("node_const"!=r.type&&"node_const"==s.type)return t.children=[s,r],this.mayNotBeSimplified=!0,t;if("node_const"!=r.type&&"node_op"==s.type&&"op_neg"==s.value&&"node_const"==s.children[0].type)return t.children=[s,r],this.mayNotBeSimplified=!0,t;if("node_op"==r.type&&"op_execfun"!=r.value&&("node_var"==s.type||"node_op"==s.type&&"op_execfun"==s.value))return t.children=[s,r],this.mayNotBeSimplified=!0,t;if("node_op"!=r.type&&"node_op"==s.type&&"op_neg"==s.value&&"node_var"==s.children[0].type)return t.children=[s,r],this.mayNotBeSimplified=!0,t;if("node_const"!=r.type&&"node_op"==s.type&&("op_mul"==s.value||"op_div"==s.value)&&"node_const"==s.children[0].type)return o=s.children[0],s.children[0]=r,t.children=[o,s],this.mayNotBeSimplified=!0,t;if("node_const"!=s.type&&"node_op"==r.type&&"op_mul"==r.value&&"node_const"==r.children[0].type)return t.children=[r.children[0],this.createNode("node_op","op_mul",r.children[1],s)],this.mayNotBeSimplified=!0,t;if("node_const"==r.type&&"node_const"==s.type)return r.value*=s.value,r;if("node_const"==r.type&&"node_op"==s.type&&("op_mul"==s.value||"op_div"==s.value)&&"node_const"==s.children[0].type)return s.children[0].value*=r.value,s;if(r.hash=this.parser.compile(r),s.hash=this.parser.compile(s),r.hash===s.hash)return t.value="op_exp",t.children[1]=this.createNode("node_const",2),t;if("node_const"==r.type&&"node_op"==s.type&&("op_mul"==s.value||"op_div"==s.value)&&"node_const"==s.children[0].type)return s.children[0].value*=r.value,s;if("node_op"==s.type&&"op_exp"==s.value&&(r.hash||(r.hash=this.parser.compile(r)),s.children[0].hash||(s.children[0].hash=this.parser.compile(s.children[0])),r.hash===s.children[0].hash))return s.children[1]=this.createNode("node_op","op_add",s.children[1],this.createNode("node_const",1)),this.mayNotBeSimplified=!0,s;if("node_op"==r.type&&"op_exp"==r.value&&"node_op"==s.type&&"op_exp"==s.value&&(r.children[0].hash=this.parser.compile(r.children[0]),s.children[0].hash=this.parser.compile(s.children[0]),r.children[0].hash===s.children[0].hash))return r.children[1]=this.createNode("node_op","op_add",r.children[1],s.children[1]),this.mayNotBeSimplified=!0,r;break;case"op_sub":if(r=t.children[0],s=t.children[1],"node_const"==r.type&&0===r.value)return t.value="op_neg",t.children[0]=s,t;if("node_const"==s.type&&0===s.value)return r;if("node_const"==r.type&&"node_const"==s.type&&r.value==s.value)return this.createNode("node_const",0);if("node_var"==r.type&&"node_var"==s.type&&r.value==s.value)return this.createNode("node_const",0);if("node_const"==r.type&&"node_const"==s.type)return r.value-=s.value,r;if("node_op"==r.type&&"op_mul"==r.value&&"node_op"==s.type&&"op_mul"==s.value&&(r.children[1].hash=this.parser.compile(r.children[1]),s.children[1].hash=this.parser.compile(s.children[1]),r.children[1].hash===s.children[1].hash))return t.value="op_mul",t.children=[this.createNode("node_op","op_sub",r.children[0],s.children[0]),r.children[1]],this.mayNotBeSimplified=!0,t;if("node_op"==r.type&&"op_mul"==r.value&&(r.children[1].hash=this.parser.compile(r.children[1]),s.hash=this.parser.compile(s),r.children[1].hash===s.hash))return t.value="op_mul",t.children=[this.createNode("node_op","op_sub",r.children[0],this.createNode("node_const",1)),s],this.mayNotBeSimplified=!0,t;if("node_op"==s.type&&"op_mul"==s.value&&(s.children[1].hash=this.parser.compile(s.children[1]),r.hash=this.parser.compile(r),s.children[1].hash===r.hash))return t.value="op_mul",t.children=[this.createNode("node_op","op_sub",this.createNode("node_const",1),s.children[0]),r],this.mayNotBeSimplified=!0,t;break;case"op_neg":if(r=t.children[0],"node_const"==r.type&&0===r.value)return r;if("node_op"==r.type&&"op_neg"==r.value)return r.children[0];break;case"op_div":if(r=t.children[0],s=t.children[1],"node_const"==r.type&&"node_const"==s.type&&r.value==s.value&&0!==r.value)return r.value=1,r;if("node_const"==r.type&&0===r.value&&"node_const"==s.type&&0!==s.value)return r.value=0,r;if("node_const"==r.type&&0===r.value&&("node_op"==s.type||"node_var"==s.type))return t.type="node_const",t.value=0,t;if("node_var"==r.type&&"node_var"==s.type&&r.value==s.value)return this.createNode("node_const",1);if("node_const"==r.type&&0!==r.value&&"node_const"==s.type&&0===s.value)return r.value>0?r.value=1/0:r.value=-1/0,r;if("node_op"==r.type&&"op_neg"==r.value&&"node_op"==s.type&&"op_neg"==s.value)return t.children=[r.children[0],s.children[0]],this.mayNotBeSimplified=!0,t;if("op_neg"==r.value&&"op_neg"!=s.value)return t.type="node_op",t.value="op_neg",t.children=[this.createNode("node_op","op_div",r.children[0],s)],this.mayNotBeSimplified=!0,t;if("op_neg"!=r.value&&"op_neg"==s.value)return t.type="node_op",t.value="op_neg",t.children=[this.createNode("node_op","op_div",r,s.children[0])],this.mayNotBeSimplified=!0,t;if("node_op"==r.type&&"op_exp"==r.value&&(s.hash||(s.hash=this.parser.compile(s)),r.children[0].hash||(r.children[0].hash=this.parser.compile(r.children[0])),s.hash===r.children[0].hash))return r.children[1]=this.createNode("node_op","op_sub",r.children[1],this.createNode("node_const",1)),this.mayNotBeSimplified=!0,r;if("node_const"!=s.type&&"node_op"==r.type&&"op_mul"==r.value&&"node_const"==r.children[0].type)return t.value="op_mul",t.children=[r.children[0],this.createNode("node_op","op_div",r.children[1],s)],this.mayNotBeSimplified=!0,t;if("node_op"==r.type&&"op_exp"==r.value&&"node_op"==s.type&&"op_exp"==s.value&&(r.children[0].hash=this.parser.compile(r.children[0]),s.children[0].hash=this.parser.compile(s.children[0]),r.children[0].hash===s.children[0].hash))return r.children[1]=this.createNode("node_op","op_sub",r.children[1],s.children[1]),this.mayNotBeSimplified=!0,r;break;case"op_exp":if(r=t.children[0],s=t.children[1],"node_const"==s.type&&0===s.value)return s.value=1,s;if("node_const"==s.type&&1==s.value)return r;if("node_const"==r.type&&1==r.value)return r;if("node_const"==r.type&&0===r.value&&"node_const"==s.type&&0!==s.value)return r;if("node_op"==r.type&&"op_exp"==r.value)return t.children=[r.children[0],this.createNode("node_op","op_mul",r.children[1],s)],t}switch(t.value){case"op_add":if(r=t.children[0],s=t.children[1],"node_const"==r.type&&"node_const"==s.type&&r.value==s.value)return r.value+=s.value,r;if("node_var"==r.type&&"node_var"==s.type&&r.value==s.value)return t.children[0]=this.createNode("node_const",2),t.value="op_mul",t;if("node_op"==r.type&&"op_neg"==r.value)return t.value="op_sub",t.children[0]=s,t.children[1]=r.children[0],this.mayNotBeSimplified=!0,t;if("node_op"==s.type&&"op_neg"==s.value)return t.value="op_sub",t.children[1]=s.children[0],this.mayNotBeSimplified=!0,t;if("node_op"==r.type&&"op_mul"==r.value&&"node_op"==s.type&&"op_mul"==s.value&&(r.children[1].hash=this.parser.compile(r.children[1]),s.children[1].hash=this.parser.compile(s.children[1]),r.children[1].hash===s.children[1].hash))return t.value="op_mul",t.children=[this.createNode("node_op","op_add",r.children[0],s.children[0]),r.children[1]],this.mayNotBeSimplified=!0,t;if("node_op"==r.type&&"op_mul"==r.value&&(r.children[1].hash=this.parser.compile(r.children[1]),s.hash=this.parser.compile(s),r.children[1].hash===s.hash))return t.value="op_mul",t.children=[this.createNode("node_op","op_add",r.children[0],this.createNode("node_const",1)),s],this.mayNotBeSimplified=!0,t;if("node_op"==s.type&&"op_mul"==s.value&&(s.children[1].hash=this.parser.compile(s.children[1]),r.hash=this.parser.compile(r),s.children[1].hash===r.hash))return t.value="op_mul",t.children=[this.createNode("node_op","op_add",this.createNode("node_const",1),s.children[0]),r],this.mayNotBeSimplified=!0,t;break;case"op_sub":if(r=t.children[0],s=t.children[1],"node_op"==s.type&&"op_neg"==s.value)return t.value="op_add",t.children[1]=s.children[0],this.mayNotBeSimplified=!0,t;break;case"op_execfun":return this.simplifyElementary(t)}return t},simplifyElementary:function(t){var e=t.children[0].value,i=t.children[1];if(0==i.length)return t;switch(e){case"sin":case"tan":if("node_const"==i[0].type&&0===i[0].value)return t.type="node_const",t.value=0,t;if("node_var"==i[0].type&&"PI"==i[0].value)return t.type="node_const",t.value=0,t;if("node_op"==i[0].type&&"op_mul"==i[0].value&&"node_const"==i[0].children[0].type&&i[0].children[0].value%1==0&&"node_var"==i[0].children[1].type&&"PI"==i[0].children[1].value)return t.type="node_const",t.value=0,t;break;case"cos":if("node_const"==i[0].type&&0===i[0].value)return t.type="node_const",t.value=1,t;if("node_var"==i[0].type&&"PI"==i[0].value)return t.type="node_op",t.value="op_neg",t.children=[this.createNode("node_const",1)],t;break;case"exp":if("node_const"==i[0].type&&0===i[0].value)return t.type="node_const",t.value=1,t;break;case"pow":if("node_const"==i[1].type&&0===i[1].value)return t.type="node_const",t.value=1,t}return t}}),t.CA}),define("utils/dump",["jxg","utils/type"],function(t,e){"use strict";return t.Dump={addMarkers:function(t,i,r){var s,o,n;e.isArray(i)||(i=[i]),e.isArray(r)||(r=[r]),o=Math.min(i.length,r.length),i.length=o,r.length=o;for(s in t.objects)if(t.objects.hasOwnProperty(s))for(n=0;n<o;n++)t.objects[s][i[n]]=r[n]},deleteMarkers:function(t,i){var r,s,o;e.isArray(i)||(i=[i]),s=i.length,i.length=s;for(r in t.objects)if(t.objects.hasOwnProperty(r))for(o=0;o<s;o++)delete t.objects[r][i[o]]},str:function(t){return"string"==typeof t&&"function"!==t.substr(0,7)&&(t='"'+t+'"'),t},minimizeObject:function(i,r){var s,o,n,a={},h=e.deepCopy(i),l=[];for(n=1;n<arguments.length;n++)l.push(arguments[n]);for(a=e.deepCopy(a,t.Options.elements,!0),n=l.length;n>0;n--)a=e.deepCopy(a,l[n-1],!0);for(s in a)a.hasOwnProperty(s)&&(o=s.toLowerCase(),"object"!=typeof a[s]&&a[s]===h[o]&&(console.log("delete",s),delete h[o]));return h},prepareAttributes:function(e,i){var r,s;r=this.minimizeObject(i.getAttributes(),t.Options[i.elType]);for(s in i.subs)i.subs.hasOwnProperty(s)&&(r[s]=this.minimizeObject(i.subs[s].getAttributes(),t.Options[i.elType][s],t.Options[i.subs[s].elType]),r[s].id=i.subs[s].id,r[s].name=i.subs[s].name);return r.id=i.id,r.name=i.name,r},setBoundingBox:function(t,e,i){return t.push({obj:i,method:"setBoundingBox",params:[e.getBoundingBox(),!0]}),t},dump:function(t){var i,r,s,o,n=[],a=[],h=[],l=t.objectsList.length;for(this.addMarkers(t,"dumped",!1),i=0;i<l;i++)if(r=t.objectsList[i],s={},!r.dumped&&r.dump){for(s.type=r.getType(),s.parents=r.getParents().slice(),"point"===s.type&&1===s.parents[0]&&(s.parents=s.parents.slice(1)),o=0;o<s.parents.length;o++)e.isString(s.parents[o])&&"'"!==s.parents[o][0]&&'"'!==s.parents[o][0]?s.parents[o]='"'+s.parents[o]+'"':e.isArray(s.parents[o])&&(s.parents[o]="["+s.parents[o].toString()+"]");s.attributes=this.prepareAttributes(t,r),"glider"===s.type&&r.onPolygon&&n.push({obj:r.id,prop:"onPolygon",val:!0}),h.push(s)}return this.deleteMarkers(t,"dumped"),{elements:h,props:n,methods:a}},arrayToParamStr:function(t,e){var i,r=[];for(i=0;i<t.length;i++)r.push(e.call(this,t[i]));return r.join(", ")},toJCAN:function(t){var i,r,s;switch(typeof t){case"object":if(t){if(r=[],e.isArray(t)){for(i=0;i<t.length;i++)r.push(this.toJCAN(t[i]));return"["+r.join(",")+"]"}for(s in t)t.hasOwnProperty(s)&&r.push(s+": "+this.toJCAN(t[s]));return"<<"+r.join(", ")+">> "}return"null";case"string":return"'"+t.replace(/(["'])/g,"\\$1")+"'";case"number":case"boolean":return t.toString();case"null":return"null"}},toJessie:function(t){var e,i,r=this.dump(t),s=[];for(r.methods=this.setBoundingBox(r.methods,t,"$board"),i=r.elements,e=0;e<i.length;e++)i[e].attributes.name.length>0&&s.push("// "+i[e].attributes.name),s.push("s"+e+" = "+i[e].type+"("+i[e].parents.join(", ")+") "+this.toJCAN(i[e].attributes).replace(/\n/,"\\n")+";"),s.push("");for(e=0;e<r.methods.length;e++)s.push(r.methods[e].obj+"."+r.methods[e].method+"("+this.arrayToParamStr(r.methods[e].params,this.toJCAN)+");"),s.push("");for(e=0;e<r.props.length;e++)s.push(r.props[e].obj+"."+r.props[e].prop+" = "+this.toJCAN(r.props[e].val)+";"),s.push("");return s.join("\n")},toJavaScript:function(t){var i,r,s=this.dump(t),o=[];for(s.methods=this.setBoundingBox(s.methods,t,"board"),r=s.elements,i=0;i<r.length;i++)o.push('board.create("'+r[i].type+'", ['+r[i].parents.join(", ")+"], "+e.toJSON(r[i].attributes)+");");for(i=0;i<s.methods.length;i++)o.push(s.methods[i].obj+"."+s.methods[i].method+"("+this.arrayToParamStr(s.methods[i].params,e.toJSON)+");"),o.push("");for(i=0;i<s.props.length;i++)o.push(s.props[i].obj+"."+s.props[i].prop+" = "+e.toJSON(s.props[i].val)+";"),o.push("");return o.join("\n")}},t.Dump}),define("element/comb",["jxg","options","utils/type","base/constants","base/line","base/polygon","base/point"],function(t,e,i,r,s,o,n){"use strict";return t.createComb=function(t,e,r){var s,o,a,h,l,c,d,u,p;if(2!==e.length)throw l=e.map(function(t){return"'"+typeof t+"'"}),new Error("JSXGraph: Can't create comb with parent types "+l.join(", ")+".\nPossible parent types: [point,point], [[x1,y1],[x2,y2]]");if(i.isArray(e[0])&&e[0].length>1)h=i.copyAttributes(r,t.options,"comb","point1"),s=t.create("point",e[0],h);else if(i.isString(e[0])||i.isPoint(e[0]))s=t.select(e[0]);else if(i.isFunction(e[0])&&i.isPoint(e[0]()))s=e[0]();else{if(!(i.isFunction(e[0])&&e[0]().length&&e[0]().length>=2))throw new Error("JSXGraph: Can't create comb with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'.\nPossible parent types: [point,point], [[x1,y1],[x2,y2]]");h=i.copyAttributes(r,t.options,"comb","point1"),s=n.createPoint(t,e[0](),h)}if(i.isArray(e[1])&&e[1].length>1)h=i.copyAttributes(r,t.options,"comb","point2"),o=t.create("point",e[1],h);else if(i.isString(e[1])||i.isPoint(e[1]))o=t.select(e[1]);else if(i.isFunction(e[1])&&i.isPoint(e[1]()))o=e[1]();else{if(!(i.isFunction(e[1])&&e[1]().length&&e[1]().length>=2))throw new Error("JSXGraph: Can't create comb with parent types '"+typeof e[0]+"' and '"+typeof e[1]+"'.\nPossible parent types: [point,point], [[x1,y1],[x2,y2]]");h=i.copyAttributes(r,t.options,"comb","point2"),o=n.createPoint(t,e[1](),h)}return h=i.copyAttributes(r,t.options,"comb","curve"),a=t.create("curve",[[0],[0]],h),h=i.copyAttributes(r,t.options,"comb"),c=h.frequency,d=-h.angle,u=h.width,h.reverse&&(p=s,s=o,o=p,d=-d),a.updateDataArray=function(){var t,e,i,r=0,n=s.Dist(o),a=Math.cos(d),h=Math.sin(d),l=(o.X()-s.X())/n,p=(o.Y()-s.Y())/n;for(a*=u/Math.abs(h),h*=u/Math.abs(h),this.dataX=[],this.dataY=[];r<n;)t=s.X()+l*r,e=s.Y()+p*r,i=Math.min(a,n-r)/Math.abs(a),h*=i,a*=i,this.dataX.push(t),this.dataY.push(e),this.dataX.push(t+l*a+p*h),this.dataY.push(e-l*h+p*a),this.dataX.push(NaN),this.dataY.push(NaN),r+=c},a},t.registerElement("comb",t.createComb),{createComb:t.createComb}}),define("element/slopetriangle",["jxg","options","utils/type","base/constants","base/line","base/polygon","base/point","base/element"],function(t,e,i,r,s,o,n,a){"use strict";var h={removeSlopeTriangle:function(){o.Polygon.prototype.remove.call(this),this.board.removeObject(this.toppoint),this.board.removeObject(this.glider),this.board.removeObject(this.baseline),this.board.removeObject(this.basepoint),this.board.removeObject(this.label),this._isPrivateTangent&&this.board.removeObject(this.tangent)},Value:function(){return this.tangent.getSlope()}};return t.createSlopeTriangle=function(e,s,o){var n,a,l,c,d,u,p,f,m,b=!1;if(1===s.length&&s[0].type===r.OBJECT_TYPE_TANGENT)a=s[0],l=a.glider;else if(1===s.length&&s[0].type===r.OBJECT_TYPE_GLIDER)l=s[0],m=i.copyAttributes(o,e.options,"slopetriangle","tangent"),a=e.create("tangent",[l],m),b=!0;else{if(2!==s.length||s[0].elementClass!==r.OBJECT_CLASS_LINE||!i.isPoint(s[1]))throw new Error("JSXGraph: Can't create slope triangle with parent types '"+typeof s[0]+"'.");a=s[0],l=s[1]}return m=i.copyAttributes(o,e.options,"slopetriangle","basepoint"),p=e.create("point",[function(){return[l.X()+1,l.Y()]}],m),m=i.copyAttributes(o,e.options,"slopetriangle","baseline"),u=e.create("line",[l,p],m),m=i.copyAttributes(o,e.options,"slopetriangle","glider"),c=e.create("glider",[l.X()+1,l.Y(),u],m),m=i.copyAttributes(o,e.options,"slopetriangle","toppoint"),d=e.create("point",[function(){return[c.X(),c.Y()+(c.X()-l.X())*a.getSlope()]}],m),m=i.copyAttributes(o,e.options,"slopetriangle"),m.borders=i.copyAttributes(m.borders,e.options,"slopetriangle","borders"),n=e.create("polygon",[l,c,d],m),n.Value=h.Value,n.tangent=a,n._isPrivateTangent=b,n.borders[2].setArrow(!1,!1),m=i.copyAttributes(o,e.options,"slopetriangle","label"),f=e.create("text",[function(){return c.X()+.1},function(){return.5*(c.Y()+d.Y())},function(){return""}],m),f._setText(function(){return i.toFixed(n.Value(),i.evaluate(f.visProp.digits))}),f.fullUpdate(),n.glider=c,n.basepoint=p,n.baseline=u,n.toppoint=d,n.label=f,n.subs={glider:c,basePoint:p,baseLine:u,topPoint:d,label:f},n.inherits.push(c,p,u,d,f),n.methodMap=t.deepCopy(n.methodMap,{tangent:"tangent",glider:"glider",basepoint:"basepoint",baseline:"baseline",toppoint:"toppoint",label:"label",Value:"Value",V:"Value"}),n.remove=h.removeSlopeTriangle,n},t.registerElement("slopetriangle",t.createSlopeTriangle),{createSlopeTriangle:t.createSlopeTriangle}}),define("element/checkbox",["jxg","utils/env","utils/type"],function(t,e,i){"use strict";var r={CheckboxChangeEventHandler:function(){this._value=this.rendNodeCheckbox.checked,this.board.update()}};return t.createCheckbox=function(s,o,n){var a,h,l=i.copyAttributes(n,s.options,"checkbox");return h=[o[0],o[1],'<span style="display:inline"><input type="checkbox" /><label for=""></label></span>'],a=s.create("text",h,l),a.type=i.OBJECT_TYPE_CHECKBOX,a.rendNodeCheckbox=a.rendNode.childNodes[0].childNodes[0],a.rendNodeLabel=a.rendNode.childNodes[0].childNodes[1],a.rendNodeTag=a.rendNodeCheckbox,a.rendNodeTag.disabled=!!l.disabled,a.rendNodeLabel.innerHTML=o[2],a.rendNodeCheckbox.id=a.rendNode.id+"_checkbox",a.rendNodeLabel.id=a.rendNode.id+"_label",a.rendNodeLabel.setAttribute("for",a.rendNodeCheckbox.id),a.visPropOld.fontsize="0px",s.renderer.updateTextStyle(a,!1),a.rendNodeCheckbox.checked=l.checked,a._value=l.checked,a.Value=function(){return this._value},a.update=function(){return this.needsUpdate&&(t.Text.prototype.update.call(this),this._value=this.rendNodeCheckbox.checked),this},e.addEvent(a.rendNodeCheckbox,"change",r.CheckboxChangeEventHandler,a),a},t.registerElement("checkbox",t.createCheckbox),{createCheckbox:t.createCheckbox}}),define("element/input",["jxg","utils/env","utils/type"],function(t,e,i){"use strict";var r={InputInputEventHandler:function(t){this._value=this.rendNodeInput.value,this.board.update()}};return t.createInput=function(s,o,n){var a,h,l=i.copyAttributes(n,s.options,"input");return h=[o[0],o[1],'<span style="display:inline; white-space:nowrap; padding:0px;"><span></span><input type="text" maxlength="'+l.maxlength+'" style="width:100%"/></span>'],a=s.create("text",h,l),a.type=i.OBJECT_TYPE_INPUT,a.rendNodeLabel=a.rendNode.childNodes[0].childNodes[0],a.rendNodeInput=a.rendNode.childNodes[0].childNodes[1],a.rendNodeLabel.innerHTML=o[3],a.rendNodeInput.value=o[2],a.rendNodeTag=a.rendNodeInput,a.rendNodeTag.disabled=!!l.disabled,a.rendNodeLabel.id=a.rendNode.id+"_label",a.rendNodeInput.id=a.rendNode.id+"_input",a._value=o[2],a.update=function(){return this.needsUpdate&&(t.Text.prototype.update.call(this),this._value=this.rendNodeInput.value),this},a.Value=function(){return this._value},e.addEvent(a.rendNodeInput,"input",r.InputInputEventHandler,a),e.addEvent(a.rendNodeInput,"mousedown",function(t){i.exists(t.stopPropagation)&&t.stopPropagation()},a),e.addEvent(a.rendNodeInput,"touchstart",function(t){i.exists(t.stopPropagation)&&t.stopPropagation()},a),e.addEvent(a.rendNodeInput,"pointerdown",function(t){i.exists(t.stopPropagation)&&t.stopPropagation()},a),a.visPropOld.fontsize="0px",s.renderer.updateTextStyle(a,!1),a},t.registerElement("input",t.createInput),{createInput:t.createInput}}),define("element/button",["jxg","utils/env","utils/type"],function(t,e,i){"use strict";var r={ButtonClickEventHandler:function(){this._handler&&this._handler(),this.board.update()}};return t.createButton=function(s,o,n){var a,h,l=i.copyAttributes(n,s.options,"button");return h=[o[0],o[1],'<button type="button" style="width:100%;"></button>'],a=s.create("text",h,l),a.type=i.OBJECT_TYPE_BUTTON,a.rendNodeButton=a.rendNode.childNodes[0],a.rendNodeButton.id=a.rendNode.id+"_button",a.rendNodeButton.innerHTML=o[2],a.rendNodeTag=a.rendNodeButton,a.rendNodeTag.disabled=!!l.disabled,a.visPropOld.fontsize="0px",s.renderer.updateTextStyle(a,!1),o[3]&&(i.isString(o[3])?(a._jc=new t.JessieCode,a._jc.use(s),a._handler=function(){a._jc.parse(o[3])}):a._handler=o[3]),e.addEvent(a.rendNodeButton,"click",r.ButtonClickEventHandler,a),e.addEvent(a.rendNodeButton,"mousedown",function(t){i.exists(t.stopPropagation)&&t.stopPropagation()},a),e.addEvent(a.rendNodeButton,"touchstart",function(t){i.exists(t.stopPropagation)&&t.stopPropagation()},a),e.addEvent(a.rendNodeButton,"pointerdown",function(t){i.exists(t.stopPropagation)&&t.stopPropagation()},a),a},t.registerElement("button",t.createButton),{createButton:t.createButton}}),define("../build/core.deps.js",["jxg","utils/env","base/constants","utils/type","utils/xml","utils/event","utils/expect","math/math","math/qdt","math/numerics","math/statistics","math/symbolic","math/geometry","math/poly","math/complex","renderer/abstract","renderer/no","reader/file","parser/geonext","base/board","options","jsxgraph","base/element","base/coords","base/point","base/line","base/group","base/circle","element/conic","base/polygon","base/curve","element/arc","element/sector","base/composition","element/composition","element/locus","base/text","base/image","element/slider","element/measure","base/chart","base/transformation","base/turtle","utils/color","base/ticks","utils/zip","utils/base64","utils/uuid","utils/encoding","server/server","parser/datasource","parser/jessiecode","parser/ca","utils/dump","renderer/svg","renderer/vml","renderer/canvas","renderer/no","element/comb","element/slopetriangle","element/checkbox","element/input","element/button"],function(t,e){"use strict";return e.isBrowser?window.JXG=t:e.isNode()&&"object"==typeof module?module.exports=t:e.isWebWorker()&&(self.JXG=t),t}),require("../build/core.deps.js")});


==> anc/Others/Acknowledgments.html <==
<html>
<head>
 <meta charset="utf-8" />
 <title>Acknowledgments</title>
 <style type="text/css">
  html {font-family: Arial,Helvetica,sans-serif;font-size:15px}
 </style>
</head>
<body>
<table width="100%" height="100%"><tr width="100%" height="100%"><td height="100%" valign="center">
<p style="font-size:1.2rem; text-align:center; text-decoration:underline;">Supplements to <i>Visualization of cylindrical resonances</i>: Acknowledgements</p>
<p style="font-size:0.6rem;">&nbsp;</p>
<center><table width=935 border=0 style="font-size:1rem; padding:5px;">
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">JS library</p></td><td><p style="margin-top:5px; margin-bottom:5px; margin-left:1em">These supplements rely heavily on the Javascript library <a href="https://jsxgraph.org" target="_blank">JSXGraph</a>, developed at the <a href="https://www.uni-bayreuth.de/" target="_blank">University of Bayreuth</a>. A lot of code has been taken from examples on their wiki, like the so-called <a href="https://jsxgraph.org/wiki/index.php?title=Animation_II" target="_blank">Animation II</a> and <a href="https://jsxgraph.org/wiki/index.php?title=Heat_map" target="_blank">Heat map</a>.</p></td></tr>
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Bessel functions</p></td><td><p style="margin-top:5px; margin-bottom:5px; margin-left:1em">My Javascript code is based on a <a href="http://jean-pierre.moreau.pagesperso-orange.fr/Cplus/mjyzo_cpp.txt" target="_blank">C implementation</a> by <a href="http://www.jpmoreau.fr" target="_blank">Jean-Pierre Moreau</a>, which in turn is based on a <a href="https://web.archive.org/web/20041220092155/www.esrf.fr/computing/expg/libraries/smf/PROGRAMS/MJYZO.for" target="_blank">Fortran implementation</a> originally published on the website of the <a href="https://www.esrf.eu" target="_blank">European Synchrotron Radiation Facility</a>. I rewrote the C code before turning to Javascript and my version is included <a href="./mjyzo.txt" target="_blank">here</a> for completeness.</p></td></tr>
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Others</p></td><td><p style="margin-top:5px; margin-bottom:5px; margin-left:1em">Supplement A takes inspiration from the animations published <a href="https://weelookang.blogspot.com/2013/10/longitudinal-sound-wave-in-pipe-model.html" target="_blank">here</a> by Loo Kang Lawrence Wee.</p></td></tr>
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">License</p></td><td><p style="margin-top:5px; margin-bottom:5px; margin-left:1em">I claim no copyright on the source code of these supplements: you may use it at your will (although citing the original source is obviously a good practice) as long as you respect the licenses of the software listed above. JSXGraph is dual licensed under the <a href="LICENSE.LGPL">GNU LGPL</a> or <a href="LICENSE.MIT">MIT License</a>. More information can be found <a href="https://github.com/jsxgraph/jsxgraph#License" target="_blank">here</a>.</p></td></tr>
</table>
<p style="font-size:0.5rem;">&nbsp;</p>
<p style="font-size:1rem;"><a href="../Index.html">Back</a> to index.</p>
<p style="font-size:1rem;">&nbsp;</p>
</center></td></tr></table>
</body>
</html>


==> anc/Others/JetCavity.html <==
<html>
<head>
 <meta charset="utf-8" />
 <title>Mathematical model</title>
 <style type="text/css">
  html {font-family: Arial,Helvetica,sans-serif;font-size:15px}
 </style>
</head>
<body>
<table width="100%" height="100%"><tr width="100%" height="100%"><td height="100%" valign="center">
<p style="font-size:1.2rem; text-align:center; text-decoration:underline;">Supplements to <i>Visualization of cylindrical resonances</i>: Mathematical model</p>
<p style="font-size:0.6rem;">&nbsp;</p>
<center><table width=935 border=0 style="font-size:1rem; padding:5px;">
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Mathematical model</p></td><td><p style="margin-top:5px; margin-bottom:5px; margin-left:1em">Section IV of the article relies heavily on a mathematical model that is not part of the Version of Record.</p></td></tr>
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Data availability</p></td><td><p style="margin-top:5px; margin-bottom:5px; margin-left:1em">A PDF file describing the model and source code for GNU Octave (or MATLAB) are part of the original supplements, but not included here for practical reasons.</p></td></tr>
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Version of Record</p></td><td><p style="margin-top:5px; margin-bottom:5px; margin-left:1em">Everything can be downloaded from the URL corresponding to the DOI <a href="https://doi.org/10.1088/1361-6404/acf5b6" target="_blank">10.1088/1361-6404/acf5b6</a>.</p></td></tr>
<tr><td width=175 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Contact author</p></td><td><p style="margin-top:5px; margin-bottom:5px; margin-left:1em">If you do not have access to the Version or Record, you may request this material from the author.</p></td></tr>
</table>
<p style="font-size:0.5rem;">&nbsp;</p>
<p style="font-size:1rem;"><a href="../Index.html">Back</a> to index.</p>
<p style="font-size:1rem;">&nbsp;</p>
</center></td></tr></table>
</body>
</html>


==> anc/Others/LICENSE.LGPL <==
                   GNU LESSER GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.


  This version of the GNU Lesser General Public License incorporates
the terms and conditions of version 3 of the GNU General Public
License, supplemented by the additional permissions listed below.

  0. Additional Definitions.

  As used herein, "this License" refers to version 3 of the GNU Lesser
General Public License, and the "GNU GPL" refers to version 3 of the GNU
General Public License.

  "The Library" refers to a covered work governed by this License,
other than an Application or a Combined Work as defined below.

  An "Application" is any work that makes use of an interface provided
by the Library, but which is not otherwise based on the Library.
Defining a subclass of a class defined by the Library is deemed a mode
of using an interface provided by the Library.

  A "Combined Work" is a work produced by combining or linking an
Application with the Library.  The particular version of the Library
with which the Combined Work was made is also called the "Linked
Version".

  The "Minimal Corresponding Source" for a Combined Work means the
Corresponding Source for the Combined Work, excluding any source code
for portions of the Combined Work that, considered in isolation, are
based on the Application, and not on the Linked Version.

  The "Corresponding Application Code" for a Combined Work means the
object code and/or source code for the Application, including any data
and utility programs needed for reproducing the Combined Work from the
Application, but excluding the System Libraries of the Combined Work.

  1. Exception to Section 3 of the GNU GPL.

  You may convey a covered work under sections 3 and 4 of this License
without being bound by section 3 of the GNU GPL.

  2. Conveying Modified Versions.

  If you modify a copy of the Library, and, in your modifications, a
facility refers to a function or data to be supplied by an Application
that uses the facility (other than as an argument passed when the
facility is invoked), then you may convey a copy of the modified
version:

   a) under this License, provided that you make a good faith effort to
   ensure that, in the event an Application does not supply the
   function or data, the facility still operates, and performs
   whatever part of its purpose remains meaningful, or

   b) under the GNU GPL, with none of the additional permissions of
   this License applicable to that copy.

  3. Object Code Incorporating Material from Library Header Files.

  The object code form of an Application may incorporate material from
a header file that is part of the Library.  You may convey such object
code under terms of your choice, provided that, if the incorporated
material is not limited to numerical parameters, data structure
layouts and accessors, or small macros, inline functions and templates
(ten or fewer lines in length), you do both of the following:

   a) Give prominent notice with each copy of the object code that the
   Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the object code with a copy of the GNU GPL and this license
   document.

  4. Combined Works.

  You may convey a Combined Work under terms of your choice that,
taken together, effectively do not restrict modification of the
portions of the Library contained in the Combined Work and reverse
engineering for debugging such modifications, if you also do each of
the following:

   a) Give prominent notice with each copy of the Combined Work that
   the Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the Combined Work with a copy of the GNU GPL and this license
   document.

   c) For a Combined Work that displays copyright notices during
   execution, include the copyright notice for the Library among
   these notices, as well as a reference directing the user to the
   copies of the GNU GPL and this license document.

   d) Do one of the following:

       0) Convey the Minimal Corresponding Source under the terms of this
       License, and the Corresponding Application Code in a form
       suitable for, and under terms that permit, the user to
       recombine or relink the Application with a modified version of
       the Linked Version to produce a modified Combined Work, in the
       manner specified by section 6 of the GNU GPL for conveying
       Corresponding Source.

       1) Use a suitable shared library mechanism for linking with the
       Library.  A suitable mechanism is one that (a) uses at run time
       a copy of the Library already present on the user's computer
       system, and (b) will operate properly with a modified version
       of the Library that is interface-compatible with the Linked
       Version.

   e) Provide Installation Information, but only if you would otherwise
   be required to provide such information under section 6 of the
   GNU GPL, and only to the extent that such information is
   necessary to install and execute a modified version of the
   Combined Work produced by recombining or relinking the
   Application with a modified version of the Linked Version. (If
   you use option 4d0, the Installation Information must accompany
   the Minimal Corresponding Source and Corresponding Application
   Code. If you use option 4d1, you must provide the Installation
   Information in the manner specified by section 6 of the GNU GPL
   for conveying Corresponding Source.)

  5. Combined Libraries.

  You may place library facilities that are a work based on the
Library side by side in a single library together with other library
facilities that are not Applications and are not covered by this
License, and convey such a combined library under terms of your
choice, if you do both of the following:

   a) Accompany the combined library with a copy of the same work based
   on the Library, uncombined with any other library facilities,
   conveyed under the terms of this License.

   b) Give prominent notice with the combined library that part of it
   is a work based on the Library, and explaining where to find the
   accompanying uncombined form of the same work.

  6. Revised Versions of the GNU Lesser General Public License.

  The Free Software Foundation may publish revised and/or new versions
of the GNU Lesser General Public License from time to time. Such new
versions will be similar in spirit to the present version, but may
differ in detail to address new problems or concerns.

  Each version is given a distinguishing version number. If the
Library as you received it specifies that a certain numbered version
of the GNU Lesser General Public License "or any later version"
applies to it, you have the option of following the terms and
conditions either of that published version or of any later version
published by the Free Software Foundation. If the Library as you
received it does not specify a version number of the GNU Lesser
General Public License, you may choose any version of the GNU Lesser
General Public License ever published by the Free Software Foundation.

  If the Library as you received it specifies that a proxy can decide
whether future versions of the GNU Lesser General Public License shall
apply, that proxy's public statement of acceptance of any version is
permanent authorization for you to choose that version for the
Library.


==> anc/Others/LICENSE.MIT <==
Copyright (C) 2008-2012

        Matthias Ehmann
        Michael Gerhaeuser
        Carsten Miller
        Bianca Valentin
        Alfred Wassermann
        Peter Wilfahrt

  Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

  The above copyright notice and this permission notice shall be included in
all copies or substantial portions of the Software.

  THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

==> anc/Others/Notation.html <==
<html>
<head>
 <meta charset="utf-8" />
 <title>Notational remarks</title>
 <style type="text/css">
  html {font-family: Arial,Helvetica,sans-serif;font-size:15px}
 </style>
</head>
<body>
<table width="100%" height="100%"><tr width="100%" height="100%"><td height="100%" valign="center">
<p style="font-size:1.2rem; text-align:center; text-decoration:underline;">Supplements to <i>Visualization of cylindrical resonances</i>: Notational remarks</p>
<p style="font-size:0.3rem;">&nbsp;</p>
<center><table width=1080 border=0 style="font-size:1rem; padding:5px;"><tr><td>
These supplements are a visual aid to concepts explained in Refs. 26, 27 and 41. Each supplement uses the exact same notation as its original refrence. Namely,</td></tr></table>
<p style="font-size:0.3rem;">&nbsp;</p><table width=1080 style="font-size:1rem; padding:5px;">
<tr><td><b>Supplements</b></td><td align="center"><b>Reference</b></td></tr>
<tr><td align="right">A, B, C&emsp;</td><td><sup>26</sup>Philip M. Morse, <i>Vibration and sound</i>, 2nd edition (McGraw-Hill Book Company, New York, 1948), p. 389–401.</td></tr>
<tr><td align="right">D, E&emsp;</td><td><sup>27</sup>Constantine A. Balanis, <i>Advanced Engineering Electromagnetics</i>, 2nd edition (John Wiley &amp; Sons, New York, 2012), p. 483–505.</td></tr>
<tr><td align="right">F&emsp;</td><td><sup>41</sup>Arkadiy S. Baltenkov and Alfred Z. Msezane, “Electronic quantum confinement in cylindrical potential well,” Eur. Phys. J. D <b>70</b> (4), 81 (2016).</td></tr>
</table><p style="font-size:0.3rem;">&nbsp;</p>
<table width=1080 border=0 style="font-size:1rem; padding:5px;"><tr><td>
The notational differences between the supplements are detailed in the following table:</td></tr></table>
<p style="font-size:0.3rem;">&nbsp;</p><table width=1080 border=0 style="font-size:1rem; padding:5px;">
<tr><td width=175></td><td align="center" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-top:5px; margin-bottom:5px">Radius</p></td><td align="center" bgcolor="#111111"><p style="color:white; font-weight:bold">Height</p></td><td align="center" bgcolor="#111111"><p style="color:white; font-weight:bold">Frequency</p></td><td align="center" bgcolor="#111111"><p style="color:white; font-weight:bold">Energy</p></td><td align="center" bgcolor="#111111"><p style="color:white; font-weight:bold">Mass</p></td><td align="center" bgcolor="#111111"><p style="color:white; font-weight:bold">Bessel order</p></td><td align="center" bgcolor="#111111"><p style="color:white; font-weight:bold">Zero index</p><td align="center" bgcolor="#111111"><p style="color:white; font-weight:bold">Longitudinal mode number</p></td></tr>
<tr><td align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Supplements A, B, C</p></td><td align="center"><p style="margin-top:5px; margin-bottom:5px">a</p></td><td align="center">l</td><td align="center">&nu;</td><td align="center">-</td><td align="center">-</td><td align="center">m = 0, 1, 2...</td><td align="center">n = 0, 1, 2...</td><td align="center">n<sub>z</sub> = 0, 1, 2...</td></tr>
<tr><td align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Supplements D, E</p></td><td align="center">a</td><td align="center">h</td><td align="center">f</td><td align="center">-</td><td align="center">-</td><td align="center">m = 0, 1, 2...</td><td align="center">n = 1, 2, 3...</td><td align="center"><p style="margin-top:5px; margin-bottom:5px">p = 0, 1, 2... (TM)<br>p = 1, 2, 3... (TE)</p></td></tr>
<tr><td align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:0.8em">Supplement F</p></td><td align="center"><p style="margin-top:5px; margin-bottom:5px">R<sub>0</sub></p></td><td align="center">H</td><td align="center">-</td><td align="center">E</td><td align="center">m<sub>0</sub></td><td align="center">m = 0, 1, 2...</td><td align="center">l = 1, 2, 3...</td><td align="center">n = 1, 2, 3...</td></tr>
</table>
<p style="font-size:0.5rem;">&nbsp;</p>
<p style="font-size:1rem;"><a href="../Index.html">Back</a> to index.</p>
<p style="font-size:1rem;">&nbsp;</p>
</center></td></tr></table>
</body>
</html>


==> anc/Others/mjyzo.txt <==
/********************************************************************
*   Compute the zeros of Bessel functions Jn(x) and Jn'(x) using    *
*   subroutine JZO                                                  *
* ----------------------------------------------------------------- *
*      Based on original code by J-P Moreau (www.jpmoreau.fr)       *
********************************************************************/

#include <stdio.h>
#include <math.h>

#define NMAX 101

void JZO(int N, int NT, double *RJ0, double *RJ1);
void JNDD(int N, double X, double *BJN, double *DJN, double *FJN);

int main() {
	double RJ0[NMAX], RJ1[NMAX];
	int M, N, NT;
	printf("\n  Please enter order n: ");
	scanf("%d", &N);
	printf("  Please enter number of zeros: ");
	scanf("%d", &NT);
	JZO(N,NT,RJ0,RJ1);
	printf("\n  Zeros of Bessel functions J_%d(x) and J_%d'(x)\n",N,N);               
	printf("\n   m       j_%d,m           j'_%d,m",N,N);
	printf("\n  -------------------------------\n");
	for (M=0; M<NT; M++) printf(" %3d%14.7f%14.7f\n", M+1, RJ0[M], RJ1[M]);
	printf("  -------------------------------\n\n");
	return 0;
}

void JZO(int N, int NT, double *RJ0, double *RJ1) {
/*    ========================================================
!       Purpose: Compute the zeros of Bessel functions Jn(x)
!                and Jn'(x)
!       Input :  n  --- Order of Bessel functions (0 to 100)
!                NT --- Number of zeros (roots)
!       Output:  RJ0(L) --- L-th zero of Jn(x),  L=1,2,...,NT
!                RJ1(L) --- L-th zero of Jn"(x), L=1,2,...,NT
!       Routine called: JNDD for computing Jn(x) and its
!                       first and second derivatives
!     ======================================================== */
	double BJN,DJN,FJN;
	double X, X0;
	int L;
	
	// Zeros of Jn(x)
	if(N<=20) X=2.82141+1.15859*N;
	else X=N+pow(1.85576*N,0.33333)+pow(1.03315/N,0.33333);
	for(L=0;L<NT;L++) {
		do {
			X0=X;
			JNDD(N,X,&BJN,&DJN,&FJN);
			X -= BJN/DJN;
		} while(fabs(X-X0) > 1e-9);
		RJ0[L]=X;
        X=X+3.1416+(0.0972+0.0679*N-0.000354*N*N)/(L+1);
	}
	
	// Zeros of Jn'(x)
	if(N==0) X=3.8317;
	else if(N<=20) X=0.961587+1.07703*N;
	else X=N+pow(0.80861*N,0.33333)+pow(0.07249/N,0.33333);
	for(L=0;L<NT;L++) {
		do {
			X0=X;
			JNDD(N,X,&BJN,&DJN,&FJN);
			X=X-DJN/FJN;
		} while(fabs(X-X0) > 1e-9);
		RJ1[L]=X;
		X=X+3.1416+(0.4955+0.0915*N-0.000435*N*N)/(L+1);
	}
}

void JNDD(int N, double X, double *BJN, double *DJN, double *FJN) {
/*    =============================================================
!       Purpose: Compute Bessel functions Jn(x) and its
!                first and second derivatives 
!       Input:   x   ---  Argument of Jn(x) ( x > 0 )
!                n   ---  Order of Jn(x)
!       Output:  BJN ---  Jn(x)
!                DJN ---  Jn'(x)
!                FJN ---  Jn"(x)
!     ============================================================= */
	double BJ[2];
	int K, MT;
	double F, F0, F1, BS, SU;
	for(MT=1;MT<=900;MT++) {
		if(floor(0.5*log10(6.28*MT)-MT*log10(1.36*fabs(X)/MT))>20) break;
	}
	BS=0.0;
	F0=0.0;
	F1=1e-35;
	for(K=MT;K>=0;K--) {
		F=2.0*(K+1.0)*F1/X-F0;
		if(K==N+1) BJ[1]=F;
		else if(K==N) BJ[0]=F;
		if((K%2)==0) BS=BS+2.0*F;
		F0=F1;
		F1=F;
	}
	for(K=0;K<2;K++) BJ[K] /= BS-F;
	*BJN=BJ[0];
	*DJN=-BJ[1]+N*BJ[0]/X;
	*FJN=(N*N/(X*X)-1.0)*(*BJN)-*DJN/X;
}

// End of file mjyzo.c


==> anc/Supplements/SupplementA.html <==
<html>
<head>
 <meta charset="utf-8" />
 <title>Supplement A</title>
 <link rel="stylesheet" type="text/css" href="../JSXGraph/jsxgraph.css" />
 <script type="text/javascript" src="../JSXGraph/jsxgraphcore.js"></script>
 <style type="text/css">
  html {font-family: Arial,Helvetica,sans-serif;font-size:15px}
 </style>
</head>
<body>
<table width="100%" height="100%"><tr width="100%" height="100%"><td height="100%" valign="center">
<p style="font-size:1.2rem; text-align:center; text-decoration:underline;">Supplements to <i>Visualization of cylindrical resonances</i>: Supplement A</p>
<p style="font-size:0.6rem;">&nbsp;</p>
<center><table><tr>
<td align="center">
<div id='jxgbox' class='jxgbox' style='width:752px; height:360px;'><script type='text/javascript'>
var brd = JXG.JSXGraph.initBoard('jxgbox',{axis:false,boundingbox: [0,7.5,9.4,0],showNavigation:false});
var modeNz = brd.create('slider',[[3.7,6.6],[5.7,6.6],[1,1,5]],{name:'&nbsp;n<sub>z</sub>',snapWidth:1,precision:0});
brd.create('polygon',[[0.7,1],[8.7,1],[8.7,6],[0.7,6]],{fillOpacity:'0',highlightFillOpacity:'0',borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
var nX = 40;
var nY = 8;
pts = new Array(nY);
for (var i=0; i<nY; i++) {
	brd.create('point',[function() {return 0.7+8/modeNz.Value();},1+5/nY*(i+Math.random())],{fixed:true, withLabel:false, showInfoBox:false, face:'o', size:2, strokeColor:'blue', fillOpacity:0, strokeOpacity:function() {return modeNz.Value()>1;}});
	brd.create('point',[function() {return 0.7+2*8/modeNz.Value();},1+5/nY*(i+Math.random())],{fixed:true, withLabel:false, showInfoBox:false, face:'o', size:2, strokeColor:'blue', fillOpacity:0, strokeOpacity:function() {return modeNz.Value()>2;}});
	brd.create('point',[function() {return 0.7+3*8/modeNz.Value();},1+5/nY*(i+Math.random())],{fixed:true, withLabel:false, showInfoBox:false, face:'o', size:2, strokeColor:'blue', fillOpacity:0, strokeOpacity:function() {return modeNz.Value()>3;}});
	brd.create('point',[function() {return 0.7+4*8/modeNz.Value();},1+5/nY*(i+Math.random())],{fixed:true, withLabel:false, showInfoBox:false, face:'o', size:2, strokeColor:'blue', fillOpacity:0, strokeOpacity:function() {return modeNz.Value()>4;}});
	pts[i] = new Array(nX);
	for(var j=0; j<nX; j++) {
		pts[i][j] = brd.create('point',[0.7+8/nX*(j+0.5),1+5/nY*(i+Math.random())],{fixed:true, withLabel:false, showInfoBox:false, face:'o', size:2, strokeColor:'blue', fillOpacity:0});
	}
}
var k=1;
setInterval(function(){
   for (i=0; i<nY; i++) {
	   for(var j=0; j<nX; j++) {
		   pts[i][j].moveTo([0.7+8/nX*(j+0.5)+(0.2+(5-modeNz.Value())*0.05)*Math.sin(Math.PI*modeNz.Value()*(j+0.5)/nX)*Math.cos(2*Math.PI*k/20),pts[i][j].Y()],200);
	   }
   }   
   k++;
},200);
</script></div>
</td>

</tr><tr><td><p style="font-size:0.6rem;">&nbsp;</p></td></tr>
<tr>
<td align="center"><p style="font-size:1rem;"><b>Standing acoustic wave, mode 00n<sub>z</sub></b></p></td>
</tr></table></center>
<br />
<p style="font-size:0.3rem;">&nbsp;</p>
<center><table width=935 border=0 style="font-size:1rem;">
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Notation</p></td><td><p style="padding:5px; margin-left:1em">This supplement follows the notation of Ref. 26. See the <a href="../Others/Notation.html">notational remarks</a> page for more information.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Reference</p></td><td><p style="padding:5px; margin-left:1em"><sup>26</sup> Philip M. Morse, <i>Vibration and sound</i>, 2nd edition (McGraw-Hill Book Company, New York, 1948), p. 389–401.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Comments</p></td><td><p style="padding:5px; margin-left:1em">Gas particles oscillate in the longitudinal direction. Particle distribution in the transversal direction has been randomized for better visualization. Please refer to the <a href="../Others/Documentation.pdf">documentation</a> for more information.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">JS library</p></td><td><p style="padding:5px; margin-left:1em">This supplement uses the open-source Javascript library <a href="https://jsxgraph.org/" target="_blank">JSXGraph</a>. See the <a href="../Others/Acknowledgments.html">acknowledgments</a> page for more information.</p></td></tr>
</table>
<p style="font-size:0.3rem;">&nbsp;</p>
<p style="font-size:1rem;"><a href="../Index.html">Back</a> to index.</p>
<br />
</center></td></tr></table>
</body>
</html>


==> anc/Supplements/SupplementB.html <==
<html>
<head>
 <meta charset="utf-8" />
 <title>Supplement B</title>
 <link rel="stylesheet" type="text/css" href="../JSXGraph/jsxgraph.css" />
 <script type="text/javascript" src="../JSXGraph/jsxgraphcore.js"></script>
 <script type="text/javascript">
 /**************************************************************************************************************
 *                                                                                                             *
 *  The following function takes m and x and returns J_m(x)                                                    *
 *                                                                                                             *
 *  This code is based on a C implementation by J-P Moreau (www.jpmoreau.fr), which in turn is based on a      *
 *  Fortran implementation originally published on the website of the European Synchrotron Radiation Facility  *
 *  (www.esrf.eu). The Fortran file is no longer available but has been stored by the Internet Archive:        *
 *  http://jean-pierre.moreau.pagesperso-orange.fr/Cplus/mjyzo_cpp.txt                                         *
 *  www.esrf.fr/computing/expg/libraries/smf/PROGRAMS/MJYZO.for (no longer available)                          *
 *  https://web.archive.org/web/20041220092155/www.esrf.fr/computing/expg/libraries/smf/PROGRAMS/MJYZO.for     *
 **************************************************************************************************************/
 function besselJ(M,X) {
	 if(X==0) return (M==0 ? 1 : 0);
	 else {
		var BJ = 0.0; // double
		var K, MT; // int
		var F, F0, F1, BS; // double
		for(MT=1;MT<=900;MT++) {
			if(Math.floor(0.5*Math.log10(6.28*MT)-MT*Math.log10(1.36*Math.abs(X)/MT))>20) break;
		}
		BS=0.0;
		F0=0.0;
		F1=1e-35;
		for(K=MT;K>=0;K--) {
			F=2.0*(K+1.0)*F1/X-F0;
			if(K==M) BJ=F;
			if((K%2)==0) BS=BS+2.0*F;
			F0=F1;
			F1=F;
		}
		BJ /= BS-F;
		return BJ;
	}
 }
 </script>
 <style type="text/css">
  html {font-family: Arial,Helvetica,sans-serif;font-size:15px}
 </style>
</head>
<body>
<table width="100%" height="100%"><tr width="100%" height="100%"><td height="100%" valign="center">
<p style="font-size:0.14rem;">&nbsp;</p><p style="font-size:1.2rem; text-align:center; text-decoration:underline;">Supplements to <i>Visualization of cylindrical resonances</i>: Supplement B</p>
<p style="font-size:0.6rem;">&nbsp;</p>
<center><table>
	
<tr>

<td width=670 align="center">
<div id='ctrlBox' class='jxgbox' style='width:640px; height:47px;'><script type='text/javascript'>
var ctrlBrd = JXG.JSXGraph.initBoard('ctrlBox',{axis:false,boundingbox: [0,1,100,0],showNavigation:false});
var eRad = ctrlBrd.create('slider',[[2,0.35],[17,0.35],[5,117,500]],{name:'&nbsp;a (mm)',precision:0});
var eHeight = ctrlBrd.create('slider',[[32,0.35],[55,0.35],[5,495,800]],{name:'&nbsp;l (mm)',precision:0});
var freq = ctrlBrd.create('slider',[[70,0.35],[86,0.35],[0.5,1.35,3.5]],{name:'&nbsp;&nu; (kHz)'});
</script></div>
</td>

<td width=510 align="center" rowspan="2">
<div id="box" class="jxgbox" style="width:480px; height:480px;">
<script type="text/javascript">
	
JXG.joinCurves = function(board, parents, attributes) {
        var cu1 = parents[0], 
            cu2 = parents[1],
            attr = JXG.copyAttributes(attributes, board.options, 'curve'),
            c = board.create('curve', [[0], [0]], attr);
        
        c.updateDataArray = function() {
            // The two paths have to be connected
            this.dataX = cu1.dataX.slice(0,-1).concat(cu2.dataX);
            this.dataY = cu1.dataY.slice(0,-1).concat(cu2.dataY);
            this.bezierDegree = cu1.bezierDegree;
        };
        c.prepareUpdate().update().updateRenderer();
        return c;
    };

var board = JXG.JSXGraph.initBoard('box', {boundingbox: [0, 100, 100, 0], axis:false, showNavigation:false});
ctrlBrd.addChild(board);
var modeM = board.create('slider',[[6,92],[30,92],[0,1,8]],{name:'&nbsp;m',snapWidth:1,precision:0});
var modeN = board.create('slider',[[50,92],[58,92],[0,0,2]],{name:'&nbsp;&nbsp;&nbsp;n',snapWidth:1,precision:0});
var modeP = board.create('slider',[[74,92],[90,92],[0,3,5]],{name:'&nbsp;&nbsp;n<sub>z</sub>',snapWidth:1,precision:0});
var aRail = board.create('arc', [[74.5, 44.5], [97.5,44.5], [51.5,44.5]], {fixed:true, strokewidth:0, highlight:false, center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
var aGlider = board.create('glider', [97.5,44.5,aRail],{withLabel:false,showInfoBox:false});
board.create('line',[aGlider,function(){return [aGlider.X()-3.5*(aGlider.X()-74.5)/19.5,aGlider.Y()-3.5*(aGlider.Y()-44.5)/19.5];}], {straightFirst:false, straightLast:false, strokeWidth:2, dash:1});
board.create('line',[function(){return [149-aGlider.X(),89-aGlider.Y()];},function(){return [149-aGlider.X()+3.5*(aGlider.X()-74.5)/19.5,89-aGlider.Y()+3.5*(aGlider.Y()-44.5)/19.5];}], {straightFirst:false, straightLast:false, strokeWidth:2, dash:1});
var sRail = board.create('line',[[48.5,14],[48.5,74]],{strokewidth:0, highlight:false,straightFirst:false, straightLast:false, fixed:true});
var sGlider = board.create('glider', [sRail],{withLabel:false,showInfoBox:false});
board.create('line',[sGlider,[45,function(){return sGlider.Y();}]], {straightFirst:false, straightLast:false, strokeWidth:2, dash:1});
board.create('line',[[2.5,function(){return sGlider.Y();}],[6,function(){return sGlider.Y();}]], {straightFirst:false, straightLast:false, strokeWidth:2, dash:1});
var coordLabel = 'z = ';
var livePhi = function() {return Math.acos((aGlider.X()-74.5)/23);};
var liveZ = function() {return (sGlider.Y()-14)/60;};
board.create('text', [62, 14, function(){return 'z<sub>0</sub> = '+(eHeight.Value()*liveZ()).toFixed(0)+' mm, φ<sub>0</sub> = '+(livePhi()/Math.PI).toFixed(2)+' π';}], {fixed:true});

var tempLabel = '&nu;<sup>AC</sup><sub>';
/****************************************
*  These are x'_mn/PI                   *
*  x'_mn: zero of J'_m(x) with index n  *
*  m = 0,1...8 || n = 0,1,2             *
****************************************/
var zerosDivPi = [
  [0, 1.2197, 2.2331],
  [0.5861, 1.6970, 2.7172],
  [0.9722, 2.1346, 3.1734],
  [1.3373, 2.5513, 3.6115],
  [1.6926, 2.9547, 4.0368],
  [2.0421, 3.3486, 4.4523],
  [2.3877, 3.7353, 4.8600],
  [2.7304, 4.1165, 5.2614],
  [3.0709, 4.4931, 5.6576]
];
var modeFreq = function() {return 171.5*Math.sqrt(modeP.Value()*modeP.Value()/(eHeight.Value()*eHeight.Value())+zerosDivPi[modeM.Value()][modeN.Value()]*zerosDivPi[modeM.Value()][modeN.Value()]/(eRad.Value()*eRad.Value()));};
var modeFreqLabel = function() {return tempLabel.concat(modeM.Value(),modeN.Value(),modeP.Value(),'</sub> = ',modeFreq().toFixed(3),' kHz');};
board.create('text', [12, 82, modeFreqLabel], {fixed:true});
var button1 = board.create('button', [42, 82, 'Update plots', updateMode], {});
var plotT = board.create('slider',[[75,80],[75,84],[0,1,1]],{snapWidth:1,precision:0,withLabel:0});
board.create('text', [77, 84, 'Normal plots'], {fixed:true});
board.create('text', [77, 80, 'Binary plots'], {fixed:true});

var colFunc = function(myV) {return JXG.hsv2rgb(0.0, (myV+1)/2, 1.0);};

var updM = modeM.Value();
var updN = modeN.Value();
var updP = modeP.Value();
var updZ = liveZ();
var updPhi = livePhi();
var updT = plotT.Value();
/************************************************
*  These are J_m(x'_m0) (i.e.: n=0)             *
*  Used as normalization factor, since that is  *
*  the maximum of J_m(x'_mn*x) with x in [0,1]  *
*  m = 0,1,...8 || n=0                          *
************************************************/
var maxBessel = [1, 0.58187, 0.48650, 0.43439, 0.39965, 0.37409, 0.35414, 0.33793, 0.324381];
function drawMode() {
board.suspendUpdate();
for (i=14; i<74; i++) {
	for (j=6; j<45; j++) {
		var signPhi = j>25 ? Math.cos(updM*updPhi) : Math.cos(updM*(updPhi+Math.PI));
		var argZ = Math.PI*updP*(i-14)/59;
		var argR = Math.PI*zerosDivPi[updM][updN]*Math.abs(j-25)/19;
		var myValue = colFunc(signPhi*Math.cos(argZ)*besselJ(updM,argR)/maxBessel[updM]);
		var cu = board.create('curve', 
		[[j, j+1, j+1, j, j],
		[i, i, i+1, i+1, i]],
		{name:String(39*(i-14)+j-5), fillColor:myValue, strokeColor:myValue});
		
        // Turn off highlighting to increase efficiency.
        cu.hasPoint = function() {return false;};
		}
	}
board.create('polygon',[[6,14],[6,74],[45,74],[45,14]],{name:'planePHI',fillOpacity:'0',highlightFillOpacity:'0',borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
var argZ = Math.PI*updP*updZ;
/*********************************************************************
*  These are m! (factorial of m) || m = 0,1,...,8                    *
*  I used it because I know cos(phi) and I need cos(m*phi)           *
*  and it turns out that calculating phi with atan2() was too slow   *
*  so I decided to use the Chebyshev polynomial of 1st kind instead  *
*********************************************************************/
var myFact = [1,1,2,6,24,120,720,5040,40320];
for (i=25; i<64; i++) {
	for (j=55; j<94; j++) {
		var dist = Math.sqrt((j-74)*(j-74)+(i-44)*(i-44));
		if(dist>20) continue;
		var myCos = dist>0 ? (j-74)/dist : 0;
		var myU = myCos*myCos-1;
		var signPhi=0;
		for(l=0;l<=0.5*updM;l++) {
			signPhi += Math.pow(myU,l)*Math.pow(myCos,updM-2*l)*myFact[updM]/(myFact[2*l]*myFact[updM-2*l]);
		}
		var argR = Math.PI*zerosDivPi[updM][updN]*Math.min(1,dist/19.5);
		var myValue = colFunc(signPhi*Math.cos(argZ)*besselJ(updM,argR)/maxBessel[updM]);
		var cu = board.create('curve', 
		[[j, j+1, j+1, j, j],
		[i, i, i+1, i+1, i]],
		{name:'ci'+i+j, fillColor:myValue, strokeColor:myValue});
		
        // Turn off highlighting to increase efficiency.
        cu.hasPoint = function() {return false;};
		}
	}
var tmpArc = board.create('arc',[[74.5,44.5],[55,44.5],[94,44.5]],{name:'tmpArc',center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
var tmpArc2 = board.create('majorarc',[[74.5,40.5],[94,44.5],[55,44.5]],{name:'tmpArc2',center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
var c3 = JXG.joinCurves(board, [tmpArc,tmpArc2], {name:'clean1',strokeWidth:0,fillColor:'white'});
board.removeObject('tmpArc');
board.removeObject('tmpArc2');
tmpArc = board.create('arc',[[74.5,44.5],[94,44.5],[55,44.5]],{name:'tmpArc',center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
tmpArc2 = board.create('majorarc',[[74.5,48.5],[55,44.5],[94,44.5]],{name:'tmpArc2',center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
var c3 = JXG.joinCurves(board, [tmpArc,tmpArc2], {name:'clean2',strokeWidth:0,fillColor:'white'});
board.removeObject('tmpArc');
board.removeObject('tmpArc2');
board.create('circle',[[74.5,44.5],[94,44.5]],{name:'planeZ',strokeColor:'black',fixed:true});

board.unsuspendUpdate();
}

drawMode();
/*****************************************************************************
*  For mode mnp, there are n values of r/R where J(x'_mn*r/R) = 0            *
*  That occurs at r/R = x_mq/x'_mn for q = 0,1,2...,n-1                      *
*  n = 1,2,3... || m = 0,1,2,...                                             *
*  The 1st column of rCs contains the value 1 to be used for n=0 (no zeros)  *
*  The 2nd column contains x_m0/x'_m1 to be used for n=1 (only zero)         *
*  The 3rd column contains x_m0/x'_m2 to be used for n=2 (first zero)        *
*  The 4th column contains x_m1/x'_m2 to be used for n=2 (second zero)       *
*  m is the row number, as well as the index in J_m(x)                       *
*****************************************************************************/
var rCs = [
  [1, 0.6276, 0.7868, 0.3428],
  [1, 0.7187, 0.8219, 0.4489],
  [1, 0.7658, 0.8443, 0.5151],
  [1, 0.7960, 0.8603, 0.5623],
  [1, 0.8175, 0.8725, 0.5984],
  [1, 0.8338, 0.8821, 0.6271],
  [1, 0.8467, 0.8900, 0.6508],
  [1, 0.8573, 0.8967, 0.6707],
  [1, 0.8661, 0.9023, 0.6878]
];
function Chladni() {
	board.create('polygon',[[6,14],[6,74],[45,74],[45,14]],{name:'planePHI',fillOpacity:'0',highlightFillOpacity:'0',borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
	board.create('circle',[[74.5,44.5],[94,44.5]],{name:'planeZ',strokeColor:'black',fixed:true});
	var sectorCol = ['white','red'];
	if(updM) {
		for(l=1;l<2*updM+1;l++) {
			board.create('sector',[[74.5,44.5],[74.5+19.5*Math.cos((l-1.5)*Math.PI/updM),44.5+19.5*Math.sin((l-1.5)*Math.PI/updM)],[74.5+19.5*Math.cos((l-0.5)*Math.PI/updM),44.5+19.5*Math.sin((l-0.5)*Math.PI/updM)]],{name:'sector'+l,fillColor:sectorCol[(l+Math.floor(0.5*Math.floor(2*updZ*updP+1))+updN)%2],fillOpacity:1,highlight:false,strokeColor:'black'});
			if(updN) {
				board.create('sector',[[74.5,44.5],[74.5+rCs[updM][updN]*19.5*Math.cos((l-1.5)*Math.PI/updM),44.5+rCs[updM][updN]*19.5*Math.sin((l-1.5)*Math.PI/updM)],[74.5+rCs[updM][updN]*19.5*Math.cos((l-0.5)*Math.PI/updM),44.5+rCs[updM][updN]*19.5*Math.sin((l-0.5)*Math.PI/updM)]],{name:'sectorS'+l,fillColor:sectorCol[(l+Math.floor(0.5*Math.floor(2*updZ*updP+1))+updN+1)%2],fillOpacity:1,highlight:false,strokeColor:'black'});
				if(updN==2) board.create('sector',[[74.5,44.5],[74.5+rCs[updM][3]*19.5*Math.cos((l-1.5)*Math.PI/updM),44.5+rCs[updM][3]*19.5*Math.sin((l-1.5)*Math.PI/updM)],[74.5+rCs[updM][3]*19.5*Math.cos((l-0.5)*Math.PI/updM),44.5+rCs[updM][3]*19.5*Math.sin((l-0.5)*Math.PI/updM)]],{name:'sectorS_2'+l,fillColor:sectorCol[(l+Math.floor(0.5*Math.floor(2*updZ*updP+1)))%2],fillOpacity:1,highlight:false,strokeColor:'black'});
			}
		}
		if(updP==0) {
			board.create('polygon',[[25.5-19.5*rCs[updM][updN+Math.floor(0.5*updN)],14],[25.5-19.5*rCs[updM][updN+Math.floor(0.5*updN)],74],[25.5,74],[25.5,14]],{name:'polP1',fillColor:sectorCol[(updM+1+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
			board.create('polygon',[[25.5,14],[25.5,74],[25.5+19.5*rCs[updM][updN+Math.floor(0.5*updN)],74],[25.5+19.5*rCs[updM][updN+Math.floor(0.5*updN)],14]],{name:'polP2',fillColor:sectorCol[(1+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
			if(updN) {
				board.create('polygon',[[6,14],[6,74],[25.5-19.5*rCs[updM][updN],74],[25.5-19.5*rCs[updM][updN],14]],{name:'polPS1',fillColor:sectorCol[(updN-1+updM+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				board.create('polygon',[[25.5+19.5*rCs[updM][updN],14],[25.5+19.5*rCs[updM][updN],74],[45,74],[45,14]],{name:'polPS2',fillColor:sectorCol[(updN-1+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				if(updN==2) {
					board.create('polygon',[[25.5-19.5*rCs[updM][2],14],[25.5-19.5*rCs[updM][2],74],[25.5-19.5*rCs[updM][3],74],[25.5-19.5*rCs[updM][3],14]],{name:'polPS1_2',fillColor:sectorCol[(updM+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					board.create('polygon',[[25.5+19.5*rCs[updM][3],14],[25.5+19.5*rCs[updM][3],74],[25.5+19.5*rCs[updM][2],74],[25.5+19.5*rCs[updM][2],14]],{name:'polPS2_2',fillColor:sectorCol[Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				}
			}
		}
		else {
			board.create('polygon',[[25.5-19.5*rCs[updM][updN+Math.floor(0.5*updN)],14],[25.5-19.5*rCs[updM][updN+Math.floor(0.5*updN)],14+30/updP],[25.5,14+30/updP],[25.5,14]],{name:'polB1',fillColor:sectorCol[(updM+1+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
			board.create('polygon',[[25.5,14],[25.5,14+30/updP],[25.5+19.5*rCs[updM][updN+Math.floor(0.5*updN)],14+30/updP],[25.5+19.5*rCs[updM][updN+Math.floor(0.5*updN)],14]],{name:'polB2',fillColor:sectorCol[(1+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
			board.create('polygon',[[25.5-19.5*rCs[updM][updN+Math.floor(0.5*updN)],74-30/updP],[25.5-19.5*rCs[updM][updN+Math.floor(0.5*updN)],74],[25.5,74],[25.5,74-30/updP]],{name:'polT1',fillColor:sectorCol[(updM+updP+1+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
			board.create('polygon',[[25.5,74-30/updP],[25.5,74],[25.5+19.5*rCs[updM][updN+Math.floor(0.5*updN)],74],[25.5+19.5*rCs[updM][updN+Math.floor(0.5*updN)],74-30/updP]],{name:'polT2',fillColor:sectorCol[(updP+1+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
			if(updN) {
				board.create('polygon',[[6,14],[6,14+30/updP],[25.5-19.5*rCs[updM][updN],14+30/updP],[25.5-19.5*rCs[updM][updN],14]],{name:'polBS1',fillColor:sectorCol[(1+updN+updM+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				board.create('polygon',[[25.5+19.5*rCs[updM][updN],14],[25.5+19.5*rCs[updM][updN],14+30/updP],[45,14+30/updP],[45,14]],{name:'polBS2',fillColor:sectorCol[(1+updN+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				board.create('polygon',[[6,74-30/updP],[6,74],[25.5-19.5*rCs[updM][updN],74],[25.5-19.5*rCs[updM][updN],74-30/updP]],{name:'polTS1',fillColor:sectorCol[(1+updN+updM+updP+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				board.create('polygon',[[25.5+19.5*rCs[updM][updN],74-30/updP],[25.5+19.5*rCs[updM][updN],74],[45,74],[45,74-30/updP]],{name:'polTS2',fillColor:sectorCol[(1+updN+updP+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				if(updN==2) {
					board.create('polygon',[[25.5-19.5*rCs[updM][2],14],[25.5-19.5*rCs[updM][2],14+30/updP],[25.5-19.5*rCs[updM][3],14+30/updP],[25.5-19.5*rCs[updM][3],14]],{name:'polBS1_2',fillColor:sectorCol[(updM+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					board.create('polygon',[[25.5+19.5*rCs[updM][3],14],[25.5+19.5*rCs[updM][3],14+30/updP],[25.5+19.5*rCs[updM][2],14+30/updP],[25.5+19.5*rCs[updM][2],14]],{name:'polBS2_2',fillColor:sectorCol[Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					board.create('polygon',[[25.5-19.5*rCs[updM][2],74-30/updP],[25.5-19.5*rCs[updM][2],74],[25.5-19.5*rCs[updM][3],74],[25.5-19.5*rCs[updM][3],74-30/updP]],{name:'polTS1_2',fillColor:sectorCol[(updM+updP+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					board.create('polygon',[[25.5+19.5*rCs[updM][3],74-30/updP],[25.5+19.5*rCs[updM][3],74],[25.5+19.5*rCs[updM][2],74],[25.5+19.5*rCs[updM][2],74-30/updP]],{name:'polTS2_2',fillColor:sectorCol[(updP+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				}
			}
			for(l=0;l<updP-1;l++) {
				board.create('polygon',[[25.5-19.5*rCs[updM][updN+Math.floor(0.5*updN)],14+(2*l+1)*30/updP],[25.5-19.5*rCs[updM][updN+Math.floor(0.5*updN)],14+(2*l+3)*30/updP],[25.5,14+(2*l+3)*30/updP],[25.5,14+(2*l+1)*30/updP]],{name:'polyL'+l,fillColor:sectorCol[(updM+l+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				board.create('polygon',[[25.5,14+(2*l+1)*30/updP],[25.5,14+(2*l+3)*30/updP],[25.5+19.5*rCs[updM][updN+Math.floor(0.5*updN)],14+(2*l+3)*30/updP],[25.5+19.5*rCs[updM][updN+Math.floor(0.5*updN)],14+(2*l+1)*30/updP]],{name:'polyR'+l,fillColor:sectorCol[(l+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				if(updN) {
					board.create('polygon',[[6,14+(2*l+1)*30/updP],[6,14+(2*l+3)*30/updP],[25.5-19.5*rCs[updM][updN],14+(2*l+3)*30/updP],[25.5-19.5*rCs[updM][updN],14+(2*l+1)*30/updP]],{name:'polyLS'+l,fillColor:sectorCol[(updN+updM+l+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					board.create('polygon',[[25.5+19.5*rCs[updM][updN],14+(2*l+1)*30/updP],[25.5+19.5*rCs[updM][updN],14+(2*l+3)*30/updP],[45,14+(2*l+3)*30/updP],[45,14+(2*l+1)*30/updP]],{name:'polyRS'+l,fillColor:sectorCol[(updN+l+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					if(updN==2) {
						board.create('polygon',[[25.5-19.5*rCs[updM][2],14+(2*l+1)*30/updP],[25.5-19.5*rCs[updM][2],14+(2*l+3)*30/updP],[25.5-19.5*rCs[updM][3],14+(2*l+3)*30/updP],[25.5-19.5*rCs[updM][3],14+(2*l+1)*30/updP]],{name:'polyLS_2'+l,fillColor:sectorCol[(1+updM+l+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
						board.create('polygon',[[25.5+19.5*rCs[updM][3],14+(2*l+1)*30/updP],[25.5+19.5*rCs[updM][3],14+(2*l+3)*30/updP],[25.5+19.5*rCs[updM][2],14+(2*l+3)*30/updP],[25.5+19.5*rCs[updM][2],14+(2*l+1)*30/updP]],{name:'polyRS_2'+l,fillColor:sectorCol[(1+l+Math.floor(0.5*Math.floor(2*updM*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					}
				}
			}			
		}
	}
	else {
		if(updP||updN) {
			board.create('circle',[[74.5,44.5],[94,44.5]],{name:'sectorFull',fillColor:sectorCol[(1+Math.floor(0.5*Math.floor(2*updZ*updP+1))+updN)%2],strokeColor:'black',fixed:true});
			if(updN) {
				board.create('circle',[[74.5,44.5],[74.5+19.5*rCs[0][updN],44.5]],{fillColor:sectorCol[(Math.floor(0.5*Math.floor(2*updZ*updP+1))+updN)%2],name:'sectorSFull',strokeColor:'black',fixed:true});
				if(updN==2) {
					board.create('circle',[[74.5,44.5],[74.5+19.5*rCs[0][3],44.5]],{fillColor:sectorCol[(1+Math.floor(0.5*Math.floor(2*updZ*updP+1)))%2],name:'sectorSFull_2',strokeColor:'black',fixed:true});
				}
			}
			if(updP) {
				board.create('polygon',[[25.5-19.5*rCs[0][updN+Math.floor(0.5*updN)],14],[25.5-19.5*rCs[0][updN+Math.floor(0.5*updN)],14+30/updP],[25.5+19.5*rCs[0][updN+Math.floor(0.5*updN)],14+30/updP],[25.5+19.5*rCs[0][updN+Math.floor(0.5*updN)],14]],{name:'polB2',fillColor:sectorCol[(1+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				board.create('polygon',[[25.5-19.5*rCs[0][updN+Math.floor(0.5*updN)],74-30/updP],[25.5-19.5*rCs[0][updN+Math.floor(0.5*updN)],74],[25.5+19.5*rCs[0][updN+Math.floor(0.5*updN)],74],[25.5+19.5*rCs[0][updN+Math.floor(0.5*updN)],74-30/updP]],{name:'polT2',fillColor:sectorCol[(1+updP+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				if(updN) {
					board.create('polygon',[[6,14],[6,14+30/updP],[25.5-19.5*rCs[0][updN],14+30/updP],[25.5-19.5*rCs[0][updN],14]],{name:'polBSA2',fillColor:sectorCol[(1+updN+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					board.create('polygon',[[25.5+19.5*rCs[0][updN],14],[25.5+19.5*rCs[0][updN],14+30/updP],[45,14+30/updP],[45,14]],{name:'polBSB2',fillColor:sectorCol[(1+updN+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					board.create('polygon',[[6,74-30/updP],[6,74],[25.5-19.5*rCs[0][updN],74],[25.5-19.5*rCs[0][updN],74-30/updP]],{name:'polTSA2',fillColor:sectorCol[(updN+1+updP+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					board.create('polygon',[[25.5+19.5*rCs[0][updN],74-30/updP],[25.5+19.5*rCs[0][updN],74],[45,74],[45,74-30/updP]],{name:'polTSB2',fillColor:sectorCol[(updN+1+updP+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					if(updN==2) {
						board.create('polygon',[[25.5-19.5*rCs[0][2],14],[25.5-19.5*rCs[0][2],14+30/updP],[25.5-19.5*rCs[0][3],14+30/updP],[25.5-19.5*rCs[0][3],14]],{name:'polBSA2_2',fillColor:sectorCol[Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
						board.create('polygon',[[25.5+19.5*rCs[0][3],14],[25.5+19.5*rCs[0][3],14+30/updP],[25.5+19.5*rCs[0][2],14+30/updP],[25.5+19.5*rCs[0][2],14]],{name:'polBSB2_2',fillColor:sectorCol[Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
						board.create('polygon',[[25.5-19.5*rCs[0][2],74-30/updP],[25.5-19.5*rCs[0][2],74],[25.5-19.5*rCs[0][3],74],[25.5-19.5*rCs[0][3],74-30/updP]],{name:'polTSA2_2',fillColor:sectorCol[(updP+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
						board.create('polygon',[[25.5+19.5*rCs[0][3],74-30/updP],[25.5+19.5*rCs[0][3],74],[25.5+19.5*rCs[0][2],74],[25.5+19.5*rCs[0][2],74-30/updP]],{name:'polTSB2_2',fillColor:sectorCol[(updP+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					}
				}
				for(l=0;l<updP-1;l++) {
					board.create('polygon',[[25.5-19.5*rCs[0][updN+Math.floor(0.5*updN)],14+(2*l+1)*30/updP],[25.5-19.5*rCs[0][updN+Math.floor(0.5*updN)],14+(2*l+3)*30/updP],[25.5+19.5*rCs[0][updN+Math.floor(0.5*updN)],14+(2*l+3)*30/updP],[25.5+19.5*rCs[0][updN+Math.floor(0.5*updN)],14+(2*l+1)*30/updP]],{name:'polyR'+l,fillColor:sectorCol[(l+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					if(updN) {
						board.create('polygon',[[6,14+(2*l+1)*30/updP],[6,14+(2*l+3)*30/updP],[25.5-19.5*rCs[0][updN],14+(2*l+3)*30/updP],[25.5-19.5*rCs[0][updN],14+(2*l+1)*30/updP]],{name:'polyRSA'+l,fillColor:sectorCol[(updN+l+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
						board.create('polygon',[[25.5+19.5*rCs[0][updN],14+(2*l+1)*30/updP],[25.5+19.5*rCs[0][updN],14+(2*l+3)*30/updP],[45,14+(2*l+3)*30/updP],[45,14+(2*l+1)*30/updP]],{name:'polyRSB'+l,fillColor:sectorCol[(updN+l+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
						if(updN==2) {
							board.create('polygon',[[25.5-19.5*rCs[0][2],14+(2*l+1)*30/updP],[25.5-19.5*rCs[0][2],14+(2*l+3)*30/updP],[25.5-19.5*rCs[0][3],14+(2*l+3)*30/updP],[25.5-19.5*rCs[0][3],14+(2*l+1)*30/updP]],{name:'polyRSA_2'+l,fillColor:sectorCol[(1+l+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
							board.create('polygon',[[25.5+19.5*rCs[0][3],14+(2*l+1)*30/updP],[25.5+19.5*rCs[0][3],14+(2*l+3)*30/updP],[25.5+19.5*rCs[0][2],14+(2*l+3)*30/updP],[25.5+19.5*rCs[0][2],14+(2*l+1)*30/updP]],{name:'polyRSB_2'+l,fillColor:sectorCol[(1+l+Math.floor(0.5*Math.floor(2*0*updPhi/Math.PI+1)))%2],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
						}
					}			
				}
			}
			else {
				board.create('polygon',[[25.5-19.5*rCs[0][updN+Math.floor(0.5*updN)],14],[25.5-19.5*rCs[0][updN+Math.floor(0.5*updN)],74],[25.5+19.5*rCs[0][updN+Math.floor(0.5*updN)],74],[25.5+19.5*rCs[0][updN+Math.floor(0.5*updN)],14]],{name:'polyRS1',fillColor:'red',fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				board.create('polygon',[[6,14],[6,74],[25.5-19.5*rCs[0][updN],74],[25.5-19.5*rCs[0][updN],14]],{name:'polyRSA1',fillColor:sectorCol[updN-1],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				board.create('polygon',[[25.5+19.5*rCs[0][updN],14],[25.5+19.5*rCs[0][updN],74],[45,74],[45,14]],{name:'polyRSB1',fillColor:sectorCol[updN-1],fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				if(updN==2) {
					board.create('polygon',[[25.5-19.5*rCs[0][2],14],[25.5-19.5*rCs[0][2],74],[25.5-19.5*rCs[0][3],74],[25.5-19.5*rCs[0][3],14]],{name:'polyRSA1_2',fillColor:'white',fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
					board.create('polygon',[[25.5+19.5*rCs[0][3],14],[25.5+19.5*rCs[0][3],74],[25.5+19.5*rCs[0][2],74],[25.5+19.5*rCs[0][2],14]],{name:'polyRSB1_2',fillColor:'white',fillOpacity:1,highlight:false,borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
				}
			}
		}
	}
}

function updateMode() {
	board.suspendUpdate();
if (updT) {
	for (i=10; i<70; i++) {
		for (j=6; j<45; j++) {
			board.removeObject(String(39*(i-10)+j-5));
		}
	}
	for (i=25; i<64; i++) {
		for (j=55; j<94; j++) {
			if(Math.sqrt((j-74)*(j-74)+(i-44)*(i-44))>20) continue;
			board.removeObject('ci'+i+j);
		}
	}
	
	board.removeObject('clean1');
	board.removeObject('clean2');
}
else {
	if(updM) {
		for(l=1;l<2*updM+1;l++) {
			board.removeObject('sector'+l);
			if(updN) {
				board.removeObject('sectorS'+l);
				if(updN==2) board.removeObject('sectorS_2'+l);
			}
		}
		if(updP!=0) {
			board.removeObject('polB1');
			board.removeObject('polB2');
			for(l=0;l<updP-1;l++) {
				board.removeObject('polyL'+l);
				board.removeObject('polyR'+l);
			}
			board.removeObject('polT1');
			board.removeObject('polT2');
			if(updN) {
				board.removeObject('polBS1');
				board.removeObject('polBS2');
				for(l=0;l<updP-1;l++) {
					board.removeObject('polyLS'+l);
					board.removeObject('polyRS'+l);
					if(updN==2) {
						board.removeObject('polyLS_2'+l);
						board.removeObject('polyRS_2'+l);
					}
				}
				board.removeObject('polTS1');
				board.removeObject('polTS2');
				if(updN==2) {
					board.removeObject('polBS1_2');
					board.removeObject('polBS2_2');
					board.removeObject('polTS1_2');
					board.removeObject('polTS2_2');
				}
			}
		}
		else {
			board.removeObject('polP1');
			board.removeObject('polP2');
			if(updN) {
				board.removeObject('polPS1');
				board.removeObject('polPS2');
				if(updN==2) {
					board.removeObject('polPS1_2');
					board.removeObject('polPS2_2');
				}
			}
		}
	}
	else {
		if(updP||updN) {
			board.removeObject('sectorFull');
			if(updN) {
				board.removeObject('sectorSFull');
				if(updN==2) {
					board.removeObject('sectorSFull_2');
				}
			}
			board.removeObject('polB2');
			for(l=0;l<updP-1;l++) {
				board.removeObject('polyR'+l);
			}
			board.removeObject('polT2');
			if(updN) {
				if(updP) {	
					board.removeObject('polBSA2');
					board.removeObject('polBSB2');
					board.removeObject('polTSA2');
					board.removeObject('polTSB2');
					if(updN==2) {
						board.removeObject('polBSA2_2');
						board.removeObject('polBSB2_2');
						board.removeObject('polTSA2_2');
						board.removeObject('polTSB2_2');
					}
					for(l=0;l<updP-1;l++) {
						board.removeObject('polyRSA'+l);
						board.removeObject('polyRSB'+l);
						if(updN==2) {
							board.removeObject('polyRSA_2'+l);
							board.removeObject('polyRSB_2'+l);
						}
					}
				}
				else {
					board.removeObject('polyRSA1');
					board.removeObject('polyRS1');
					board.removeObject('polyRSB1');
					if(updN==2) {
						board.removeObject('polyRSA1_2');
						board.removeObject('polyRSB1_2');
					}
				}
			}
		}		
	}	
}
	board.removeObject('planePHI');
	board.removeObject('planeZ');
	updM = modeM.Value();
	updN = modeN.Value();
	updP = modeP.Value();
	updZ = liveZ();
	updPhi = livePhi();
	updT = plotT.Value();
	board.unsuspendUpdate();
	updT ? drawMode() : Chladni();
}

var updText = function() {
	if(updM==modeM.Value()&&updN==modeN.Value()&&updP==modeP.Value()&&updZ==liveZ()&&updPhi==livePhi()&&updT==plotT.Value()) return '';
	else return '<font color="#ff0000">The plots are not updated.</font>';
};
board.create('text', [59, 70, updText], {fixed:true});

for (i=0;i<19;i++) {
	var cucha = board.create('curve', 
		[[12+i*4, 12+(i+1)*4, 12+(i+1)*4, 12+i*4, 12+i*4],
		[3, 3, 7, 7, 3]],
		{fillColor:colFunc(-1+i/9), strokeColor:'black'});
		
        // Turn off highlighting to increase efficiency.
        cucha.hasPoint = function() {return false;};
	}
board.create('text',[9,5,'-1'], {fixed:true});
board.create('text',[89,5,'+1'], {fixed:true});
board.create('line',[[50,1.5],[50,8.5]], {straightFirst:false, straightLast:false, strokeColor:'black', highlight:false, dash:2, fixed:true});
            
</script></div>
</td></tr>
<tr>	
<td width=670 align="center">
<div id='jxgbox' class='jxgbox' style='width:640px; height:426px;'><script type='text/javascript'>
var brd = JXG.JSXGraph.initBoard('jxgbox',{axis:true,boundingbox: [-0.2,5.4,3.2,-0.5],showNavigation:false});
board.addChild(brd);
ctrlBrd.addChild(brd);
brd.create('text', [3.04, -0.3, '<b>&alpha;<sub>mn</sub></b>'], {fixed:true});
brd.create('text', [-0.15, 4.8, '<b>n<sub>z</sub></b>'], {fixed:true});
brd.create('curve',[
          function(t){return 2*eRad.Value()*freq.Value()*Math.cos(t)/343;},
          function(t){return 2*eHeight.Value()*freq.Value()*Math.sin(t)/343;},
          0,0.5*Math.PI],{highlight:false,fillColor:'green',fillOpacity:0.12,strokeColor:'green',strokeWidth:2});
brd.create('polygon',[[0,0],[function() {return 2*eRad.Value()*freq.Value()/343;},0],[0,function() {return 2*eHeight.Value()*freq.Value()/343;}]],{highlight:false,fillColor:'green',fillOpacity:0.12,borders:{strokeWidth:0,highlightStrokeWidth:0},vertices:{size:0,fixed:true,showInfoBox:false}});

brd.create('point',[zerosDivPi[0][1],0], {face:'<>',withLabel:false,color:'#4169e1',showInfoBox:false,fixed:true});
brd.create('point',[zerosDivPi[0][2],0], {face:'<>',withLabel:false,color:'#4169e1',showInfoBox:false,fixed:true});
for(j=0;j<3;j++) {
	for(k=1;k<6;k++) {
			brd.create('point',[zerosDivPi[0][j],k], {face:'<>',withLabel:false,color:'#4169e1',showInfoBox:false,fixed:true});
		}
}
for(i=1;i<9;i++) {
	for(j=0;j<3;j++) {
		for(k=0;k<6;k++) {
			brd.create('point',[zerosDivPi[i][j],k], {face:'<>',withLabel:false,color:'#4169e1',showInfoBox:false,fixed:true});
		}
	}
}

var markP = brd.create('point',[function() {return zerosDivPi[modeM.Value()][modeN.Value()];},function() {return modeP.Value();}], {name:'Mode',face:'o',withLabel:true,color:'red',showInfoBox:false,fixed:true,size:8,fillOpacity:0});
var str1 = "AC<sub>";
markP.setAttribute({name:function() {return str1.concat(modeM.Value(),modeN.Value(),modeP.Value(),'</sub>');}});

var boundsText = function() {
	if(zerosDivPi[modeM.Value()][modeN.Value()]>3) return '<font color="#ff0000">The selected mode is out of bounds (x\'<sub>mn</sub> / π > 3).</font>';
	else return '';
};
brd.create('text', [1.02, 1.6, boundsText]);

</script></div>
</td>

</tr><tr><td><p style="font-size:0.3rem;">&nbsp;</p></td></tr>
<tr>
<td width=670 align="center"><p style="font-size:1rem; font-weight:bold">Mode <i>mnn<sub>z</sub></i> within the mode structure</p></td>
<td width=410 align="center"><p style="font-size:1rem; font-weight:bold">Pressure field of mode <i>mnn<sub>z</sub></i></p></td>
</tr></table></center>
<br />
<p style="font-size:0.4rem;">&nbsp;</p>
<center><table width=935 border=0 style="font-size:1rem;">
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Notation</p></td><td><p style="padding:5px; margin-left:1em">This supplement follows the notation of Ref. 26. See the <a href="../Others/Notation.html">notational remarks</a> page for more information.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Reference</p></td><td><p style="padding:5px; margin-left:1em"><sup>26</sup> Philip M. Morse, <i>Vibration and sound</i>, 2nd edition (McGraw-Hill Book Company, New York, 1948), p. 389–401.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Comments</p></td><td><p style="padding:5px; margin-left:1em">The red dots on the right-hand-side applet are draggable so that the coordinates of the cross-sections can be chosen. Those plots are normalized for better visualization. Please refer to the <a href="../Others/Documentation.pdf">documentation</a> for more information.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">JS library</p></td><td><p style="padding:5px; margin-left:1em">This supplement uses the open-source Javascript library <a href="https://jsxgraph.org/" target="_blank">JSXGraph</a>. See the <a href="../Others/Acknowledgments.html">acknowledgments</a> page for more information.</p></td></tr>
</table>
<p style="font-size:0.3rem;">&nbsp;</p>
<p style="font-size:1rem;"><a href="../Index.html">Back</a> to index.</p>
<p style="font-size:1rem;">&nbsp;</p>
</center></td></tr></table>
</body>
</html>


==> anc/Supplements/SupplementC.html <==
<html>
<head>
 <meta charset="utf-8" />
 <title>Supplement C</title>
 <link rel="stylesheet" type="text/css" href="../JSXGraph/jsxgraph.css" />
 <script type="text/javascript" src="../JSXGraph/jsxgraphcore.js"></script>
 <script type="text/javascript">
var mCount, aCount, rCount, lCount, tCount; // These are all integer
var myR, myH, myF; // These are double

var freqs = []; // double array
var N; // integer
var BJN,DJN,FJN; // double, originally defined in JZO and passed as reference to JNDD

function JZO() {
/*    ========================================================
!       Purpose: Compute the zeros of Bessel functions Jn(x)
!                and Jn'(x)
!       Input :  n  --- Order of Bessel functions (0 to 100)
!                NT --- Number of zeros (roots)
!       Output:  RJ0(L) --- L-th zero of Jn(x),  L=1,2,...,NT
!                RJ1(L) --- L-th zero of Jn"(x), L=1,2,...,NT
!       Routine called: JNDD for computing Jn(x) and its
!                       first and second derivatives
!     ======================================================== */
	//var BJN,DJN,FJN; // double
	var X, X0; // double
	var L; // int
	
	var maxN = Math.floor(Math.sqrt(Math.pow(Math.PI*myR*myF/171.5,2)+1)-1);
	for(N=0;N<=maxN;N++) {
		// Zeros of Jn'(x)
		if(N==0) X=3.8317;
		else if(N<=20) X=0.961587+1.07703*N;
		else X=N+Math.pow(0.80861*N,0.33333)+Math.pow(0.07249/N,0.33333);
		for(L=0;;L++) {
			do {
				X0=X;
				JNDD(X);
				X=X-DJN/FJN;
			} while(Math.abs(X-X0) > 1e-9);
			freqs[mCount]=171.5*X/(Math.PI*myR);
			if(freqs[mCount]<=myF) {
				mCount++;
				if(N==0) rCount++;
				else if(L==0) aCount++;
				if(mCount>9999) {
					N=maxN+2;
					break;
				}
			}
			else break;
			X=X+3.1416+(0.4955+0.0915*N-0.000435*N*N)/(L+1);
		}
		if(L==0&&N!=0) break;
	}
	if(N>maxN+1) window.alert("There are at least 10,000 transversal modes. The calculation will only consider the first 10,000 zeros of J'(x).");
}

function JNDD(X) {
/*    =============================================================
!       Purpose: Compute Bessel functions Jn(x) and its
!                first and second derivatives 
!       Input:   x   ---  Argument of Jn(x) ( x > 0 )
!                n   ---  Order of Jn(x)
!       Output:  BJN ---  Jn(x)
!                DJN ---  Jn'(x)
!                FJN ---  Jn"(x)
!     ============================================================= */
	var BJ = [0.0,0.0]; // double
	var K, MT; // int
	var F, F0, F1, BS; // double
	for(MT=1;MT<=900;MT++) {
		if(Math.floor(0.5*Math.log10(6.28*MT)-MT*Math.log10(1.36*Math.abs(X)/MT))>20) break;
	}
	BS=0.0;
	F0=0.0;
	F1=1e-35;
	for(K=MT;K>=0;K--) {
		F=2.0*(K+1.0)*F1/X-F0;
		if(K==N+1) BJ[1]=F;
		else if(K==N) BJ[0]=F;
		if((K%2)==0) BS=BS+2.0*F;
		F0=F1;
		F1=F;
	}
	for(K=0;K<2;K++) BJ[K] /= BS-F;
	BJN=BJ[0];
	DJN=-BJ[1]+N*BJ[0]/X;
	FJN=(N*N/(X*X)-1.0)*BJN-DJN/X;
}

function myUpd() {
	myR = parseFloat(document.getElementById("myR").value);
	myH = parseFloat(document.getElementById("myH").value);
	myF = parseFloat(document.getElementById("myF").value);
	mCount = 0;
	aCount = 0;
	rCount = 0;
	tCount = 0;
	JZO();
	tCount = mCount;
	lCount = Math.floor(myH*myF/171.5);
	for(j=0;j<lCount;j++) freqs[mCount+j]=171.5*(j+1)/myH;
	mCount += lCount;
	for(j=0;j<lCount;j++) {
		for(k=0;k<tCount;k++) {
			freqs[mCount] = Math.sqrt(Math.pow(freqs[k],2)+Math.pow(freqs[tCount+j],2))
			if(freqs[mCount]<=myF) mCount++;
			if(mCount>99999) {
				j=lCount+1;
				break;
			}
		}
	}
	if(j>lCount) window.alert("There are at least 100,000 modes. Stopped counting to prevent a very long execution time.");
	freqs.splice(mCount,freqs.length-mCount)
	freqs.sort(function(a, b){return a-b});
	brd.update();
}
 </script>
 <style>
  html {font-family: Arial,Helvetica,sans-serif;font-size:15px}
 </style>
</head>
<body>
<p style="font-size:0.6rem;">&nbsp;</p><p style="font-size:1.2rem; text-align:center; text-decoration:underline;">Supplements to <i>Visualization of cylindrical resonances</i>: Supplement C</p>
<p style="font-size:0.3rem;">&nbsp;</p>
<center>

<table width=450>
<tr>
	<td>
		<table height=200>
			<tr><td>
				a (mm):<font size="+1">&nbsp;</font>
				<input type="text" id="myR" value="145" size="4">
			</td></tr>
			<tr><td>
				l (mm):<font size="+1">&nbsp;&nbsp;</font>
				<input type="text" id="myH" value="500" size="4">
			</td></tr>
			<tr><td>
				&nu; (kHz):<font size="+1">&nbsp;</font>
				<input type="text" id="myF" value="3" size="4">
			</td></tr>
			<tr><td align="center">
				<input type="button" value="Update" onClick="updatePlot()">
			</td></tr>
		</table>
	</td>
	<td>
		
<div id='jxgbox' class='jxgbox' style='width:210px; height:250px;'><script type='text/javascript'>
var brd = JXG.JSXGraph.initBoard('jxgbox',{boundingbox: [0,8,10,0], axis:false, showNavigation:false});
myUpd()
var mCountText = function() {return (mCount>99999||tCount>9999 ? 'Total modes: ≥ ' : 'Total modes: ')+mCount;}
brd.create('text', [1, 7, mCountText], {fixed:true});
var tCountText = function() {return (tCount>9999 ? 'Transversal modes: ≥ ' : 'Transversal modes: ')+tCount;}
brd.create('text', [2, 6, tCountText], {fixed:true});
var aCountText = function() {return (tCount>9999 ? 'Azimutal modes: ≥ ' : 'Azimutal modes: ')+aCount;}
brd.create('text', [3, 5, aCountText], {fixed:true});
var rCountText = function() {return (tCount>9999 ? 'Radial modes: ≥ ' : 'Radial modes: ')+rCount;}
brd.create('text', [3, 4, rCountText], {fixed:true});
var mtCountText = function() {return (tCount>9999 ? 'Mixed modes: ≥ ' : 'Mixed modes: ')+(tCount-aCount-rCount);}
brd.create('text', [3, 3, mtCountText], {fixed:true});
var lCountText = function() {return 'Longitudinal modes: '+lCount;}
brd.create('text', [2, 2, lCountText], {fixed:true});
var tmCountText = function() {return (mCount>99999||tCount>9999 ? 'Mixed modes: ≥ ' : 'Mixed modes: ')+(mCount-lCount-tCount);}
brd.create('text', [2, 1, tmCountText], {fixed:true});
brd.create('line',[[1.2,6.7],[1.2,1]], {straightFirst:false, straightLast:false, strokeColor:'grey'});
brd.create('line',[[1.2,6],[1.9,6]], {straightFirst:false, straightLast:false, strokeColor:'grey'});
brd.create('line',[[1.2,2],[1.9,2]], {straightFirst:false, straightLast:false, strokeColor:'grey'});
brd.create('line',[[1.2,1],[1.9,1]], {straightFirst:false, straightLast:false, strokeColor:'grey'});
brd.create('line',[[2.2,5.7],[2.2,3]], {straightFirst:false, straightLast:false, strokeColor:'grey'});
brd.create('line',[[2.2,5],[2.9,5]], {straightFirst:false, straightLast:false, strokeColor:'grey'});
brd.create('line',[[2.2,4],[2.9,4]], {straightFirst:false, straightLast:false, strokeColor:'grey'});
brd.create('line',[[2.2,3],[2.9,3]], {straightFirst:false, straightLast:false, strokeColor:'grey'});
</script></div>

	</td>
</tr>
</table>	

<br />

<div id='jxgbox2' class='jxgbox' style='width:640px; height:480px;'><script type='text/javascript'>
var brd2 = JXG.JSXGraph.initBoard('jxgbox2',{boundingbox: [-0.09*freqs[mCount-1],1.05*mCount,1.05*freqs[mCount-1],-0.12*mCount], axis:true, showNavigation:true});
function drawCurve() {
var myX = [];
var myY = [];
myX[0] = 0;
myY[0] = 0;
myX[1] = freqs[0];
myY[1] = 0;
for(j=1;j<mCount;j++) {
	myX[2*j] = freqs[j-1];
	myY[2*j] = j;
	myX[2*j+1] = freqs[j];
	myY[2*j+1] = j;
}
myX[2*mCount] = freqs[mCount-1];
myY[2*mCount] = mCount;
brd2.create('curve',[myX,myY],{name:'mCountCurve'});
}
drawCurve()
brd2.create('text', [0.95*freqs[mCount-1], 0.03*mCount, '<b>&nu; (kHz)</b>'], {name:'label1',fixed:true});
brd2.create('text', [0.01*freqs[mCount-1], 0.99*mCount, '<b>N</b>'], {name:'label2',fixed:true});
function updatePlot() {
	myUpd();
	brd2.setBoundingBox([-0.09*freqs[mCount-1],1.05*mCount,1.05*freqs[mCount-1],-0.12*mCount]);
	brd2.removeObject('mCountCurve');
	brd2.removeObject('label1');
	brd2.removeObject('label2');
	brd2.removeObject('aWarning');
	brd2.create('text', [0.95*freqs[mCount-1], 0.03*mCount, '<b>f (kHz)</b>'], {name:'label1',fixed:true});
	brd2.create('text', [0.01*freqs[mCount-1], 0.99*mCount, '<b>N</b>'], {name:'label2',fixed:true});
	if(mCount>99999||tCount>9999) brd2.create('text', [0.13*freqs[mCount-1], 0.85*mCount, '<font color="#ff0000" size="+1">Plot created from partial calculations!</font>'], {name:'aWarning',fixed:true});
	drawCurve();
	brd2.setBoundingBox([-0.09*freqs[mCount-1],1.05*mCount,1.05*freqs[mCount-1],-0.12*mCount]);
}
</script></div>
<p style="font-size:1rem; font-weight:bold">Number of modes whose cut-off frequency is lower than &nu;</p>
<p style="font-size:0.7rem;">&nbsp;</p>
<table width=935 border=0 style="font-size:1rem;">
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Notation</p></td><td><p style="padding:5px; margin-left:1em">This supplement follows the notation of Ref. 26. See the <a href="../Others/Notation.html">notational remarks</a> page for more information.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Reference</p></td><td><p style="padding:5px; margin-left:1em"><sup>26</sup> Philip M. Morse, <i>Vibration and sound</i>, 2nd edition (McGraw-Hill Book Company, New York, 1948), p. 389–401.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Comments</p></td><td><p style="padding:5px; margin-left:1em">This plot is equivalent to that in Fig. 89 on page 392 of Ref. 26. Please refer to the <a href="../Others/Documentation.pdf">documentation</a> for more information.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">JS library</p></td><td><p style="padding:5px; margin-left:1em">This supplement uses the open-source Javascript library <a href="https://jsxgraph.org/" target="_blank">JSXGraph</a>. See the <a href="../Others/Acknowledgments.html">acknowledgments</a> page for more information.</p></td></tr>
</table>
<p style="font-size:0.3rem;">&nbsp;</p>
<p style="font-size:1rem;"><a href="../Index.html">Back</a> to index.</p>
<p style="font-size:1rem;">&nbsp;</p>
</td></tr></table></center>
</body>
</html>


==> anc/Supplements/SupplementD.html <==
<html>
<head>
 <meta charset="utf-8" />
 <title>Supplement D</title>
 <link rel="stylesheet" type="text/css" href="../JSXGraph/jsxgraph.css" />
 <script type="text/javascript" src="../JSXGraph/jsxgraphcore.js"></script>
 <script type="text/javascript">
 /**************************************************************************************************************
 *                                                                                                             *
 *  The following function takes m and x and returns the array [J_m(x),J'_m(x)]                                *
 *                                                                                                             *
 *  This code is based on a C implementation by J-P Moreau (www.jpmoreau.fr), which in turn is based on a      *
 *  Fortran implementation originally published on the website of the European Synchrotron Radiation Facility  *
 *  (www.esrf.eu). The Fortran file is no longer available but has been stored by the Internet Archive:        *
 *  http://jean-pierre.moreau.pagesperso-orange.fr/Cplus/mjyzo_cpp.txt                                         *
 *  www.esrf.fr/computing/expg/libraries/smf/PROGRAMS/MJYZO.for (no longer available)                          *
 *  https://web.archive.org/web/20041220092155/www.esrf.fr/computing/expg/libraries/smf/PROGRAMS/MJYZO.for     *
 **************************************************************************************************************/
 function besselJ(M,X) {
	 if(X==0) return [(M==0 ? 1.0 : 0.0),(M==1 ? 0.5 : 0.0)];
	 else {
		var BJ = [0.0,0.0]; // double
		var K, MT; // int
		var F, F0, F1, BS; // double
		for(MT=1;MT<=900;MT++) {
			if(Math.floor(0.5*Math.log10(6.28*MT)-MT*Math.log10(1.36*Math.abs(X)/MT))>20) break;
		}
		BS=0.0;
		F0=0.0;
		F1=1e-35;
		for(K=MT;K>=0;K--) {
			F=2.0*(K+1.0)*F1/X-F0;
			if(K==M+1) BJ[1]=F;
			else if(K==M) BJ[0]=F;
			if((K%2)==0) BS=BS+2.0*F;
			F0=F1;
			F1=F;
		}
		for(K=0;K<2;K++) BJ[K] /= BS-F;
		BJ[1]=-BJ[1]+M*BJ[0]/X;
		return BJ;
	}
 }
 </script>
 <style>
  html {font-family: Arial,Helvetica,sans-serif;font-size:15px}
 </style>
</head>
<body>
<table width="100%" height="100%"><tr width="100%" height="100%"><td height="100%" valign="center">
<p style="font-size:0.14rem;">&nbsp;</p><p style="font-size:1.2rem; text-align:center; text-decoration:underline;">Supplements to <i>Visualization of cylindrical resonances</i>: Supplement D</p>
<p style="font-size:0.6rem;">&nbsp;</p>
<center><table>
	
<tr>

<td width=670 align="center">
<div id='ctrlBox' class='jxgbox' style='width:640px; height:47px;'><script type='text/javascript'>
var ctrlBrd = JXG.JSXGraph.initBoard('ctrlBox',{axis:false,boundingbox: [0,1,100,0],showNavigation:false});
var eRad = ctrlBrd.create('slider',[[2,0.35],[17,0.35],[5,45,500]],{name:'&nbsp;a (mm)',precision:0});
var eHeight = ctrlBrd.create('slider',[[32,0.35],[55,0.35],[5,102,800]],{name:'&nbsp;h (mm)',precision:0});
var freq = ctrlBrd.create('slider',[[70,0.35],[86,0.35],[0.5,2.45,3.5]],{name:'&nbsp;f (GHz)'});
</script></div>
</td>

<td width=510 align="center" rowspan="2">
<div id="box" class="jxgbox" style="width:480px; height:480px;">
<script type="text/javascript">	
JXG.joinCurves = function(board, parents, attributes) {
        var cu1 = parents[0], 
            cu2 = parents[1],
            attr = JXG.copyAttributes(attributes, board.options, 'curve'),
            c = board.create('curve', [[0], [0]], attr);
        
        c.updateDataArray = function() {
            // The two paths have to be connected
            this.dataX = cu1.dataX.slice(0,-1).concat(cu2.dataX);
            this.dataY = cu1.dataY.slice(0,-1).concat(cu2.dataY);
            this.bezierDegree = cu1.bezierDegree;
        };
        c.prepareUpdate().update().updateRenderer();
        return c;
    };

var board = JXG.JSXGraph.initBoard('box', {boundingbox: [0, 100, 100, 0], axis:false, showNavigation:false});
ctrlBrd.addChild(board);
var modeM = board.create('slider',[[6,92],[30,92],[0,1,8]],{name:'&nbsp;m',snapWidth:1,precision:0});
var modeN = board.create('slider',[[50,92],[58,92],[1,1,3]],{name:'&nbsp;&nbsp;&nbsp;n',snapWidth:1,precision:0});
var modeP = board.create('slider',[[74,92],[90,92],[0,1,5]],{name:'&nbsp;&nbsp;p',snapWidth:1,precision:0});
var aRail = board.create('arc', [[74.5, 44.5], [97.5,44.5], [51.5,44.5]], {fixed:true, strokewidth:0, highlight:false, center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
var aGlider = board.create('glider', [97.5,44.5,aRail],{withLabel:false,showInfoBox:false});
board.create('line',[aGlider,function(){return [aGlider.X()-3.5*(aGlider.X()-74.5)/19.5,aGlider.Y()-3.5*(aGlider.Y()-44.5)/19.5];}], {straightFirst:false, straightLast:false, strokeWidth:2, dash:1});
board.create('line',[function(){return [149-aGlider.X(),89-aGlider.Y()];},function(){return [149-aGlider.X()+3.5*(aGlider.X()-74.5)/19.5,89-aGlider.Y()+3.5*(aGlider.Y()-44.5)/19.5];}], {straightFirst:false, straightLast:false, strokeWidth:2, dash:1});
var sRail = board.create('line',[[48.5,14],[48.5,74]],{strokewidth:0, highlight:false,straightFirst:false, straightLast:false, fixed:true});
var sGlider = board.create('glider', [sRail],{withLabel:false,showInfoBox:false});
sGlider.setGliderPosition(0.5)
board.create('line',[sGlider,[45,function(){return sGlider.Y();}]], {straightFirst:false, straightLast:false, strokeWidth:2, dash:1});
board.create('line',[[2.5,function(){return sGlider.Y();}],[6,function(){return sGlider.Y();}]], {straightFirst:false, straightLast:false, strokeWidth:2, dash:1});
var coordLabel = 'z = ';
var livePhi = function() {return Math.acos((aGlider.X()-74.5)/23);};
var liveZ = function() {return (sGlider.Y()-14)/60;};
board.create('text', [62, 14, function(){return 'z<sub>0</sub> = '+(eHeight.Value()*liveZ()).toFixed(0)+' mm, φ<sub>0</sub> = '+(livePhi()/Math.PI).toFixed(2)+' π';}], {fixed:true});

var plotT = board.create('slider',[[75,80],[75,84],[0,0,1]],{snapWidth:1,precision:0,withLabel:0});
board.create('text', [77, 84, 'TM mode'], {fixed:true});
board.create('text', [77, 80, 'TE mode'], {fixed:true});

var tempLabel = 'f<sup>T';
/*********************************
*  These are x'_mn               *
*  Zero of J'_m(x) with index n  *
*  m = 0,1...8 || n = 1,2,3      *
*********************************/
var zerosJD = [
  [3.8318, 7.0156, 10.1735],
  [1.8412, 5.3315, 8.5363],
  [3.0542, 6.7062, 9.9695],
  [4.2012, 8.0153, 11.3459],
  [5.3175, 9.2824, 12.6819],
  [6.4155, 10.5199, 13.9872],
  [7.5013, 11.7349, 15.2682],
  [8.5777, 12.9324, 16.5294],
  [9.6474, 14.1155, 17.7740]
];
/********************************
*  These are x_mn               *
*  Zero of J_m(x) with index n  *
*  m = 0,1...8 || n = 1,2,3     *
********************************/
var zerosJ = [
  [2.4049, 5.5201, 8.6537],
  [3.8318, 7.0156, 10.1735],
  [5.1357, 8.4173, 11.6199],
  [6.3802, 9.7610, 13.0152],
  [7.5884, 11.0647, 14.3726],
  [8.7715, 12.3386, 15.7002],
  [9.9361, 13.5893, 17.0038],
  [11.0864, 14.8213, 18.2876],
  [12.2251, 16.0378, 19.5545]
];
var zerosDivPi = [];
var zerosDDivPi = [];
for(i=0;i<9;i++) {
	zerosDivPi[i] = [];
	zerosDDivPi[i] = [];
	for(j=0;j<3;j++) {
		zerosDivPi[i][j] = zerosJ[i][j]/Math.PI;
		zerosDDivPi[i][j] = zerosJD[i][j]/Math.PI;
	}
}
/***********************************************************************
*  These are used for normalization of the TE and TM modes.            *
*  Let m be the column number, as well as the 1st index of mode mnp.   *
*  The first row contains the maximum value of m*J_m(x)/x in           *
*  [0,x'_mn], except for m=0, in which case it contains J_1(x'_11),    *
*  which is the maximum of J_0'(x) in that same interval.              *
*  The second row contains the maximum of J_m(x), which is J_m(x'_m1)  *
*  except for m=0, in which case it is J_0(0)=1.                       *
***********************************************************************/
var normF = [
  [0.581865, 0.5, 0.359926, 0.33231, 0.314974, 0.301809, 0.29106, 0.281944, 0.274026],
  [1, 0.581865, 0.486499, 0.434394, 0.399652, 0.374093, 0.354141, 0.337932, 0.324381]
];
var modeFreq = function() {
	if(plotT.Value()) return 150*Math.sqrt(modeP.Value()*modeP.Value()/(eHeight.Value()*eHeight.Value())+zerosDivPi[modeM.Value()][modeN.Value()-1]*zerosDivPi[modeM.Value()][modeN.Value()-1]/(eRad.Value()*eRad.Value()));
	else if(modeP.Value()==0) return 0;
	else return 150*Math.sqrt(modeP.Value()*modeP.Value()/(eHeight.Value()*eHeight.Value())+zerosDDivPi[modeM.Value()][modeN.Value()-1]*zerosDDivPi[modeM.Value()][modeN.Value()-1]/(eRad.Value()*eRad.Value()));
};
var modeFreqLabel = function() {return tempLabel.concat(plotT.Value() ? 'M' : 'E','</sup><sub>',modeM.Value(),modeN.Value(),modeP.Value(),'</sub> = ',modeFreq().toFixed(3),' GHz');};
board.create('text', [12, 82, modeFreqLabel], {fixed:true});
var button1 = board.create('button', [42, 82, 'Update plots', updateMode], {});

var colFunc = function(myV) {return JXG.hsv2rgb(0.0, myV, 1.0);};

var updM = modeM.Value();
var updN = modeN.Value();
var updP = modeP.Value();
var updZ = liveZ();
var updPhi = livePhi();
var updT = plotT.Value();
var updR = eRad.Value();
var updH = eHeight.Value();

function drawMode() {
board.suspendUpdate();
var signPhi = Math.cos(updM*updPhi);
var signPhi2 = Math.sqrt(1-signPhi*signPhi);
var beta_z = updP*Math.PI/(0.001*updH);
var beta_r = updT ? zerosJ[updM][updN-1]/(0.001*updR) : zerosJD[updM][updN-1]/(0.001*updR);
for (i=14; i<74; i++) {
	for (j=6; j<45; j++) {
		var argZ = Math.PI*updP*(i-14)/59;
		if(updT) {
			var argR = zerosJ[updM][updN-1]*Math.abs(j-25)/19;
			var besselD = besselJ(updM,argR);
			var E_r = beta_z*beta_r*besselD[1]*signPhi*Math.sin(argZ);
			if(j==25) var E_phi = updM==1 ? 0.5*beta_z*beta_r*signPhi2*Math.sin(argZ) : 0;
			else var E_phi = updM*beta_z*beta_r/argR*besselD[0]*signPhi2*Math.sin(argZ);
			var E_z = beta_r*beta_r*besselD[0]*signPhi*Math.cos(argZ);
		}
		else if(updP==0) break;
		else {
			var argR = zerosJD[updM][updN-1]*Math.abs(j-25)/19;
			var besselD = besselJ(updM,argR);
			if(j==25) var E_r = updM==1 ? 0.5*beta_r*signPhi2*Math.sin(argZ) : 0;
			else var E_r = updM*beta_r/argR*besselD[0]*signPhi2*Math.sin(argZ);
			var E_phi = beta_r*besselD[1]*signPhi*Math.sin(argZ);
			var E_z = 0;
		}
		var myField=Math.sqrt(E_r*E_r+E_phi*E_phi+E_z*E_z);
		if(updT) {
			var myValue = colFunc(myField/(beta_r*Math.max(normF[1][updM]*beta_r,normF[0][updM]*beta_z)));
		}
		else {
			var myValue = colFunc(myField/(normF[0][updM]*beta_r));
		}
		var cu = board.create('curve', 
		[[j, j+1, j+1, j, j],
		[i, i, i+1, i+1, i]],
		{name:String(39*(i-14)+j-5), fillColor:myValue, strokeColor:myValue});
		
        // Turn off highlighting to increase efficiency.
        cu.hasPoint = function() {return false;};
		}
	}
board.create('polygon',[[6,14],[6,74],[45,74],[45,14]],{name:'planePHI',fillOpacity:'0',highlightFillOpacity:'0',borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
/*********************************************************************
*  These are m! (factorial of m) || m = 0,1,...,8                    *
*  I used it because I know cos(phi) and I need cos(m*phi)           *
*  and it turns out that calculating phi with atan2() was too slow   *
*  so I decided to use the Chebyshev polynomial of 1st kind instead  *
*********************************************************************/
var myFact = [1,1,2,6,24,120,720,5040,40320];
var argZ = Math.PI*updP*updZ;
for (i=25; i<64; i++) {
	for (j=55; j<94; j++) {
		var dist = Math.sqrt((j-74)*(j-74)+(i-44)*(i-44));
		if(dist>20) continue;
		var myCos = dist>0 ? (j-74)/dist : 0;
		var myU = myCos*myCos-1;
		var signPhi=0;
		for(l=0;l<=0.5*updM;l++) {
			signPhi += Math.pow(myU,l)*Math.pow(myCos,updM-2*l)*myFact[updM]/(myFact[2*l]*myFact[updM-2*l]);
		}
		if(signPhi>1||signPhi<-1) var signPhi2=0;
		else var signPhi2 = Math.sqrt(1-signPhi*signPhi);
		if(updT) {
			var argR = zerosJ[updM][updN-1]*Math.min(1,dist/19.5);
			var besselD = besselJ(updM,argR);
			var E_r = beta_z*beta_r*besselD[1]*signPhi*Math.sin(argZ);
			if(dist==0) var E_phi = updM==1 ? 0.5*beta_z*beta_r*signPhi2*Math.sin(argZ) : 0;
			else var E_phi = updM*beta_z*beta_r/argR*besselD[0]*signPhi2*Math.sin(argZ);
			var E_z = beta_r*beta_r*besselD[0]*signPhi*Math.cos(argZ);
		}
		else if(updP==0) break;
		else {
			var argR = zerosJD[updM][updN-1]*Math.min(1,dist/19.5);
			var besselD = besselJ(updM,argR);
			if(dist==0) var E_r = updM==1 ? 0.5*beta_r*signPhi2*Math.sin(argZ) : 0;
			else var E_r = updM*beta_r/argR*besselD[0]*signPhi2*Math.sin(argZ);
			var E_phi = beta_r*besselD[1]*signPhi*Math.sin(argZ);
			var E_z = 0;
		}
		var myField=Math.sqrt(E_r*E_r+E_phi*E_phi+E_z*E_z);
		if(updT) {
			var myValue = colFunc(myField/(beta_r*Math.max(normF[1][updM]*beta_r,normF[0][updM]*beta_z)));
		}
		else {
			var myValue = colFunc(myField/(normF[updT][updM]*beta_r));
		}
		var cu = board.create('curve', 
		[[j, j+1, j+1, j, j],
		[i, i, i+1, i+1, i]],
		{name:'ci'+i+j, fillColor:myValue, strokeColor:myValue});
		
        // Turn off highlighting to increase efficiency.
        cu.hasPoint = function() {return false;};
		}
	}
var tmpArc = board.create('arc',[[74.5,44.5],[55,44.5],[94,44.5]],{name:'tmpArc',center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
var tmpArc2 = board.create('majorarc',[[74.5,40.5],[94,44.5],[55,44.5]],{name:'tmpArc2',center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
var c3 = JXG.joinCurves(board, [tmpArc,tmpArc2], {name:'clean1',strokeWidth:0,fillColor:'white'});
board.removeObject('tmpArc');
board.removeObject('tmpArc2');
tmpArc = board.create('arc',[[74.5,44.5],[94,44.5],[55,44.5]],{name:'tmpArc',center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
tmpArc2 = board.create('majorarc',[[74.5,48.5],[55,44.5],[94,44.5]],{name:'tmpArc2',center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
var c3 = JXG.joinCurves(board, [tmpArc,tmpArc2], {name:'clean2',strokeWidth:0,fillColor:'white'});
board.removeObject('tmpArc');
board.removeObject('tmpArc2');
board.create('circle',[[74.5,44.5],[94,44.5]],{name:'planeZ',strokeColor:'black',fixed:true});

board.unsuspendUpdate();
}

drawMode();

function updateMode() {
	board.suspendUpdate();

	for (i=10; i<70; i++) {
		for (j=6; j<45; j++) {
			board.removeObject(String(39*(i-10)+j-5));
		}
	}
	for (i=25; i<64; i++) {
		for (j=55; j<94; j++) {
			if(Math.sqrt((j-74)*(j-74)+(i-44)*(i-44))>20) continue;
			board.removeObject('ci'+i+j);
		}
	}
	
	board.removeObject('clean1');
	board.removeObject('clean2');

	board.removeObject('planePHI');
	board.removeObject('planeZ');
	updM = modeM.Value();
	updN = modeN.Value();
	updP = modeP.Value();
	updT = plotT.Value();
	updR = eRad.Value();
	updH = eHeight.Value();
	if(updZ==liveZ()) {
		if(updT) {
			var beta_z = updP*Math.PI/(0.001*eHeight.Value());
			var beta_r = zerosJ[updM][updN-1]/(0.001*eRad.Value());
			sGlider.setGliderPosition(normF[1][updM]*beta_r < normF[0][updM]*beta_z ? 0.5/updP : 0);
		}
		else {
			sGlider.setGliderPosition(updP ? 0.5/updP : 0);
		}
	}
	if(updPhi==livePhi()) {
		if(updT) aGlider.setGliderPosition(0);
		else aGlider.setGliderPosition(updM ? 0.5/updM : 0);
	}
	board.unsuspendUpdate();
	updZ = liveZ();
	updPhi = livePhi();
	drawMode();
}

var updText = function() {
	if(updM==modeM.Value()&&updN==modeN.Value()&&updP==modeP.Value()&&updZ==liveZ()&&updPhi==livePhi()&&updT==plotT.Value()&&(!updT||updP==0||updR/updH==eRad.Value()/eHeight.Value())) return '';
	else return '<font color="#ff0000">The plots are not updated.</font>';
};
board.create('text', [57, 72, updText], {fixed:true});

for (i=0;i<19;i++) {
	var cucha = board.create('curve', 
		[[12+i*4, 12+(i+1)*4, 12+(i+1)*4, 12+i*4, 12+i*4],
		[3, 3, 7, 7, 3]],
		{fillColor:colFunc(i/18), strokeColor:'black'});
		
        // Turn off highlighting to increase efficiency.
        cucha.hasPoint = function() {return false;};
	}
board.create('text',[9,5,'0'], {fixed:true});
board.create('text',[89,5,'+1'], {fixed:true});
board.create('line',[[50,1.5],[50,8.5]], {straightFirst:false, straightLast:false, strokeColor:'black', highlight:false, dash:2, fixed:true});
            
</script></div>
</td></tr>
<tr>	
<td width=670 align="center">
<div id='jxgbox' class='jxgbox' style='width:640px; height:426px;'><script type='text/javascript'>
var brd = JXG.JSXGraph.initBoard('jxgbox',{axis:true,boundingbox: [-0.2,5.4,3.2,-0.5],showNavigation:false});
board.addChild(brd);
ctrlBrd.addChild(brd);
brd.create('text', [2.7, -0.3, '<b>x\'<sub>mn</sub> / π</b>'], {fixed:true});
brd.create('text', [-0.15, 4.8, '<b>p</b>'], {fixed:true});
brd.create('curve',[
          function(t){return eRad.Value()*freq.Value()*Math.cos(t)/150;},
          function(t){return eHeight.Value()*freq.Value()*Math.sin(t)/150;},
          0,0.5*Math.PI],{highlight:false,fillColor:'green',fillOpacity:0.12,strokeColor:'green',strokeWidth:2});
brd.create('polygon',[[0,0],[function() {return eRad.Value()*freq.Value()/150;},0],[0,function() {return eHeight.Value()*freq.Value()/150;}]],{highlight:false,fillColor:'green',fillOpacity:0.12,borders:{strokeWidth:0,highlightStrokeWidth:0},vertices:{size:0,fixed:true,showInfoBox:false}});

for(i=0;i<9;i++) {
	for(j=0;j<3;j++) {
		for(k=0;k<6;k++) {
			brd.create('point',[zerosDivPi[i][j],k], {face:'[]',fillOpacity:0,withLabel:false,color:'purple',showInfoBox:false,fixed:true});
			if(k) brd.create('point',[zerosDDivPi[i][j],k], {face:'<>',withLabel:false,color:'#4f81bd',showInfoBox:false,fixed:true});
		}
	}
}

var markP = brd.create('point',[function() {return (plotT.Value() ? zerosDivPi[modeM.Value()][modeN.Value()-1] : zerosDDivPi[modeM.Value()][modeN.Value()-1]);},function() {return modeP.Value();}], {name:'Mode',face:'o',withLabel:true,color:'red',showInfoBox:false,fixed:true,size:8,fillOpacity:0});
var str1 = "T";
markP.setAttribute({name:function() {return str1.concat(plotT.Value() ? 'M' : 'E','<sub>',modeM.Value(),modeN.Value(),modeP.Value(),'</sub>');}});

var boundsText = function() {
	if(markP.X()>3) return '<font color="#ff0000">The selected mode is out of bounds (x\'<sub>mn</sub> / π > 3).</font>';
	else return '';
};
brd.create('text', [1.02, 1.6, boundsText]);

</script></div>
</td>

</tr><tr><td><p style="font-size:0.3rem;">&nbsp;</p></td></tr>
<tr>
<td width=670 align="center"><p style="font-size:1rem; font-weight:bold">Mode <i>TE<sub>mnp</sub></i> or <i>TM<sub>mnp</sub></i> within the mode structure</p></td>
<td width=410 align="center"><p style="font-size:1rem; font-weight:bold">Electric field of mode <i>TE<sub>mnp</sub></i> or <i>TM<sub>mnp</sub></i></p></td>
</tr></table></center>
<br />
<p style="font-size:0.4rem;">&nbsp;</p>
<center><table width=935 border=0 style="font-size:1rem;">
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Notation</p></td><td><p style="padding:5px; margin-left:1em">This supplements follows the notation of Ref. 27. See the <a href="../Others/Notation.html">notational remarks</a> page for more information.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Reference</p></td><td><p style="padding:5px; margin-left:1em"><sup>27</sup> Constantine A. Balanis, <i>Advanced Engineering Electromagnetics</i>, 2nd edition (John Wiley & Sons, New York, 2012), p. 483-505.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Comments</p></td><td><p style="padding:5px; margin-left:1em">The red dots on the right-hand-side applet are draggable so that the coordinates of the cross-sections can be chosen. Those plots are normalized for better visualization. Please refer to the <a href="../Others/Documentation.pdf">documentation</a> for more information.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">JS library</p></td><td><p style="padding:5px; margin-left:1em">This supplement uses the open-source Javascript library <a href="https://jsxgraph.org/" target="_blank">JSXGraph</a>. See the <a href="../Others/Acknowledgments.html">acknowledgments</a> page for more information.</p></td></tr>
</table>
<p style="font-size:0.3rem;">&nbsp;</p>
<p style="font-size:1rem;"><a href="../Index.html">Back</a> to index.</p>
<p style="font-size:1rem;">&nbsp;</p>
</center></td></tr></table>
</body>
</html>


==> anc/Supplements/SupplementE.html <==
<html>
<head>
 <meta charset="utf-8" />
 <title>Supplement E</title>
 <link rel="stylesheet" type="text/css" href="../JSXGraph/jsxgraph.css" />
 <script type="text/javascript" src="../JSXGraph/jsxgraphcore.js"></script>
 <script type="text/javascript">
var tmCount, teCount, mCount, maxP; // These are all integer
var myR, myH, myF, eA, eB; // These are double

var cRs = [], RJ0 = [], RJ1 = []; // double array
var N; // integer
var BJN,DJN,FJN; // double, originally defined in JZO and passed as reference to JNDD

function JZO() {
/*    ========================================================
!       Purpose: Compute the zeros of Bessel functions Jn(x)
!                and Jn'(x)
!       Input :  n  --- Order of Bessel functions (0 to 100)
!                NT --- Number of zeros (roots)
!       Output:  RJ0(L) --- L-th zero of Jn(x),  L=1,2,...,NT
!                RJ1(L) --- L-th zero of Jn"(x), L=1,2,...,NT
!       Routine called: JNDD for computing Jn(x) and its
!                       first and second derivatives
!     ======================================================== */
	//var BJN,DJN,FJN; // double
	var X, X0; // double
	var L; // int
	
	var maxN = Math.floor(Math.sqrt(Math.pow(Math.PI*myR*myF/150,2)+1)-1);
	
	// TM modes (p=0,1,2,...)
	for(N=0;N<=maxN;N++) {
		if(N<=20) X=2.82141+1.15859*N;
		else X=N+Math.pow(1.85576*N,0.33333)+Math.pow(1.03315/N,0.33333);
		for(L=0;;L++) {
			do {
				X0=X;
				JNDD(X);
				X -= BJN/DJN;
			} while(Math.abs(X-X0) > 1e-9);
			RJ0[tmCount]=X/Math.PI;
			if(RJ0[tmCount]<=eA) {
				tmCount++;
				if(tmCount>5000) {
					N=maxN+2;
					break;
				}
			}
			else break;
			X=X+3.1416+(0.0972+0.0679*N-0.000354*N*N)/(L+1);
		}
		if(L==0) break;
	}
	RJ0.splice(tmCount,1);
	
	// TE modes (p=1,2,3...)
	for(N=0;N<=maxN;N++) {
		if(N==0) X=3.8317;
		else if(N<=20) X=0.961587+1.07703*N;
		else X=N+Math.pow(0.80861*N,0.33333)+Math.pow(0.07249/N,0.33333);
		for(L=0;;L++) {
			do {
				X0=X;
				JNDD(X);
				X=X-DJN/FJN;
			} while(Math.abs(X-X0) > 1e-9);
			RJ1[teCount]=X/Math.PI;
			if(RJ1[teCount]<=eA) {
				teCount++;
				if(teCount>5000) {
					N=maxN+2;
					break;
				}
			}
			else break;
			X=X+3.1416+(0.4955+0.0915*N-0.000435*N*N)/(L+1);
		}
		if(L==0&&N!=0) break;
	}
	RJ1.splice(teCount,1);
	
	if(tmCount>5000||N>maxN+1) window.alert("There are more than 10,000 Bessel zeros in the range of interest. The calculation will only consider the first 10,000 Bessel zeros to avoid a very long execution time.");
}

function JNDD(X) {
/*    =============================================================
!       Purpose: Compute Bessel functions Jn(x) and its
!                first and second derivatives 
!       Input:   x   ---  Argument of Jn(x) ( x > 0 )
!                n   ---  Order of Jn(x)
!       Output:  BJN ---  Jn(x)
!                DJN ---  Jn'(x)
!                FJN ---  Jn"(x)
!     ============================================================= */
	var BJ = [0.0,0.0]; // double
	var K, MT; // int
	var F, F0, F1, BS; // double
	for(MT=1;MT<=900;MT++) {
		if(Math.floor(0.5*Math.log10(6.28*MT)-MT*Math.log10(1.36*Math.abs(X)/MT))>20) break;
	}
	BS=0.0;
	F0=0.0;
	F1=1e-35;
	for(K=MT;K>=0;K--) {
		F=2.0*(K+1.0)*F1/X-F0;
		if(K==N+1) BJ[1]=F;
		else if(K==N) BJ[0]=F;
		if((K%2)==0) BS=BS+2.0*F;
		F0=F1;
		F1=F;
	}
	for(K=0;K<2;K++) BJ[K] /= BS-F;
	BJN=BJ[0];
	DJN=-BJ[1]+N*BJ[0]/X;
	FJN=(N*N/(X*X)-1.0)*BJN-DJN/X;
}

function myUpd() {
	myR = parseFloat(document.getElementById("myR").value);
	myH = parseFloat(document.getElementById("myH").value);
	myF = parseFloat(document.getElementById("myF").value);
	eA = myR*myF/150;
	eB = myH*myF/150;
	tmCount = 0;
	teCount = 0;
	mCount = 0;
	JZO();
	
	mCount = tmCount;
	for(j=0;j<tmCount;j++) cRs[j] = 150*RJ0[j]/myF;
	
	maxP = Math.floor(myH*myF/150);
	for(j=1;j<=maxP;j++) {
		for(k=0;k<Math.min(tmCount,teCount);k++) {
			cRs[mCount] = RJ0[k]/Math.sqrt(Math.pow(myF/150,2)-Math.pow(j/myH,2));
			if(cRs[mCount]<=myR) mCount++;
			cRs[mCount] = RJ1[k]/Math.sqrt(Math.pow(myF/150,2)-Math.pow(j/myH,2));
			if(cRs[mCount]<=myR) mCount++;
			if(mCount>99999) {
				j=maxP+2;
				break;
			}
		}
		if(tmCount>teCount) {
			for(k=teCount;k<tmCount;k++) {
				cRs[mCount] = RJ0[k]/Math.sqrt(Math.pow(myF/150,2)-Math.pow(j/myH,2));
				if(cRs[mCount]<=myR) mCount++;
			}
		}
		else if(teCount>tmCount) {
			for(k=tmCount;k<teCount;k++) {
				cRs[mCount] = RJ1[k]/Math.sqrt(Math.pow(myF/150,2)-Math.pow(j/myH,2));
				if(cRs[mCount]<=myR) mCount++;
			}
		} 
	}
	if(j>maxP+1) window.alert("There are at least 100,000 modes. Stopped counting to prevent a very long execution time."); 
	cRs.splice(mCount,cRs.length-mCount)
	cRs.sort(function(a, b){return a-b});
}
 </script>
 <style>
  html {font-family: Arial,Helvetica,sans-serif;font-size:15px}
 </style>
</head>
<body>
<p style="font-size:0.6rem;">&nbsp;</p><p style="font-size:1.2rem; text-align:center; text-decoration:underline;">Supplements to <i>Visualization of cylindrical resonances</i>: Supplement E</p>
<p style="font-size:0.3rem;">&nbsp;</p>
<center>
		
<table width=520>
	<tr><td>a (mm):</td><td>h (mm):</td><td>f (GHz):</td><td></td></tr>
	<tr>
		<td><input type="text" id="myR" value="150" size="4"></td>
		<td><input type="text" id="myH" value="300" size="4"></td>
		<td><input type="text" id="myF" value="2.45" size="4"></td>
		<td><input type="button" value="Update" onClick="updatePlot()"></td>
	</tr>
</table>

<br />

<div id='jxgbox2' class='jxgbox' style='width:640px; height:480px;'><script type='text/javascript'>
myUpd();
var brd2 = JXG.JSXGraph.initBoard('jxgbox2',{boundingbox: [-0.09*cRs[mCount-1],1.05*mCount,1.05*cRs[mCount-1],-0.12*mCount], axis:true, showNavigation:true});
function drawCurve() {
var myX = [];
var myY = [];
myX[0] = 0;
myY[0] = 0;
myX[1] = cRs[0];
myY[1] = 0;
for(j=1;j<mCount;j++) {
	myX[2*j] = cRs[j-1];
	myY[2*j] = j;
	myX[2*j+1] = cRs[j];
	myY[2*j+1] = j;
}
myX[2*mCount] = cRs[mCount-1];
myY[2*mCount] = mCount;
brd2.create('curve',[myX,myY],{name:'mCountCurve'});
}
drawCurve();
brd2.create('text', [0.95*cRs[mCount-1], 0.03*mCount, '<b>a (mm)</b>'], {name:'label1',fixed:true});
brd2.create('text', [0.01*cRs[mCount-1], 0.99*mCount, '<b>N</b>'], {name:'label2',fixed:true});
brd2.create('text', [0.13*cRs[mCount-1], 0.75*mCount, '<b>Total modes: '+mCount+'</b>'], {name:'showCount',fixed:true});
if(mCount>99999||teCount>5000||tmCount>5000) brd2.create('text', [0.13*cRs[mCount-1], 0.89*mCount, '<font color="#ff0000" size="+1">Plot created from partial calculations!</font>'], {name:'aWarning',fixed:true});
function updatePlot() {
	myUpd();
	brd2.setBoundingBox([-0.09*cRs[mCount-1],1.05*mCount,1.05*cRs[mCount-1],-0.12*mCount]);
	brd2.removeObject('mCountCurve');
	brd2.removeObject('label1');
	brd2.removeObject('label2');
	brd2.removeObject('showCount');
	brd2.removeObject('aWarning');
	brd2.create('text', [0.95*cRs[mCount-1], 0.03*mCount, '<b>a (mm)</b>'], {name:'label1',fixed:true});
	brd2.create('text', [0.01*cRs[mCount-1], 0.99*mCount, '<b>N</b>'], {name:'label2',fixed:true});
	brd2.create('text', [0.13*cRs[mCount-1], 0.75*mCount, '<b>Total modes: '+mCount+'</b>'], {name:'showCount',fixed:true});
	if(mCount>99999||teCount>5000||tmCount>5000) brd2.create('text', [0.13*cRs[mCount-1], 0.89*mCount, '<font color="#ff0000" size="+1">Plot created from partial calculations!</font>'], {name:'aWarning',fixed:true});
	drawCurve();
	brd2.setBoundingBox([-0.09*cRs[mCount-1],1.05*mCount,1.05*cRs[mCount-1],-0.12*mCount]);
}
</script></div>
<p style="font-size:1rem; font-weight:bold">Number of modes whose cut-off frequency is lower than f</p>
<p style="font-size:0.7rem;">&nbsp;</p>
<table width=935 border=0 style="font-size:1rem;">
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Notation</p></td><td><p style="padding:5px; margin-left:1em">This supplement follows the notation of Ref. 27. See the <a href="../Others/Notation.html">notational remarks</a> page for more information.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">References</p></td><td><p style="padding:5px; margin-left:1em"><sup>27</sup> Constantine A. Balanis, <i>Advanced Engineering Electromagnetics</i>, 2nd edition (John Wiley & Sons, New York, 2012), p. 483–505.<br /><sup>31</sup>Roger Meredith, <i>Engineers’ Handbook of Industrial Microwave Heating</i>, 7th edition (IET, London, 1998), p. 153–156.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Comments</p></td><td><p style="padding:5px; margin-left:1em">This plot is equivalent to that in Fig. 5.2 on page 155 of Ref. 31. Please refer to the <a href="../Others/Documentation.pdf">documentation</a> for more information.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">JS library</p></td><td><p style="padding:5px; margin-left:1em">This supplement uses the open-source Javascript library <a href="https://jsxgraph.org/" target="_blank">JSXGraph</a>. See the <a href="../Others/Acknowledgments.html">acknowledgments</a> page for more information.</p></td></tr>
</table>
<p style="font-size:0.3rem;">&nbsp;</p>
<p style="font-size:1rem;"><a href="../Index.html">Back</a> to index.</p>
<p style="font-size:1rem;">&nbsp;</p>
</center></body></html>


==> anc/Supplements/SupplementF.html <==
<html>
<head>
 <meta charset="utf-8" />
 <title>Supplement F</title>
 <link rel="stylesheet" type="text/css" href="../JSXGraph/jsxgraph.css" />
 <script type="text/javascript" src="../JSXGraph/jsxgraphcore.js"></script>
 <script type="text/javascript">
 /**************************************************************************************************************
 *                                                                                                             *
 *  The following function takes m and x and returns J_m(x)                                                    *
 *                                                                                                             *
 *  This code is based on a C implementation by J-P Moreau (www.jpmoreau.fr), which in turn is based on a      *
 *  Fortran implementation originally published on the website of the European Synchrotron Radiation Facility  *
 *  (www.esrf.eu). The Fortran file is no longer available but has been stored by the Internet Archive:        *
 *  http://jean-pierre.moreau.pagesperso-orange.fr/Cplus/mjyzo_cpp.txt                                         *
 *  www.esrf.fr/computing/expg/libraries/smf/PROGRAMS/MJYZO.for (no longer available)                          *
 *  https://web.archive.org/web/20041220092155/www.esrf.fr/computing/expg/libraries/smf/PROGRAMS/MJYZO.for     *
 **************************************************************************************************************/
 function besselJ(M,X) {
	 if(X==0) return (M==0 ? 1 : 0);
	 else {
		var BJ = 0.0; // double
		var K, MT; // int
		var F, F0, F1, BS; // double
		for(MT=1;MT<=900;MT++) {
			if(Math.floor(0.5*Math.log10(6.28*MT)-MT*Math.log10(1.36*Math.abs(X)/MT))>20) break;
		}
		BS=0.0;
		F0=0.0;
		F1=1e-35;
		for(K=MT;K>=0;K--) {
			F=2.0*(K+1.0)*F1/X-F0;
			if(K==M) BJ=F;
			if((K%2)==0) BS=BS+2.0*F;
			F0=F1;
			F1=F;
		}
		BJ /= BS-F;
		return BJ;
	}
 }
 </script>
 <style>
  html {font-family: Arial,Helvetica,sans-serif;font-size:15px}
 </style>
</head>
<body>
<table width="100%" height="100%"><tr width="100%" height="100%"><td height="100%" valign="center">
<p style="font-size:0.14rem;">&nbsp;</p><p style="font-size:1.2rem; text-align:center; text-decoration:underline;">Supplements to <i>Visualization of cylindrical resonances</i>: Supplement F</p>
<p style="font-size:0.6rem;">&nbsp;</p>
<center><table>
	
<tr>

<td width=670 align="center">
<div id='ctrlBox' class='jxgbox' style='width:640px; height:47px;'><script type='text/javascript'>
var ctrlBrd = JXG.JSXGraph.initBoard('ctrlBox',{axis:false,boundingbox: [0,1,100,0],showNavigation:false});
var eRad = ctrlBrd.create('slider',[[2,0.35],[14,0.35],[20,20,400]],{name:'&nbsp;R<sub>0</sub> (au)',precision:0});
var eHeight = ctrlBrd.create('slider',[[29,0.35],[41,0.35],[10,14,400]],{name:'&nbsp;H (au)',precision:0});
var mass = ctrlBrd.create('slider',[[56,0.35],[60,0.35],[0.5,1,3.5]],{name:'&nbsp;m<sub>0</sub> (au)'});
var freq = ctrlBrd.create('slider',[[75,0.35],[86,0.35],[0.02,0.1,0.5]],{name:'&nbsp;E (au)'});
</script></div>
</td>

<td width=510 align="center" rowspan="2">
<div id="box" class="jxgbox" style="width:480px; height:480px;">
<script type="text/javascript">
	
JXG.joinCurves = function(board, parents, attributes) {
        var cu1 = parents[0], 
            cu2 = parents[1],
            attr = JXG.copyAttributes(attributes, board.options, 'curve'),
            c = board.create('curve', [[0], [0]], attr);
        
        c.updateDataArray = function() {
            // The two paths have to be connected
            this.dataX = cu1.dataX.slice(0,-1).concat(cu2.dataX);
            this.dataY = cu1.dataY.slice(0,-1).concat(cu2.dataY);
            this.bezierDegree = cu1.bezierDegree;
        };
        c.prepareUpdate().update().updateRenderer();
        return c;
    };

var board = JXG.JSXGraph.initBoard('box', {boundingbox: [0, 100, 100, 0], axis:false, showNavigation:false});
ctrlBrd.addChild(board);
var modeM = board.create('slider',[[6,92],[30,92],[0,4,8]],{name:'&nbsp;m',snapWidth:1,precision:0});
var modeN = board.create('slider',[[50,92],[58,92],[1,1,3]],{name:'&nbsp;&nbsp;&nbsp;l',snapWidth:1,precision:0});
var modeP = board.create('slider',[[74,92],[90,92],[1,1,5]],{name:'&nbsp;&nbsp;n',snapWidth:1,precision:0});
var sRail = board.create('line',[[48.5,14],[48.5,74]],{strokewidth:0, highlight:false,straightFirst:false, straightLast:false, fixed:true});
var sGlider = board.create('glider', [sRail],{withLabel:false,showInfoBox:false});
sGlider.setGliderPosition(0.5/modeP.Value());
board.create('line',[sGlider,[45,function(){return sGlider.Y();}]], {straightFirst:false, straightLast:false, strokeWidth:2, dash:1});
board.create('line',[[2.5,function(){return sGlider.Y();}],[6,function(){return sGlider.Y();}]], {straightFirst:false, straightLast:false, strokeWidth:2, dash:1});
var coordLabel = 'z = ';
var liveZ = function() {return (sGlider.Y()-14)/60;};
board.create('text', [69, 14, function(){return (updT ? 'z<sub>0</sub> = '+(eHeight.Value()*liveZ()).toFixed(0)+' au' : '');}], {fixed:true});

var tempLabel = 'E<sup>QM</sup><sub>';
/**************************************
*  These are x_mn/PI                  *
*  x_mn: zero of J_m(x) with index n  *
*  m = 0,1...8 || n = 0,1,2           *
**************************************/
var zerosDivPi = [
  [0.7655, 1.7571, 2.7546],
  [1.2197, 2.2331, 3.2383],
  [1.6347, 2.6793, 3.6987],
  [2.0309, 3.1070, 4.1429],
  [2.4155, 3.5220, 4.5749],
  [2.7921, 3.9275, 4.9975],
  [3.1628, 4.3256, 5.4125],
  [3.5289, 4.7178, 5.8211],
  [3.8914, 5.1050, 6.2244]
];
var modeFreq = function() {return 0.5*Math.PI*Math.PI*(modeP.Value()*modeP.Value()/(eHeight.Value()*eHeight.Value())+zerosDivPi[modeM.Value()][modeN.Value()-1]*zerosDivPi[modeM.Value()][modeN.Value()-1]/(eRad.Value()*eRad.Value()))/mass.Value();};
var modeFreqLabel = function() {return tempLabel.concat(modeP.Value(),modeN.Value(),modeM.Value(),'</sub> = ',modeFreq().toFixed(3),' au');};
board.create('text', [12, 82, modeFreqLabel], {fixed:true});
var button1 = board.create('button', [42, 82, 'Update plots', updateMode], {});
var plotT = board.create('slider',[[75,80],[75,84],[0,1,1]],{snapWidth:1,precision:0,withLabel:0});
board.create('text', [77, 84, 'Position'], {fixed:true});
board.create('text', [77, 80, 'Momentum'], {fixed:true});

var colFunc = function(myV) {return JXG.hsv2rgb(0.0, myV, 1.0);};

var updM = modeM.Value();
var updN = modeN.Value();
var updP = modeP.Value();
var updZ = liveZ();
var updT = plotT.Value();
/***************************************************
*  These are [J_m(x'_m0)]^2 (i.e.: n=0)            *
*  Used as normalization factor, since that is     *
*  the maximum of [J_m(x_mn*x)]^2 with x in [0,1]  *
*  m = 0,1,...8 || n=0                             *
***************************************************/
var maxBessel = [1, 0.33857, 0.23668, 0.18870, 0.15972, 0.13995, 0.12542, 0.11420, 0.10522];
function drawMode() {
board.suspendUpdate();
for (i=0;i<19;i++) {
	var cucha = board.create('curve', 
		[[12+i*4, 12+(i+1)*4, 12+(i+1)*4, 12+i*4, 12+i*4],
		[3, 3, 7, 7, 3]],
		{name:'colSca'+i,fillColor:colFunc(i/18), strokeColor:'black'});
		
        // Turn off highlighting to increase efficiency.
        cucha.hasPoint = function() {return false;};
	}
board.create('text',[9,5,'0'], {name:'colSca19',fixed:true});
board.create('text',[89,5,'+1'], {name:'colSca20',fixed:true});
board.create('line',[[50,1.5],[50,8.5]], {name:'colSca21',straightFirst:false, straightLast:false, strokeColor:'black', highlight:false, dash:2, fixed:true});
for (i=14; i<74; i++) {
	for (j=6; j<45; j++) {
		var argZ = Math.PI*updP*(i-14)/59;
		var argR = Math.PI*zerosDivPi[updM][updN-1]*Math.abs(j-25)/19;
		var myValue = colFunc(Math.pow(Math.sin(argZ)*besselJ(updM,argR),2)/maxBessel[updM]);
		var cu = board.create('curve', 
		[[j, j+1, j+1, j, j],
		[i, i, i+1, i+1, i]],
		{name:String(39*(i-14)+j-5), fillColor:myValue, strokeColor:myValue});
		
        // Turn off highlighting to increase efficiency.
        cu.hasPoint = function() {return false;};
		}
	}
board.create('polygon',[[6,14],[6,74],[45,74],[45,14]],{name:'planePHI',fillOpacity:'0',highlightFillOpacity:'0',borders:{strokeColor:'black'},vertices:{size:0,fixed:true,showInfoBox:false}});
var argZ = Math.PI*updP*updZ;
for (i=25; i<64; i++) {
	for (j=55; j<94; j++) {
		var dist = Math.sqrt((j-74)*(j-74)+(i-44)*(i-44));
		if(dist>20) continue;
		var argR = Math.PI*zerosDivPi[updM][updN-1]*Math.min(1,dist/19.5);
		var myValue = colFunc(Math.pow(Math.sin(argZ)*besselJ(updM,argR),2)/maxBessel[updM]);
		var cu = board.create('curve', 
		[[j, j+1, j+1, j, j],
		[i, i, i+1, i+1, i]],
		{name:'ci'+i+j, fillColor:myValue, strokeColor:myValue});
		
        // Turn off highlighting to increase efficiency.
        cu.hasPoint = function() {return false;};
		}
	}
var tmpArc = board.create('arc',[[74.5,44.5],[55,44.5],[94,44.5]],{name:'tmpArc',center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
var tmpArc2 = board.create('majorarc',[[74.5,40.5],[94,44.5],[55,44.5]],{name:'tmpArc2',center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
var c3 = JXG.joinCurves(board, [tmpArc,tmpArc2], {name:'clean1',strokeWidth:0,fillColor:'white'});
board.removeObject('tmpArc');
board.removeObject('tmpArc2');
tmpArc = board.create('arc',[[74.5,44.5],[94,44.5],[55,44.5]],{name:'tmpArc',center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
tmpArc2 = board.create('majorarc',[[74.5,48.5],[55,44.5],[94,44.5]],{name:'tmpArc2',center:{fixed:true,size:0,withLabel:false,showInfoBox:false},anglepoint:{fixed:true,size:0,withLabel:false,showInfoBox:false},radiuspoint:{fixed:true,size:0,withLabel:false,showInfoBox:false}});
var c3 = JXG.joinCurves(board, [tmpArc,tmpArc2], {name:'clean2',strokeWidth:0,fillColor:'white'});
board.removeObject('tmpArc');
board.removeObject('tmpArc2');
board.create('circle',[[74.5,44.5],[94,44.5]],{name:'planeZ',strokeColor:'black',fixed:true});

board.unsuspendUpdate();
}

drawMode();

/**************************************
*  These are x_mn                     *
*  x_mn: zero of J_m(x) with index n  *
*  m = 0,1...8 || n = 0,1,2           *
**************************************/
var zerosJ = [
  [2.404825557695773, 5.520078110286311, 8.653727912911013],
  [3.831705970207512, 7.015586669815619, 10.173468135062722],
  [5.135622301840683, 8.417244140399864, 11.619841172149059],
  [6.380161895923983, 9.76102312998167, 13.015200721698434],
  [7.588342434503804, 11.064709488501185, 14.37253667161759],
  [8.771483815959954, 12.338604197466944, 15.70017407971167],
  [9.936109524217684, 13.589290170541217, 17.003819667816014],
  [11.086370019245084, 14.821268727013171, 18.28758283248173],
  [12.225092264004655, 16.03777419088771, 19.554536430997054]
];
function Chladni() {
	sGlider.setGliderPosition(2);
	updZ = liveZ();
	var nCircle = board.create('circle',[[50,39.5],[86.5,39.5]],{name:'planeZ',strokeColor:'green',strokeWidth:1,dash:2,fixed:true});
	board.create('arrow', [[50,39.5], [50,76]], {name:'cousa3',strokeColor:'black'});
	board.create('text',[48,73,'Z'], {fixed:true,name:'cousa4'});
	var totK = Math.sqrt(Math.pow(zerosJ[updM][updN-1]/eRad.Value(),2)+Math.pow(Math.PI*updP/eHeight.Value(),2));
	var k_r = 0.0;
	var k_z = 0.0;
	var fR = 0.0;
	var fZ = 0.0;
	var prob = [];
	var arrX = [];
	var arrY = [];
	var thetadeg = [];
	var theta = 0.0;
	var maxProb = 0.0;
	var indMax = 0;
	for(i=0;i<360;i++) {
		thetadeg[i] = i;
		theta = Math.PI*thetadeg[i]/180
		k_r = totK*Math.sin(theta);
		k_z = totK*Math.cos(theta);
		fR = besselJ(updM,k_r*eRad.Value())/(zerosJ[updM][updN-1]*zerosJ[updM][updN-1]-k_r*k_r*eRad.Value()*eRad.Value());
		fZ = Math.sin(0.5*(Math.PI*updP+k_z*eHeight.Value()))/(Math.PI*Math.PI*updP*updP-k_z*k_z*eHeight.Value()*eHeight.Value());
		prob[i] = Math.pow(fR*fZ,2);
		if(prob[i]>maxProb) {
			maxProb=prob[i];
			indMax=i;
		 }
	}
	for(i=0;i<360;i++) {
		prob[i] /= maxProb;
		arrX[i] = 50+prob[i]*35*Math.sin(Math.PI*i/180);
		arrY[i] = 39.5+prob[i]*35*Math.cos(Math.PI*i/180);
	}
	board.create('curve', [arrX,arrY],{name:'cousa',strokeColor:'red'});
	var nGlider = board.create('glider', [arrX[indMax],arrY[indMax],nCircle],{name:'cousa5',withLabel:false,showInfoBox:false});
	var nAngle = function() {return Math.round(180*((nGlider.X()<50 ? -1 : 1)*Math.acos((nGlider.Y()-39.5)/36.5)+(nGlider.X()<50 ? 1 : 0)*2*Math.PI)/Math.PI);};
	board.create('arrow', [[50,39.5], function() {return [arrX[nAngle()], arrY[nAngle()]];}], {name:'cousa2'});
	board.create('text',[10,67,function() {return ('θ = '+nAngle()+'º');}], {fixed:true,name:'cousa6'});
}

function updateMode() {
	board.suspendUpdate();
if (updT) {
	for (i=10; i<70; i++) {
		for (j=6; j<45; j++) {
			board.removeObject(String(39*(i-10)+j-5));
		}
	}
	for (i=25; i<64; i++) {
		for (j=55; j<94; j++) {
			if(Math.sqrt((j-74)*(j-74)+(i-44)*(i-44))>20) continue;
			board.removeObject('ci'+i+j);
		}
	}
	
	board.removeObject('clean1');
	board.removeObject('clean2');
	
	for (i=0;i<22;i++) board.removeObject('colSca'+i);
}
else {
	board.removeObject('cousa'); // curva k
	board.removeObject('cousa2'); // Frecha k
	board.removeObject('cousa3'); // Frecha Z
	board.removeObject('cousa4'); // Texto Z
	board.removeObject('cousa5'); // glider
	board.removeObject('cousa6'); // texto angulo
}
	board.removeObject('planePHI');
	board.removeObject('planeZ');
	updM = modeM.Value();
	updN = modeN.Value();
	updP = modeP.Value();
	updT = plotT.Value();
	board.unsuspendUpdate();
	if(updZ==liveZ()) {
		sGlider.setGliderPosition(0.5/updP);
	}
	updZ = liveZ();
	updT ? drawMode() : Chladni();
}

var updText = function() {
	if(updM==modeM.Value()&&updN==modeN.Value()&&updP==modeP.Value()&&updZ==liveZ()&&updT==plotT.Value()) return '';
	else return '<font color="#ff0000">The plots are not updated.</font>';
};
board.create('text', [59, 70, updText], {fixed:true});            
</script></div>
</td></tr>
<tr>	
<td width=670 align="center">
<div id='jxgbox' class='jxgbox' style='width:640px; height:426px;'><script type='text/javascript'>
var brd = JXG.JSXGraph.initBoard('jxgbox',{axis:true,boundingbox: [-0.2,5.4,3.2,-0.5],showNavigation:false});
board.addChild(brd);
ctrlBrd.addChild(brd);
brd.create('text', [2.7, -0.3, '<b>q<sub>lm</sub> / π</b>'], {fixed:true});
brd.create('text', [-0.15, 4.8, '<b>n</b>'], {fixed:true});
brd.create('curve',[
          function(t){return Math.sqrt(2*mass.Value()*freq.Value())*eRad.Value()*Math.cos(t)/Math.PI;},
          function(t){return Math.sqrt(2*mass.Value()*freq.Value())*eHeight.Value()*Math.sin(t)/Math.PI;},
          0,0.5*Math.PI],{highlight:false,fillColor:'green',fillOpacity:0.12,strokeColor:'green',strokeWidth:2});
brd.create('polygon',[[0,0],[function() {return Math.sqrt(2*mass.Value()*freq.Value())*eRad.Value()/Math.PI;},0],[0,function() {return Math.sqrt(2*mass.Value()*freq.Value())*eHeight.Value()/Math.PI;}]],{highlight:false,fillColor:'green',fillOpacity:0.12,borders:{strokeWidth:0,highlightStrokeWidth:0},vertices:{size:0,fixed:true,showInfoBox:false}});

for(i=0;i<9;i++) {
	for(j=0;j<3;j++) {
		for(k=1;k<6;k++) {
			brd.create('point',[zerosDivPi[i][j],k], {face:'[]',fillOpacity:0,withLabel:false,color:'purple',showInfoBox:false,fixed:true});
		}
	}
}

var markP = brd.create('point',[function() {return zerosDivPi[modeM.Value()][modeN.Value()-1];},function() {return modeP.Value();}], {name:'Mode',face:'o',withLabel:true,color:'red',showInfoBox:false,fixed:true,size:8,fillOpacity:0});
var str1 = "QM<sub>";
markP.setAttribute({name:function() {return str1.concat(modeP.Value(),modeN.Value(),modeM.Value(),'</sub>');}});

var boundsText = function() {
	if(zerosDivPi[modeM.Value()][modeN.Value()-1]>3) return '<font color="#ff0000">The selected mode is out of bounds (q<sub>lm</sub> / π > 3).</font>';
	else return '';
};
brd.create('text', [1.02, 1.6, boundsText]);

</script></div>
</td>

</tr><tr><td><p style="font-size:0.3rem;">&nbsp;</p></td></tr>
<tr>
<td width=670 align="center"><p style="font-size:1rem; font-weight:bold">Mode <i>nlm</i> within the mode structure</p></td>
<td width=410 align="center"><p style="font-size:1rem; font-weight:bold">Normalized probability in mode <i>nlm</i></p></td>
</tr></table></center>
<br />
<p style="font-size:0.4rem;">&nbsp;</p>
<center><table width=935 border=0 style="font-size:1rem;">
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Notation</p></td><td><p style="padding:5px; margin-left:1em">This supplement follows the notation of Ref. 41. See the <a href="../Others/Notation.html">notational remarks</a> page for more information.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Reference</p></td><td><p style="padding:5px; margin-left:1em"><sup>41</sup> Arkadiy S. Baltenkov and Alfred Z. Msezane, “Electronic quantum confinement in cylindrical potential well,” Eur. Phys. J. D <b>70</b> (4), 81 (2016).</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">Comments</p></td><td><p style="padding:5px; margin-left:1em">The red dot on the right-hand-side applet is draggable so that the coordinate of the circular plot can be chosen. Both plots have been normalized for better visualization. Please refer to the <a href="../Others/Documentation.pdf">documentation</a> for more information.</p></td></tr>
<tr><td width=125 align="right" bgcolor="#111111"><p style="color:white; font-weight:bold; margin-right:1em">JS library</p></td><td><p style="padding:5px; margin-left:1em">This supplement uses the open-source Javascript library <a href="https://jsxgraph.org/" target="_blank">JSXGraph</a>. See the <a href="../Others/Acknowledgments.html">acknowledgments</a> page for more information.</p></td></tr>
</table>
<p style="font-size:0.3rem;">&nbsp;</p>
<p style="font-size:1rem;"><a href="../Index.html">Back</a> to index.</p>
<p style="font-size:1rem;">&nbsp;</p>
</center></td></tr></table>
</body>
</html>

